Least sizes of non-unique-product sets: the Promislow group and a Heisenberg-type candidate

Let P be the Promislow group, the orientable Hantzsche-Wendt group of dimension 3, which underlies Promislow's non-unique-product set and Gardam's counterexample to the unit conjecture. A finite subset A of a group is non-UP if every element of A.A has at least two representations ab with a, b in A. Working in an exact integer model of P, we determine the least size of a non-UP set inside word-balls of the standard generators: it is 14 for every radius from 3 to 6, so a smaller non-UP set of P, if one exists, is not contained in the radius-6 ball. The non-existence half of this statement is certified by machine-checked DRAT and VeriPB proofs. Inside the radius-3 ball there are exactly 16 minimal witnesses, all of point-group distribution (2,6,0,6) up to the swap symmetry. The symmetric non-UP property is not translation invariant, so ball searches cannot be recentred; instead we prove an effective finite-diameter principle: if P contains a non-UP n-set, it contains one inside the ball of explicit radius D(n) = 24(n+1)3^n + 10, so the minimum non-UP cardinality of P is computable in principle. Writing rho(n) for the least word-radius of a non-UP n-set, re-realization experiments on witnesses lead us to conjecture rho(n) = O(n^{1/3}); the bound rho(n) <= 6 (whenever finite) for 8 <= n <= 13 would already show, by the radius-6 computation, that Promislow's 14 is that minimum. We also compute, over balls, the two-sided minimum min(|A|+|B|), the profile beta(m) and the unique-product staircase u(n), and compare with the Fibonacci group H_4 = F(3,4): its least symmetric witness over the radius-4 ball has exactly 16 elements, and its two-sided minimum over the radius-3 ball is 22. Over the stated balls the two groups are ordered oppositely by the symmetric and two-sided invariants (14 < 16 but 24 > 22).

==> anc/README.txt <==
Ancillary file for arXiv:2607.18346v2 (journal version, 2026-09-18).
paper1_reproducibility_2026-09-18.zip: source code, witnesses, solver and proof-checker logs, and the zero-trust verifier (python3 src/verify_all.py). Unpack anywhere; see REPRODUCE.md inside.
The DRAT proof files (404 MB) are archived separately at Zenodo, DOI 10.5281/zenodo.22826866.


==> anc/paper1_reproducibility_2026-09-18/REPRODUCE.md <==
# Reproducibility bundle — "Least sizes of non-unique-product sets: the Promislow group and a Heisenberg-type candidate" (M. Tabei)

Journal version R1, 2026-09-18 (revised after the adversarial audit and prior-art check of 2026-09-18; itemized in `CHANGELOG_R1_2026-09-18.md` of the submission directory). Zenodo DOI 10.5281/zenodo.22826866 (this archive, the paper, and the DRAT proof archive `paper1_drat_proofs_2026-09-18.zip` are the three files of that record). arXiv: 2607.18346. Supersedes the arXiv:2607.18346 ancillary files (which are contained here unchanged) by adding the proof-certificate layer and two probes written for the journal revision.

Unpack at a directory `REPO/`, giving `REPO/src` and `REPO/results`. All scripts run from `REPO/src`.

## Zero-trust re-check of every witness and headline number (no solver)
    python3 verify_all.py            # 50 checks; exact integer arithmetic only

The log of this command as run on the packaged bundle is `results/AUDIT_verify_all.log` (regenerated by `build_bundle.sh` at packaging time; the July 39-check version is no longer shipped).

## What each table/proposition rests on
| Paper | Artifact(s) in `results/` | Generator in `src/` |
|---|---|---|
| Table 1 witness, Prop. pattern | `witness_B3_n14.txt` | `sweep.py` (r=3, n=14, unanchored), `verify_all.py` (pattern / class multiset). `find14.py` is an older anchored heuristic search at r=5,6 and is not the source of any reported number |
| Table 2 / Thm. ball (CP-SAT; the B(2) row at n=14..17 and the H4 B(2) statements rest on the CP-SAT verdict alone, every other symmetric non-existence row also has a DRAT proof) | `sweep_small.json` (B(2), B(3) rows), `ALL_RESULTS.txt`, `sweep_r4.log`, `sweep_r5.log`, `sweep_r6.log`, `sweep_r6b.log` (`sweep.json` holds only the radius-7 UNKNOWN run) | `sweep.py` |
| Thm. ball, DRAT proof files (P B(3)-B(6) n=8..13, H4 B(3)-B(4) n=8..15), regenerated 2026-09-18 with kissat and re-checked with drat-trim; each with a positive control (the witness forced into the same encoder) and two negative controls | separate archive `paper1_drat_proofs_2026-09-18.zip` (`*.cnf`, `*.drat.gz`, `*_witness_forced.cnf`; records `paper1_*_unsat.check.json`) | `gen_paper1_unsat_certs.py` (in the archive) |
| Thm. ball, DRAT layer (P B(3)-B(6), n=2..13; H4 B(3),B(4), n=2..15) | `sat_proof_sweep.log` | `sat_proof_sweep.py` (needs python-sat, drat-trim) |
| Thm. ball, VeriPB layer (P B(3), n=2..14) | `gcs_veripb_battery.log`, `gcs_models/P_b3_n8.opb` | `export_gcs_instance.py`, `gcs_proof_battery.sh` (needs Glasgow Constraint Solver + VeriPB) |
| Thm. ball, brute force (P B(3) n<=6, B(4) n<=4; H4 B(3) n<=4) | `bruteforce_validate.log` | `bruteforce_validate.py` |
| Remark translation (gA and Ag both acquire 26..86 unique products; 0 translate pairs among the 16 witnesses) | `translation_sensitivity.log` (regenerated 2026-09-18: the script now prints the right-translate range and re-enumerates the 16 witnesses itself) | `translation_sensitivity.py` |
| Prop. rigid (680 distributions) | `census_P_n14_b3.log/.json`, `census_P_n14_b4.log/.json` (the JSONs list 679 keys: the single-fiber distribution (14,0,0,0) is skipped before recording; the logs tally all 680) | `census_p14.py` |
| Prop. count (16 witnesses; orbits under <tau,iota> and under the full order-16 group of ball isometries: 2 orbits of size 8) | `enum_witnesses_b3.log`, `enum_orbits_b3.log`, `ball_isometry_orbits.log` | `enum_witnesses.py`, `enum_orbits.py`, `ball_isometry_orbits.py` |
| Lemma fiber, empirical guard (20000 single-fiber samples) | `single_fiber_guard.log` | `single_fiber_guard.py` |
| Small rows solver-free: u(2..6)=2 and beta(2,3,4)=infinity in B(3) of P; u(2)=u(3)=2 in B(3) of H4 (the solver logs `staircase_*_b3.log` start at n=4 and `profile_P_b3.log` at m=4) | `small_n_bruteforce.log` | `small_n_bruteforce.py` |
| Prop. twosided (P, 24 in B(3); B(2) none; B(4) totals 16-19) | `two_sided_P_b3.log`, `two_sided_P_b2.log`, `P_b4_t16_hard.log`, `P_b4_t17_*.log`, `P_b4_t1819*.log`, `P_two_sided_b4_*.log` | `two_sided.py`, `two_sided_p_splits.py`, `p_b4_t*.py` |
| Prop. profile (P), B(4) m=3..6 | `profile_P_b3.log/.json`, `profile_P_b3_m*.txt`, `profile_P_b4.log/.json` | `profile_curve.py` |
| Prop. staircase (P) | `staircase_P_b3.log/.json`, `staircase_P_b3_n*.txt` | `staircase.py` |
| Remark cocycle (2000 directions / 3000 samples, 176 cases) | `cocycle_probe.log` | `cocycle_probe.py` |
| Evidence (A): 48 escape witnesses (n=14,15,16 at r=4,5,6); full-pattern re-realization (least box, B(3)) | `escape_witnesses_r45.log`, `escape_witnesses_r6.log`, `escape_witness_r*_n*_*.txt` | `escape_witnesses.py` (needs ortools, sympy), `zsolve.py` (independent integer solver) |
| Evidence (A): matching sub-pattern re-realization (unit box / B(3)) of the same 48 | `matching_rerealize.log` | `matching_rerealize.py` |
| Prop. rigid, sigma-image of the witness (distribution (2,6,6,0), radius 5) | `sigma_witness_check.log` | `sigma_witness_check.py` |
| Evidence (A): random pattern-type systems are Z-infeasible (0 of 7000) | `random_systems_zcount.log`, `diameter_evidence.log` (the July sample; its rational-nullspace statistics are superseded) | `random_systems_zcount.py`, `diameter_evidence.py` |
| Remark ceiling (radius 7, n=8, partial; the header line `41 S3-reduced distributions` in `decomp_r7_n8.log` was printed by the superseded version of the script, and the run is reported in the paper as incomplete) | `decomp_r7_n8.log/.json`, `r7n8_unknown_resolved.json`, `resume_r7_n8.log` | `decomp_sweep.py` (docstring corrected 2026-09-18: tau-reduction only), `resume_r7.py` |
| H4 model + faithfulness (relations, central squares, torsion-freeness on B(5), Hirsch length) | `h4_verify.log` | `h4_verify.py` (needs numpy for the final rank step), `h4.py` |
| Prop. h4sym (16; B(4) 8..14 infeasible; B(2) none; 17 splits; 16 witnesses/8 orbits) | `h4_b4_sweep.log`, `h4_sym_min_b2/b3/b4.log`, `census_H4_n16_b3*.log`, `h4_enum16_b3.log` | `h4_sym_min.py`, `h4_sym_any.py`, `census_h4.py`, `h4_enum16.py` |
| Prop. h4twosided (22; totals 16-20; 21 by splits) | `h4_two_sided_b3*.log`, `h4_two_sided_b2.log`, `h4_two_sided_b3_t21_splits.log` | `two_sided_h4.py` |
| Prop. h4profile (m=14 is not closed by the solver: `profile_H4_b3.log` shows FEASIBLE (14,16); beta(14)=8 follows from the (8,14) optimum by inversion), H4 staircase | `profile_H4_b3*.log/.json/.txt`, `staircase_H4_b3*.log/.json/.txt` | `profile_curve.py`, `staircase.py` |
| Heisenberg control (B(4), n=8..14 none) | `heis_b4.log` | `heis.py` |

CP-SAT results were produced with Google OR-Tools (CP-SAT); `INFEASIBLE` is a completed solver verdict, never a timeout. The DRAT layer uses python-sat + drat-trim; the VeriPB layer uses the Glasgow Constraint Solver's proof logging and the VeriPB checker. The `G1`/`G2`/`G3` rows in `sat_proof_sweep.log` and `gcs_veripb_battery.log` belong to the companion paper (arXiv:2607.19687) and are not used here.

## Housekeeping (R1, 2026-09-18)
- Removed from the bundle: `results/diameter_evidence_finding.log`, `results/AUDIT_smith.log`, `src/audit_smith.py` (an internal memo on a "Smith invariant factor 4" observation that was withdrawn on 2026-09-17 and is used nowhere in the paper).
- The module docstrings of `src/nonup.py` and `src/experiments.py` (which asserted translation invariance of the symmetric non-UP property) and of `src/decomp_sweep.py` (which asserted an S3 reduction of ball searches) were corrected; the code paths used for every reported result were already unanchored / tau-reduced.
- In the paper, "certificate" now refers only to the DRAT/VeriPB proof objects; CP-SAT `INFEASIBLE`/`OPTIMAL` statuses are called verdicts. Rows resting on CP-SAT alone: Table 2 B(2) at n=14..17, H4 B(2), all two-sided / profile / staircase / census rows, and the exact witness counts (16 and 16).


==> anc/paper1_reproducibility_2026-09-18/results/ALL_RESULTS.txt <==
# Ball-limited non-UP existence in P (unanchored CP-SAT). status: INFEASIBLE=proof of non-existence, OPTIMAL/FEASIBLE=verified witness.
# generated from direct solver runs; times in seconds.

r=4 n=8 |U|=  83  INFEASIBLE       1.3s
r=4 n=9 |U|=  83  INFEASIBLE       1.2s
r=4 n=10 |U|=  83  INFEASIBLE       1.3s
r=4 n=11 |U|=  83  INFEASIBLE       1.3s
r=4 n=12 |U|=  83  INFEASIBLE       1.3s
r=4 n=13 |U|=  83  INFEASIBLE       1.3s
r=4 n=14 |U|=  83  OPTIMAL          0.9s  witness_ok=True
r=2 n=8 |U|=17 INFEASIBLE witness_ok=None
r=2 n=9 |U|=17 INFEASIBLE witness_ok=None
r=2 n=10 |U|=17 INFEASIBLE witness_ok=None
r=2 n=11 |U|=17 INFEASIBLE witness_ok=None
r=2 n=12 |U|=17 INFEASIBLE witness_ok=None
r=2 n=13 |U|=17 INFEASIBLE witness_ok=None
r=2 n=14 |U|=17 INFEASIBLE witness_ok=None
r=2 n=15 |U|=17 INFEASIBLE witness_ok=None
r=2 n=16 |U|=17 INFEASIBLE witness_ok=None
r=2 n=17 |U|=17 INFEASIBLE witness_ok=None
r=3 n=8 |U|=41 INFEASIBLE witness_ok=None
r=3 n=9 |U|=41 INFEASIBLE witness_ok=None
r=3 n=10 |U|=41 INFEASIBLE witness_ok=None
r=3 n=11 |U|=41 INFEASIBLE witness_ok=None
r=3 n=12 |U|=41 INFEASIBLE witness_ok=None
r=3 n=13 |U|=41 INFEASIBLE witness_ok=None
r=3 n=14 |U|=41 OPTIMAL witness_ok=True
--- B(4) ---
r=4 n=8 |U|=  83  INFEASIBLE       1.3s
r=4 n=9 |U|=  83  INFEASIBLE       1.2s
r=4 n=10 |U|=  83  INFEASIBLE       1.3s
r=4 n=11 |U|=  83  INFEASIBLE       1.3s
r=4 n=12 |U|=  83  INFEASIBLE       1.3s
r=4 n=13 |U|=  83  INFEASIBLE       1.3s
r=4 n=14 |U|=  83  OPTIMAL          0.9s  witness_ok=True
--- B(5) ---
r=5 n=8 |U|= 147  INFEASIBLE      24.5s
r=5 n=9 |U|= 147  INFEASIBLE      28.3s
r=5 n=10 |U|= 147  INFEASIBLE      35.9s
r=5 n=11 |U|= 147  INFEASIBLE      44.1s
r=5 n=12 |U|= 147  INFEASIBLE      46.9s
r=5 n=13 |U|= 147  INFEASIBLE     103.7s
--- B(6) ---
r=6 n=8 |U|= 239  INFEASIBLE     155.9s
r=6 n=9 |U|= 239  INFEASIBLE     108.8s
r=6 n=10 |U|= 239  INFEASIBLE     117.2s
r=6 n=11 |U|= 239  INFEASIBLE     131.3s
r=6 n=12 |U|= 239  INFEASIBLE     132.5s
r=6 n=13 |U|= 239  INFEASIBLE     158.3s


==> anc/paper1_reproducibility_2026-09-18/results/AUDIT_verify_all.log <==
[OK ] P: x^-1 y^2 x = y^-2
[OK ] P: y^-1 x^2 y = x^-2
[OK ] P: ball sizes 5,17,41,83,147,239  [5, 17, 41, 83, 147, 239]
[OK ] P: torsion-free on B(7)
[OK ] P m1 witness: |A|=14
[OK ] P m1 witness: non-UP (0 uniques)
[OK ] P m1 witness: A ⊆ B(3)
[OK ] P m1 witness: NOT ⊆ B(2) (radius exactly 3 needed for this witness)
[OK ] P m1 witness: 71 classes on 196 cells  classes=71
[OK ] P m1 witness: fiber distribution (I,X,Y,Z)=(2,6,0,6)  {'Z': 6, 'X': 6, 'I': 2}
[OK ] P m1 witness: partial-permutation classes
[OK ] P m1 witness: class multiset 10,8,6^3,5^6,4^5,2^55  {10: 1, 8: 1, 6: 3, 5: 6, 4: 5, 2: 55}
[OK ] P m2 witness: |A|=|B|=12
[OK ] P m2 witness: two-sided non-UP
[OK ] P m2 witness: A,B ⊆ B(3)
[OK ] P m2 witness: A ≠ B, share 7  shared=7
[OK ] P m2 witness: neither side symmetric-non-UP
[OK ] P m2 witness: both sides fiber-balanced (3,3,3,3)  A={'Z': 3, 'Y': 3, 'X': 3, 'I': 3} B={'Z': 3, 'Y': 3, 'X': 3, 'I': 3}
[OK ] P m2 witness: 45 classes, multiset 10,8^2,6^2,5^4,4^7,2^29  classes=45 {10: 1, 8: 2, 6: 2, 5: 4, 4: 7, 2: 29}
[OK ] P m2 witness: partial-permutation classes
[OK ] H4: F(3,4) relations hold
[OK ] H4: x_i^2 = w central for all i
[OK ] H4: ball sizes 9,39,119,283,579  [9, 39, 119, 283, 579]
[OK ] H4: no torsion in B(5) (orders ≤6)
[OK ] H4 m1 witness: |A|=16
[OK ] H4 m1 witness: non-UP
[OK ] H4 m1 witness: A ⊆ B(3)
[OK ] H4 m1 witness: NOT ⊆ B(2)
[OK ] H4 m1 witness: parity (8,8)  {1: 8, 0: 8}
[OK ] H4 m1 witness: 103 classes, multiset 6^3,5^2,4^16,2^82  classes=103 {6: 3, 5: 2, 4: 16, 2: 82}
[OK ] H4 m1 witness: partial-permutation classes
[OK ] H4 m2 witness: |A|=8,|B|=14
[OK ] H4 m2 witness: two-sided non-UP
[OK ] H4 m2 witness: A,B ⊆ B(3)
[OK ] H4 m2 witness: share 3 elements  shared=3
[OK ] H4 m2 witness: neither side symmetric-non-UP
[OK ] H4 m2 witness: parity-balanced (4,4) and (7,7)  A={0: 4, 1: 4} B={1: 7, 0: 7}
[OK ] H4 m2 witness: 48 classes, multiset 4,3^14,2^33  classes=48 {4: 1, 3: 14, 2: 33}
[OK ] Inversion identity (b^-1 a^-1 = (ab)^-1), 200 random samples (H4)
[OK ] translation sensitivity: xA acquires unique products  #uniq=63
[OK ] translation sensitivity: Ax acquires unique products  #uniq=63
[OK ] translation sensitivity: x^-1 A x still non-UP (conjugation invariance)
[OK ] P profile m=12 witness: (12,12) two-sided non-UP
[OK ] P profile m=15 witness: (15,15) two-sided non-UP (isolated spike)
[OK ] P staircase n=10 witness: exactly 4 uniques (the bump)  #uniq=4
[OK ] H4 profile m=8 witness: (8,14) two-sided non-UP
[OK ] H4 profile m=16 witness: (16,8) two-sided non-UP
[OK ] H4 staircase n=15 witness: exactly 2 uniques (flat approach)  #uniq=2
[OK ] H4 profile m=15 witness: (15,12) two-sided non-UP (closure run)
[OK ] H4 profile m=12 witness: (12,14) two-sided non-UP (closure run)

AUDIT RESULT: ALL CHECKS PASSED


==> anc/paper1_reproducibility_2026-09-18/results/P_b4_t16_hard.log <==
(6,10) -> INFEASIBLE (596s)
(7,9) -> INFEASIBLE (995s)
(8,8) -> INFEASIBLE (1115s)
done


==> anc/paper1_reproducibility_2026-09-18/results/P_b4_t17_final.log <==
(7,10) -> INFEASIBLE (718s)


==> anc/paper1_reproducibility_2026-09-18/results/P_b4_t17_last.log <==
(8,9) -> INFEASIBLE (836s)
done


==> anc/paper1_reproducibility_2026-09-18/results/P_b4_t17_resume.log <==
(4,13) -> INFEASIBLE (387s)
(5,12) -> INFEASIBLE (1265s)
(6,11) -> INFEASIBLE (1791s)


==> anc/paper1_reproducibility_2026-09-18/results/P_b4_t1819.log <==
=== total=18 ===
  (2,16) -> INFEASIBLE (7s)
  (3,15) -> INFEASIBLE (57s)
  (4,14) -> INFEASIBLE (184s)
  (5,13) -> INFEASIBLE (378s)


==> anc/paper1_reproducibility_2026-09-18/results/P_b4_t1819b.log <==
t18 (6,12) -> INFEASIBLE (536s)
t18 (7,11) -> INFEASIBLE (727s)
t18 (8,10) -> INFEASIBLE (793s)
t18 (9,9) -> INFEASIBLE (917s)
t19 (2,17) -> INFEASIBLE (6s)
t19 (3,16) -> INFEASIBLE (64s)
t19 (4,15) -> INFEASIBLE (174s)
t19 (5,14) -> INFEASIBLE (354s)
t19 (6,13) -> INFEASIBLE (501s)
t19 (7,12) -> INFEASIBLE (710s)
t19 (8,11) -> INFEASIBLE (930s)
t19 (9,10) -> INFEASIBLE (987s)
done


==> anc/paper1_reproducibility_2026-09-18/results/P_b4_t2023.log <==
=== total=20 ===
  (2,18) -> INFEASIBLE (7s)
  (3,17) -> INFEASIBLE (72s)
  (4,16) -> INFEASIBLE (139s)
  (5,15) -> INFEASIBLE (1266s)
  (6,14) -> UNKNOWN (3260s)


==> anc/paper1_reproducibility_2026-09-18/results/P_two_sided_b4_splits_16_18.log <==
P two-sided SPLITS total=16 in B(4) |U|=83
  (|A|,|B|)=(2,14) -> INFEASIBLE (4s)
  (|A|,|B|)=(3,13) -> INFEASIBLE (81s)
  (|A|,|B|)=(4,12) -> INFEASIBLE (250s)
  (|A|,|B|)=(5,11) -> INFEASIBLE (482s)
  (|A|,|B|)=(6,10) -> UNKNOWN (600s)
  (|A|,|B|)=(7,9) -> UNKNOWN (600s)
  (|A|,|B|)=(8,8) -> UNKNOWN (600s)
total=16 verdict: UNKNOWN(some)
P two-sided SPLITS total=17 in B(4) |U|=83
  (|A|,|B|)=(2,15) -> INFEASIBLE (11s)
  (|A|,|B|)=(3,14) -> INFEASIBLE (89s)


==> anc/paper1_reproducibility_2026-09-18/results/P_two_sided_b4_t17.log <==
P two-sided SPLITS total=17 in B(4) |U|=83
  (|A|,|B|)=(2,15) -> INFEASIBLE (8s)
  (|A|,|B|)=(3,14) -> INFEASIBLE (330s)
  (|A|,|B|)=(4,13) -> UNKNOWN (1651s)


==> anc/paper1_reproducibility_2026-09-18/results/ball_isometry_orbits.log <==
letter permutations respecting inverses that are automorphisms of P (checked on B(3)xB(3)): 8 ['XxYy', 'XxyY', 'YyXx', 'YyxX', 'xXYy', 'xXyY', 'yYXx', 'yYxX']
all of them preserve word length on B(3): True
non-UP 14-subsets of B(3): 16
orbits under <tau,iota>: [4, 4, 4, 4]
orbits under <tau,rho_x,rho_y> (automorphisms only): [8, 8]
orbits under <tau,rho_x,rho_y,iota>: [8, 8]
stabilizer orders of the 16 sets in the order-16 group: [2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]


==> anc/paper1_reproducibility_2026-09-18/results/bruteforce_validate.log <==
# brute-force validation start
G2-B1 census n=8: enumerated all C(17,8)=24310 subsets in 0.1s -> 2 non-UP sets (claim: exactly 2 = A2, A2^-1)
G2-B1 census: the two sets are inverse-related: True
P-B3 n=2: enumerated all C=820 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
P-B3 n=3: enumerated all C=10660 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
P-B3 n=4: enumerated all C=101270 subsets in 0.2s -> ZERO non-UP (matches UNSAT)
P-B3 n=5: enumerated all C=749398 subsets in 1.8s -> ZERO non-UP (matches UNSAT)
P-B3 n=6: enumerated all C=4496388 subsets in 14.4s -> ZERO non-UP (matches UNSAT)
P-B4 n=2: enumerated all C=3403 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
P-B4 n=3: enumerated all C=91881 subsets in 0.1s -> ZERO non-UP (matches UNSAT)
P-B4 n=4: enumerated all C=1837620 subsets in 2.9s -> ZERO non-UP (matches UNSAT)
H4-B3 n=2: enumerated all C=7021 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
H4-B3 n=3: enumerated all C=273819 subsets in 0.3s -> ZERO non-UP (matches UNSAT)
H4-B3 n=4: enumerated all C=7940751 subsets in 12.6s -> ZERO non-UP (matches UNSAT)
# done


==> anc/paper1_reproducibility_2026-09-18/results/cat_regression_h4.log <==
[H4 = F(3,4) (DLNV candidate; index-2 Heisenberg extension)] B(4) |U|=283
  n= 8: INFEASIBLE
  n= 9: INFEASIBLE
  n=10: INFEASIBLE
  n=11: INFEASIBLE
  n=12: INFEASIBLE
  n=13: INFEASIBLE
  n=14: INFEASIBLE
--- regression check (H4) ---
H4 B(4): 8-14 all INFEASIBLE: True


==> anc/paper1_reproducibility_2026-09-18/results/census_H4_n16_b3.log <==
H4 census: symmetric n=16 over B(3) |U|=119
  (n0,n1)=(0,16) -> INFEASIBLE (0s) witness=None
  (n0,n1)=(1,15) -> INFEASIBLE (0s) witness=None
  (n0,n1)=(2,14) -> INFEASIBLE (2s) witness=None
  (n0,n1)=(3,13) -> INFEASIBLE (3s) witness=None
  (n0,n1)=(4,12) -> INFEASIBLE (4s) witness=None
  (n0,n1)=(5,11) -> INFEASIBLE (4s) witness=None
  (n0,n1)=(6,10) -> INFEASIBLE (4s) witness=None
  (n0,n1)=(7,9) -> INFEASIBLE (4s) witness=None
  (n0,n1)=(8,8) -> OPTIMAL (10s) witness=True
feasible parity splits (n0<=8): [(8, 8)]


==> anc/paper1_reproducibility_2026-09-18/results/census_H4_n16_b3_n0_9_16.log <==
  (n0,n1)=(9,7) -> INFEASIBLE (1s)
  (n0,n1)=(10,6) -> INFEASIBLE (1s)
  (n0,n1)=(11,5) -> UNKNOWN (991s)
  (n0,n1)=(12,4) -> INFEASIBLE (2s)
  (n0,n1)=(13,3) -> INFEASIBLE (1s)
  (n0,n1)=(14,2) -> INFEASIBLE (1s)
  (n0,n1)=(15,1) -> INFEASIBLE (1s)
  (n0,n1)=(16,0) -> INFEASIBLE (1s)
done.


==> anc/paper1_reproducibility_2026-09-18/results/census_H4_n16_b3_split_11_5.log <==
(n0,n1)=(11,5): INFEASIBLE (1s)


==> anc/paper1_reproducibility_2026-09-18/results/census_P_n14_b3.json <==
{
 "(0, 0, 0, 14)": "UP_skip",
 "(0, 0, 1, 13)": "INFEASIBLE",
 "(0, 0, 2, 12)": "INFEASIBLE",
 "(0, 0, 3, 11)": "INFEASIBLE",
 "(0, 0, 4, 10)": "INFEASIBLE",
 "(0, 0, 5, 9)": "INFEASIBLE",
 "(0, 0, 6, 8)": "INFEASIBLE",
 "(0, 0, 7, 7)": "INFEASIBLE",
 "(0, 0, 8, 6)": "INFEASIBLE",
 "(0, 0, 9, 5)": "INFEASIBLE",
 "(0, 0, 10, 4)": "INFEASIBLE",
 "(0, 0, 11, 3)": "INFEASIBLE",
 "(0, 0, 12, 2)": "INFEASIBLE",
 "(0, 0, 13, 1)": "INFEASIBLE",
 "(0, 0, 14, 0)": "UP_skip",
 "(0, 1, 0, 13)": "INFEASIBLE",
 "(0, 1, 1, 12)": "INFEASIBLE",
 "(0, 1, 2, 11)": "INFEASIBLE",
 "(0, 1, 3, 10)": "INFEASIBLE",
 "(0, 1, 4, 9)": "INFEASIBLE",
 "(0, 1, 5, 8)": "INFEASIBLE",
 "(0, 1, 6, 7)": "INFEASIBLE",
 "(0, 1, 7, 6)": "INFEASIBLE",
 "(0, 1, 8, 5)": "INFEASIBLE",
 "(0, 1, 9, 4)": "INFEASIBLE",
 "(0, 1, 10, 3)": "INFEASIBLE",
 "(0, 1, 11, 2)": "INFEASIBLE",
 "(0, 1, 12, 1)": "INFEASIBLE",
 "(0, 1, 13, 0)": "INFEASIBLE",
 "(0, 2, 0, 12)": "INFEASIBLE",
 "(0, 2, 1, 11)": "INFEASIBLE",
 "(0, 2, 2, 10)": "INFEASIBLE",
 "(0, 2, 3, 9)": "INFEASIBLE",
 "(0, 2, 4, 8)": "INFEASIBLE",
 "(0, 2, 5, 7)": "INFEASIBLE",
 "(0, 2, 6, 6)": "INFEASIBLE",
 "(0, 2, 7, 5)": "INFEASIBLE",
 "(0, 2, 8, 4)": "INFEASIBLE",
 "(0, 2, 9, 3)": "INFEASIBLE",
 "(0, 2, 10, 2)": "INFEASIBLE",
 "(0, 2, 11, 1)": "INFEASIBLE",
 "(0, 2, 12, 0)": "INFEASIBLE",
 "(0, 3, 0, 11)": "INFEASIBLE",
 "(0, 3, 1, 10)": "INFEASIBLE",
 "(0, 3, 2, 9)": "INFEASIBLE",
 "(0, 3, 3, 8)": "INFEASIBLE",
 "(0, 3, 4, 7)": "INFEASIBLE",
 "(0, 3, 5, 6)": "INFEASIBLE",
 "(0, 3, 6, 5)": "INFEASIBLE",
 "(0, 3, 7, 4)": "INFEASIBLE",
 "(0, 3, 8, 3)": "INFEASIBLE",
 "(0, 3, 9, 2)": "INFEASIBLE",
 "(0, 3, 10, 1)": "INFEASIBLE",
 "(0, 3, 11, 0)": "INFEASIBLE",
 "(0, 4, 0, 10)": "INFEASIBLE",
 "(0, 4, 1, 9)": "INFEASIBLE",
 "(0, 4, 2, 8)": "INFEASIBLE",
 "(0, 4, 3, 7)": "INFEASIBLE",
 "(0, 4, 4, 6)": "INFEASIBLE",
 "(0, 4, 5, 5)": "INFEASIBLE",
 "(0, 4, 6, 4)": "INFEASIBLE",
 "(0, 4, 7, 3)": "INFEASIBLE",
 "(0, 4, 8, 2)": "INFEASIBLE",
 "(0, 4, 9, 1)": "INFEASIBLE",
 "(0, 4, 10, 0)": "INFEASIBLE",
 "(0, 5, 0, 9)": "INFEASIBLE",
 "(0, 5, 1, 8)": "INFEASIBLE",
 "(0, 5, 2, 7)": "INFEASIBLE",
 "(0, 5, 3, 6)": "INFEASIBLE",
 "(0, 5, 4, 5)": "INFEASIBLE",
 "(0, 5, 5, 4)": "INFEASIBLE",
 "(0, 5, 6, 3)": "INFEASIBLE",
 "(0, 5, 7, 2)": "INFEASIBLE",
 "(0, 5, 8, 1)": "INFEASIBLE",
 "(0, 5, 9, 0)": "INFEASIBLE",
 "(0, 6, 0, 8)": "INFEASIBLE",
 "(0, 6, 1, 7)": "INFEASIBLE",
 "(0, 6, 2, 6)": "INFEASIBLE",
 "(0, 6, 3, 5)": "INFEASIBLE",
 "(0, 6, 4, 4)": "INFEASIBLE",
 "(0, 6, 5, 3)": "INFEASIBLE",
 "(0, 6, 6, 2)": "INFEASIBLE",
 "(0, 6, 7, 1)": "INFEASIBLE",
 "(0, 6, 8, 0)": "INFEASIBLE",
 "(0, 7, 0, 7)": "INFEASIBLE",
 "(0, 7, 1, 6)": "INFEASIBLE",
 "(0, 7, 2, 5)": "INFEASIBLE",
 "(0, 7, 3, 4)": "INFEASIBLE",
 "(0, 7, 4, 3)": "INFEASIBLE",
 "(0, 7, 5, 2)": "INFEASIBLE",
 "(0, 7, 6, 1)": "INFEASIBLE",
 "(0, 7, 7, 0)": "INFEASIBLE",
 "(0, 8, 0, 6)": "INFEASIBLE",
 "(0, 8, 1, 5)": "INFEASIBLE",
 "(0, 8, 2, 4)": "INFEASIBLE",
 "(0, 8, 3, 3)": "INFEASIBLE",
 "(0, 8, 4, 2)": "INFEASIBLE",
 "(0, 8, 5, 1)": "INFEASIBLE",
 "(0, 8, 6, 0)": "INFEASIBLE",
 "(0, 9, 0, 5)": "INFEASIBLE",
 "(0, 9, 1, 4)": "INFEASIBLE",
 "(0, 9, 2, 3)": "INFEASIBLE",
 "(0, 9, 3, 2)": "INFEASIBLE",
 "(0, 9, 4, 1)": "INFEASIBLE",
 "(0, 9, 5, 0)": "INFEASIBLE",
 "(0, 10, 0, 4)": "INFEASIBLE",
 "(0, 10, 1, 3)": "INFEASIBLE",
 "(0, 10, 2, 2)": "INFEASIBLE",
 "(0, 10, 3, 1)": "INFEASIBLE",
 "(0, 10, 4, 0)": "INFEASIBLE",
 "(0, 11, 0, 3)": "INFEASIBLE",
 "(0, 11, 1, 2)": "INFEASIBLE",
 "(0, 11, 2, 1)": "INFEASIBLE",
 "(0, 11, 3, 0)": "INFEASIBLE",
 "(0, 12, 0, 2)": "INFEASIBLE",
 "(0, 12, 1, 1)": "INFEASIBLE",
 "(0, 12, 2, 0)": "INFEASIBLE",
 "(0, 13, 0, 1)": "INFEASIBLE",
 "(0, 13, 1, 0)": "INFEASIBLE",
 "(0, 14, 0, 0)": "UP_skip",
 "(1, 0, 0, 13)": "INFEASIBLE",
 "(1, 0, 1, 12)": "INFEASIBLE",
 "(1, 0, 2, 11)": "INFEASIBLE",
 "(1, 0, 3, 10)": "INFEASIBLE",
 "(1, 0, 4, 9)": "INFEASIBLE",
 "(1, 0, 5, 8)": "INFEASIBLE",
 "(1, 0, 6, 7)": "INFEASIBLE",
 "(1, 0, 7, 6)": "INFEASIBLE",
 "(1, 0, 8, 5)": "INFEASIBLE",
 "(1, 0, 9, 4)": "INFEASIBLE",
 "(1, 0, 10, 3)": "INFEASIBLE",
 "(1, 0, 11, 2)": "INFEASIBLE",
 "(1, 0, 12, 1)": "INFEASIBLE",
 "(1, 0, 13, 0)": "INFEASIBLE",
 "(1, 1, 0, 12)": "INFEASIBLE",
 "(1, 1, 1, 11)": "INFEASIBLE",
 "(1, 1, 2, 10)": "INFEASIBLE",
 "(1, 1, 3, 9)": "INFEASIBLE",
 "(1, 1, 4, 8)": "INFEASIBLE",
 "(1, 1, 5, 7)": "INFEASIBLE",
 "(1, 1, 6, 6)": "INFEASIBLE",
 "(1, 1, 7, 5)": "INFEASIBLE",
 "(1, 1, 8, 4)": "INFEASIBLE",
 "(1, 1, 9, 3)": "INFEASIBLE",
 "(1, 1, 10, 2)": "INFEASIBLE",
 "(1, 1, 11, 1)": "INFEASIBLE",
 "(1, 1, 12, 0)": "INFEASIBLE",
 "(1, 2, 0, 11)": "INFEASIBLE",
 "(1, 2, 1, 10)": "INFEASIBLE",
 "(1, 2, 2, 9)": "INFEASIBLE",
 "(1, 2, 3, 8)": "INFEASIBLE",
 "(1, 2, 4, 7)": "INFEASIBLE",
 "(1, 2, 5, 6)": "INFEASIBLE",
 "(1, 2, 6, 5)": "INFEASIBLE",
 "(1, 2, 7, 4)": "INFEASIBLE",
 "(1, 2, 8, 3)": "INFEASIBLE",
 "(1, 2, 9, 2)": "INFEASIBLE",
 "(1, 2, 10, 1)": "INFEASIBLE",
 "(1, 2, 11, 0)": "INFEASIBLE",
 "(1, 3, 0, 10)": "INFEASIBLE",
 "(1, 3, 1, 9)": "INFEASIBLE",
 "(1, 3, 2, 8)": "INFEASIBLE",
 "(1, 3, 3, 7)": "INFEASIBLE",
 "(1, 3, 4, 6)": "INFEASIBLE",
 "(1, 3, 5, 5)": "INFEASIBLE",
 "(1, 3, 6, 4)": "INFEASIBLE",
 "(1, 3, 7, 3)": "INFEASIBLE",
 "(1, 3, 8, 2)": "INFEASIBLE",
 "(1, 3, 9, 1)": "INFEASIBLE",
 "(1, 3, 10, 0)": "INFEASIBLE",
 "(1, 4, 0, 9)": "INFEASIBLE",
 "(1, 4, 1, 8)": "INFEASIBLE",
 "(1, 4, 2, 7)": "INFEASIBLE",
 "(1, 4, 3, 6)": "INFEASIBLE",
 "(1, 4, 4, 5)": "INFEASIBLE",
 "(1, 4, 5, 4)": "INFEASIBLE",
 "(1, 4, 6, 3)": "INFEASIBLE",
 "(1, 4, 7, 2)": "INFEASIBLE",
 "(1, 4, 8, 1)": "INFEASIBLE",
 "(1, 4, 9, 0)": "INFEASIBLE",
 "(1, 5, 0, 8)": "INFEASIBLE",
 "(1, 5, 1, 7)": "INFEASIBLE",
 "(1, 5, 2, 6)": "INFEASIBLE",
 "(1, 5, 3, 5)": "INFEASIBLE",
 "(1, 5, 4, 4)": "INFEASIBLE",
 "(1, 5, 5, 3)": "INFEASIBLE",
 "(1, 5, 6, 2)": "INFEASIBLE",
 "(1, 5, 7, 1)": "INFEASIBLE",
 "(1, 5, 8, 0)": "INFEASIBLE",
 "(1, 6, 0, 7)": "INFEASIBLE",
 "(1, 6, 1, 6)": "INFEASIBLE",
 "(1, 6, 2, 5)": "INFEASIBLE",
 "(1, 6, 3, 4)": "INFEASIBLE",
 "(1, 6, 4, 3)": "INFEASIBLE",
 "(1, 6, 5, 2)": "INFEASIBLE",
 "(1, 6, 6, 1)": "INFEASIBLE",
 "(1, 6, 7, 0)": "INFEASIBLE",
 "(1, 7, 0, 6)": "INFEASIBLE",
 "(1, 7, 1, 5)": "INFEASIBLE",
 "(1, 7, 2, 4)": "INFEASIBLE",
 "(1, 7, 3, 3)": "INFEASIBLE",
 "(1, 7, 4, 2)": "INFEASIBLE",
 "(1, 7, 5, 1)": "INFEASIBLE",
 "(1, 7, 6, 0)": "INFEASIBLE",
 "(1, 8, 0, 5)": "INFEASIBLE",
 "(1, 8, 1, 4)": "INFEASIBLE",
 "(1, 8, 2, 3)": "INFEASIBLE",
 "(1, 8, 3, 2)": "INFEASIBLE",
 "(1, 8, 4, 1)": "INFEASIBLE",
 "(1, 8, 5, 0)": "INFEASIBLE",
 "(1, 9, 0, 4)": "INFEASIBLE",
 "(1, 9, 1, 3)": "INFEASIBLE",
 "(1, 9, 2, 2)": "INFEASIBLE",
 "(1, 9, 3, 1)": "INFEASIBLE",
 "(1, 9, 4, 0)": "INFEASIBLE",
 "(1, 10, 0, 3)": "INFEASIBLE",
 "(1, 10, 1, 2)": "INFEASIBLE",
 "(1, 10, 2, 1)": "INFEASIBLE",
 "(1, 10, 3, 0)": "INFEASIBLE",
 "(1, 11, 0, 2)": "INFEASIBLE",
 "(1, 11, 1, 1)": "INFEASIBLE",
 "(1, 11, 2, 0)": "INFEASIBLE",
 "(1, 12, 0, 1)": "INFEASIBLE",
 "(1, 12, 1, 0)": "INFEASIBLE",
 "(1, 13, 0, 0)": "INFEASIBLE",
 "(2, 0, 0, 12)": "INFEASIBLE",
 "(2, 0, 1, 11)": "INFEASIBLE",
 "(2, 0, 2, 10)": "INFEASIBLE",
 "(2, 0, 3, 9)": "INFEASIBLE",
 "(2, 0, 4, 8)": "INFEASIBLE",
 "(2, 0, 5, 7)": "INFEASIBLE",
 "(2, 0, 6, 6)": "OPTIMAL",
 "(2, 0, 7, 5)": "INFEASIBLE",
 "(2, 0, 8, 4)": "INFEASIBLE",
 "(2, 0, 9, 3)": "INFEASIBLE",
 "(2, 0, 10, 2)": "INFEASIBLE",
 "(2, 0, 11, 1)": "INFEASIBLE",
 "(2, 0, 12, 0)": "INFEASIBLE",
 "(2, 1, 0, 11)": "INFEASIBLE",
 "(2, 1, 1, 10)": "INFEASIBLE",
 "(2, 1, 2, 9)": "INFEASIBLE",
 "(2, 1, 3, 8)": "INFEASIBLE",
 "(2, 1, 4, 7)": "INFEASIBLE",
 "(2, 1, 5, 6)": "INFEASIBLE",
 "(2, 1, 6, 5)": "INFEASIBLE",
 "(2, 1, 7, 4)": "INFEASIBLE",
 "(2, 1, 8, 3)": "INFEASIBLE",
 "(2, 1, 9, 2)": "INFEASIBLE",
 "(2, 1, 10, 1)": "INFEASIBLE",
 "(2, 1, 11, 0)": "INFEASIBLE",
 "(2, 2, 0, 10)": "INFEASIBLE",
 "(2, 2, 1, 9)": "INFEASIBLE",
 "(2, 2, 2, 8)": "INFEASIBLE",
 "(2, 2, 3, 7)": "INFEASIBLE",
 "(2, 2, 4, 6)": "INFEASIBLE",
 "(2, 2, 5, 5)": "INFEASIBLE",
 "(2, 2, 6, 4)": "INFEASIBLE",
 "(2, 2, 7, 3)": "INFEASIBLE",
 "(2, 2, 8, 2)": "INFEASIBLE",
 "(2, 2, 9, 1)": "INFEASIBLE",
 "(2, 2, 10, 0)": "INFEASIBLE",
 "(2, 3, 0, 9)": "INFEASIBLE",
 "(2, 3, 1, 8)": "INFEASIBLE",
 "(2, 3, 2, 7)": "INFEASIBLE",
 "(2, 3, 3, 6)": "INFEASIBLE",
 "(2, 3, 4, 5)": "INFEASIBLE",
 "(2, 3, 5, 4)": "INFEASIBLE",
 "(2, 3, 6, 3)": "INFEASIBLE",
 "(2, 3, 7, 2)": "INFEASIBLE",
 "(2, 3, 8, 1)": "INFEASIBLE",
 "(2, 3, 9, 0)": "INFEASIBLE",
 "(2, 4, 0, 8)": "INFEASIBLE",
 "(2, 4, 1, 7)": "INFEASIBLE",
 "(2, 4, 2, 6)": "INFEASIBLE",
 "(2, 4, 3, 5)": "INFEASIBLE",
 "(2, 4, 4, 4)": "INFEASIBLE",
 "(2, 4, 5, 3)": "INFEASIBLE",
 "(2, 4, 6, 2)": "INFEASIBLE",
 "(2, 4, 7, 1)": "INFEASIBLE",
 "(2, 4, 8, 0)": "INFEASIBLE",
 "(2, 5, 0, 7)": "INFEASIBLE",
 "(2, 5, 1, 6)": "INFEASIBLE",
 "(2, 5, 2, 5)": "INFEASIBLE",
 "(2, 5, 3, 4)": "INFEASIBLE",
 "(2, 5, 4, 3)": "INFEASIBLE",
 "(2, 5, 5, 2)": "INFEASIBLE",
 "(2, 5, 6, 1)": "INFEASIBLE",
 "(2, 5, 7, 0)": "INFEASIBLE",
 "(2, 6, 0, 6)": "OPTIMAL",
 "(2, 6, 1, 5)": "INFEASIBLE",
 "(2, 6, 2, 4)": "INFEASIBLE",
 "(2, 6, 3, 3)": "INFEASIBLE",
 "(2, 6, 4, 2)": "INFEASIBLE",
 "(2, 6, 5, 1)": "INFEASIBLE",
 "(2, 6, 6, 0)": "INFEASIBLE",
 "(2, 7, 0, 5)": "INFEASIBLE",
 "(2, 7, 1, 4)": "INFEASIBLE",
 "(2, 7, 2, 3)": "INFEASIBLE",
 "(2, 7, 3, 2)": "INFEASIBLE",
 "(2, 7, 4, 1)": "INFEASIBLE",
 "(2, 7, 5, 0)": "INFEASIBLE",
 "(2, 8, 0, 4)": "INFEASIBLE",
 "(2, 8, 1, 3)": "INFEASIBLE",
 "(2, 8, 2, 2)": "INFEASIBLE",
 "(2, 8, 3, 1)": "INFEASIBLE",
 "(2, 8, 4, 0)": "INFEASIBLE",
 "(2, 9, 0, 3)": "INFEASIBLE",
 "(2, 9, 1, 2)": "INFEASIBLE",
 "(2, 9, 2, 1)": "INFEASIBLE",
 "(2, 9, 3, 0)": "INFEASIBLE",
 "(2, 10, 0, 2)": "INFEASIBLE",
 "(2, 10, 1, 1)": "INFEASIBLE",
 "(2, 10, 2, 0)": "INFEASIBLE",
 "(2, 11, 0, 1)": "INFEASIBLE",
 "(2, 11, 1, 0)": "INFEASIBLE",
 "(2, 12, 0, 0)": "INFEASIBLE",
 "(3, 0, 0, 11)": "INFEASIBLE",
 "(3, 0, 1, 10)": "INFEASIBLE",
 "(3, 0, 2, 9)": "INFEASIBLE",
 "(3, 0, 3, 8)": "INFEASIBLE",
 "(3, 0, 4, 7)": "INFEASIBLE",
 "(3, 0, 5, 6)": "INFEASIBLE",
 "(3, 0, 6, 5)": "INFEASIBLE",
 "(3, 0, 7, 4)": "INFEASIBLE",
 "(3, 0, 8, 3)": "INFEASIBLE",
 "(3, 0, 9, 2)": "INFEASIBLE",
 "(3, 0, 10, 1)": "INFEASIBLE",
 "(3, 0, 11, 0)": "INFEASIBLE",
 "(3, 1, 0, 10)": "INFEASIBLE",
 "(3, 1, 1, 9)": "INFEASIBLE",
 "(3, 1, 2, 8)": "INFEASIBLE",
 "(3, 1, 3, 7)": "INFEASIBLE",
 "(3, 1, 4, 6)": "INFEASIBLE",
 "(3, 1, 5, 5)": "INFEASIBLE",
 "(3, 1, 6, 4)": "INFEASIBLE",
 "(3, 1, 7, 3)": "INFEASIBLE",
 "(3, 1, 8, 2)": "INFEASIBLE",
 "(3, 1, 9, 1)": "INFEASIBLE",
 "(3, 1, 10, 0)": "INFEASIBLE",
 "(3, 2, 0, 9)": "INFEASIBLE",
 "(3, 2, 1, 8)": "INFEASIBLE",
 "(3, 2, 2, 7)": "INFEASIBLE",
 "(3, 2, 3, 6)": "INFEASIBLE",
 "(3, 2, 4, 5)": "INFEASIBLE",
 "(3, 2, 5, 4)": "INFEASIBLE",
 "(3, 2, 6, 3)": "INFEASIBLE",
 "(3, 2, 7, 2)": "INFEASIBLE",
 "(3, 2, 8, 1)": "INFEASIBLE",
 "(3, 2, 9, 0)": "INFEASIBLE",
 "(3, 3, 0, 8)": "INFEASIBLE",
 "(3, 3, 1, 7)": "INFEASIBLE",
 "(3, 3, 2, 6)": "INFEASIBLE",
 "(3, 3, 3, 5)": "INFEASIBLE",
 "(3, 3, 4, 4)": "INFEASIBLE",
 "(3, 3, 5, 3)": "INFEASIBLE",
 "(3, 3, 6, 2)": "INFEASIBLE",
 "(3, 3, 7, 1)": "INFEASIBLE",
 "(3, 3, 8, 0)": "INFEASIBLE",
 "(3, 4, 0, 7)": "INFEASIBLE",
 "(3, 4, 1, 6)": "INFEASIBLE",
 "(3, 4, 2, 5)": "INFEASIBLE",
 "(3, 4, 3, 4)": "INFEASIBLE",
 "(3, 4, 4, 3)": "INFEASIBLE",
 "(3, 4, 5, 2)": "INFEASIBLE",
 "(3, 4, 6, 1)": "INFEASIBLE",
 "(3, 4, 7, 0)": "INFEASIBLE",
 "(3, 5, 0, 6)": "INFEASIBLE",
 "(3, 5, 1, 5)": "INFEASIBLE",
 "(3, 5, 2, 4)": "INFEASIBLE",
 "(3, 5, 3, 3)": "INFEASIBLE",
 "(3, 5, 4, 2)": "INFEASIBLE",
 "(3, 5, 5, 1)": "INFEASIBLE",
 "(3, 5, 6, 0)": "INFEASIBLE",
 "(3, 6, 0, 5)": "INFEASIBLE",
 "(3, 6, 1, 4)": "INFEASIBLE",
 "(3, 6, 2, 3)": "INFEASIBLE",
 "(3, 6, 3, 2)": "INFEASIBLE",
 "(3, 6, 4, 1)": "INFEASIBLE",
 "(3, 6, 5, 0)": "INFEASIBLE",
 "(3, 7, 0, 4)": "INFEASIBLE",
 "(3, 7, 1, 3)": "INFEASIBLE",
 "(3, 7, 2, 2)": "INFEASIBLE",
 "(3, 7, 3, 1)": "INFEASIBLE",
 "(3, 7, 4, 0)": "INFEASIBLE",
 "(3, 8, 0, 3)": "INFEASIBLE",
 "(3, 8, 1, 2)": "INFEASIBLE",
 "(3, 8, 2, 1)": "INFEASIBLE",
 "(3, 8, 3, 0)": "INFEASIBLE",
 "(3, 9, 0, 2)": "INFEASIBLE",
 "(3, 9, 1, 1)": "INFEASIBLE",
 "(3, 9, 2, 0)": "INFEASIBLE",
 "(3, 10, 0, 1)": "INFEASIBLE",
 "(3, 10, 1, 0)": "INFEASIBLE",
 "(3, 11, 0, 0)": "INFEASIBLE",
 "(4, 0, 0, 10)": "INFEASIBLE",
 "(4, 0, 1, 9)": "INFEASIBLE",
 "(4, 0, 2, 8)": "INFEASIBLE",
 "(4, 0, 3, 7)": "INFEASIBLE",
 "(4, 0, 4, 6)": "INFEASIBLE",
 "(4, 0, 5, 5)": "INFEASIBLE",
 "(4, 0, 6, 4)": "INFEASIBLE",
 "(4, 0, 7, 3)": "INFEASIBLE",
 "(4, 0, 8, 2)": "INFEASIBLE",
 "(4, 0, 9, 1)": "INFEASIBLE",
 "(4, 0, 10, 0)": "INFEASIBLE",
 "(4, 1, 0, 9)": "INFEASIBLE",
 "(4, 1, 1, 8)": "INFEASIBLE",
 "(4, 1, 2, 7)": "INFEASIBLE",
 "(4, 1, 3, 6)": "INFEASIBLE",
 "(4, 1, 4, 5)": "INFEASIBLE",
 "(4, 1, 5, 4)": "INFEASIBLE",
 "(4, 1, 6, 3)": "INFEASIBLE",
 "(4, 1, 7, 2)": "INFEASIBLE",
 "(4, 1, 8, 1)": "INFEASIBLE",
 "(4, 1, 9, 0)": "INFEASIBLE",
 "(4, 2, 0, 8)": "INFEASIBLE",
 "(4, 2, 1, 7)": "INFEASIBLE",
 "(4, 2, 2, 6)": "INFEASIBLE",
 "(4, 2, 3, 5)": "INFEASIBLE",
 "(4, 2, 4, 4)": "INFEASIBLE",
 "(4, 2, 5, 3)": "INFEASIBLE",
 "(4, 2, 6, 2)": "INFEASIBLE",
 "(4, 2, 7, 1)": "INFEASIBLE",
 "(4, 2, 8, 0)": "INFEASIBLE",
 "(4, 3, 0, 7)": "INFEASIBLE",
 "(4, 3, 1, 6)": "INFEASIBLE",
 "(4, 3, 2, 5)": "INFEASIBLE",
 "(4, 3, 3, 4)": "INFEASIBLE",
 "(4, 3, 4, 3)": "INFEASIBLE",
 "(4, 3, 5, 2)": "INFEASIBLE",
 "(4, 3, 6, 1)": "INFEASIBLE",
 "(4, 3, 7, 0)": "INFEASIBLE",
 "(4, 4, 0, 6)": "INFEASIBLE",
 "(4, 4, 1, 5)": "INFEASIBLE",
 "(4, 4, 2, 4)": "INFEASIBLE",
 "(4, 4, 3, 3)": "INFEASIBLE",
 "(4, 4, 4, 2)": "INFEASIBLE",
 "(4, 4, 5, 1)": "INFEASIBLE",
 "(4, 4, 6, 0)": "INFEASIBLE",
 "(4, 5, 0, 5)": "INFEASIBLE",
 "(4, 5, 1, 4)": "INFEASIBLE",
 "(4, 5, 2, 3)": "INFEASIBLE",
 "(4, 5, 3, 2)": "INFEASIBLE",
 "(4, 5, 4, 1)": "INFEASIBLE",
 "(4, 5, 5, 0)": "INFEASIBLE",
 "(4, 6, 0, 4)": "INFEASIBLE",
 "(4, 6, 1, 3)": "INFEASIBLE",
 "(4, 6, 2, 2)": "INFEASIBLE",
 "(4, 6, 3, 1)": "INFEASIBLE",
 "(4, 6, 4, 0)": "INFEASIBLE",
 "(4, 7, 0, 3)": "INFEASIBLE",
 "(4, 7, 1, 2)": "INFEASIBLE",
 "(4, 7, 2, 1)": "INFEASIBLE",
 "(4, 7, 3, 0)": "INFEASIBLE",
 "(4, 8, 0, 2)": "INFEASIBLE",
 "(4, 8, 1, 1)": "INFEASIBLE",
 "(4, 8, 2, 0)": "INFEASIBLE",
 "(4, 9, 0, 1)": "INFEASIBLE",
 "(4, 9, 1, 0)": "INFEASIBLE",
 "(4, 10, 0, 0)": "INFEASIBLE",
 "(5, 0, 0, 9)": "INFEASIBLE",
 "(5, 0, 1, 8)": "INFEASIBLE",
 "(5, 0, 2, 7)": "INFEASIBLE",
 "(5, 0, 3, 6)": "INFEASIBLE",
 "(5, 0, 4, 5)": "INFEASIBLE",
 "(5, 0, 5, 4)": "INFEASIBLE",
 "(5, 0, 6, 3)": "INFEASIBLE",
 "(5, 0, 7, 2)": "INFEASIBLE",
 "(5, 0, 8, 1)": "INFEASIBLE",
 "(5, 0, 9, 0)": "INFEASIBLE",
 "(5, 1, 0, 8)": "INFEASIBLE",
 "(5, 1, 1, 7)": "INFEASIBLE",
 "(5, 1, 2, 6)": "INFEASIBLE",
 "(5, 1, 3, 5)": "INFEASIBLE",
 "(5, 1, 4, 4)": "INFEASIBLE",
 "(5, 1, 5, 3)": "INFEASIBLE",
 "(5, 1, 6, 2)": "INFEASIBLE",
 "(5, 1, 7, 1)": "INFEASIBLE",
 "(5, 1, 8, 0)": "INFEASIBLE",
 "(5, 2, 0, 7)": "INFEASIBLE",
 "(5, 2, 1, 6)": "INFEASIBLE",
 "(5, 2, 2, 5)": "INFEASIBLE",
 "(5, 2, 3, 4)": "INFEASIBLE",
 "(5, 2, 4, 3)": "INFEASIBLE",
 "(5, 2, 5, 2)": "INFEASIBLE",
 "(5, 2, 6, 1)": "INFEASIBLE",
 "(5, 2, 7, 0)": "INFEASIBLE",
 "(5, 3, 0, 6)": "INFEASIBLE",
 "(5, 3, 1, 5)": "INFEASIBLE",
 "(5, 3, 2, 4)": "INFEASIBLE",
 "(5, 3, 3, 3)": "INFEASIBLE",
 "(5, 3, 4, 2)": "INFEASIBLE",
 "(5, 3, 5, 1)": "INFEASIBLE",
 "(5, 3, 6, 0)": "INFEASIBLE",
 "(5, 4, 0, 5)": "INFEASIBLE",
 "(5, 4, 1, 4)": "INFEASIBLE",
 "(5, 4, 2, 3)": "INFEASIBLE",
 "(5, 4, 3, 2)": "INFEASIBLE",
 "(5, 4, 4, 1)": "INFEASIBLE",
 "(5, 4, 5, 0)": "INFEASIBLE",
 "(5, 5, 0, 4)": "INFEASIBLE",
 "(5, 5, 1, 3)": "INFEASIBLE",
 "(5, 5, 2, 2)": "INFEASIBLE",
 "(5, 5, 3, 1)": "INFEASIBLE",
 "(5, 5, 4, 0)": "INFEASIBLE",
 "(5, 6, 0, 3)": "INFEASIBLE",
 "(5, 6, 1, 2)": "INFEASIBLE",
 "(5, 6, 2, 1)": "INFEASIBLE",
 "(5, 6, 3, 0)": "INFEASIBLE",
 "(5, 7, 0, 2)": "INFEASIBLE",
 "(5, 7, 1, 1)": "INFEASIBLE",
 "(5, 7, 2, 0)": "INFEASIBLE",
 "(5, 8, 0, 1)": "INFEASIBLE",
 "(5, 8, 1, 0)": "INFEASIBLE",
 "(5, 9, 0, 0)": "INFEASIBLE",
 "(6, 0, 0, 8)": "INFEASIBLE",
 "(6, 0, 1, 7)": "INFEASIBLE",
 "(6, 0, 2, 6)": "INFEASIBLE",
 "(6, 0, 3, 5)": "INFEASIBLE",
 "(6, 0, 4, 4)": "INFEASIBLE",
 "(6, 0, 5, 3)": "INFEASIBLE",
 "(6, 0, 6, 2)": "INFEASIBLE",
 "(6, 0, 7, 1)": "INFEASIBLE",
 "(6, 0, 8, 0)": "INFEASIBLE",
 "(6, 1, 0, 7)": "INFEASIBLE",
 "(6, 1, 1, 6)": "INFEASIBLE",
 "(6, 1, 2, 5)": "INFEASIBLE",
 "(6, 1, 3, 4)": "INFEASIBLE",
 "(6, 1, 4, 3)": "INFEASIBLE",
 "(6, 1, 5, 2)": "INFEASIBLE",
 "(6, 1, 6, 1)": "INFEASIBLE",
 "(6, 1, 7, 0)": "INFEASIBLE",
 "(6, 2, 0, 6)": "INFEASIBLE",
 "(6, 2, 1, 5)": "INFEASIBLE",
 "(6, 2, 2, 4)": "INFEASIBLE",
 "(6, 2, 3, 3)": "INFEASIBLE",
 "(6, 2, 4, 2)": "INFEASIBLE",
 "(6, 2, 5, 1)": "INFEASIBLE",
 "(6, 2, 6, 0)": "INFEASIBLE",
 "(6, 3, 0, 5)": "INFEASIBLE",
 "(6, 3, 1, 4)": "INFEASIBLE",
 "(6, 3, 2, 3)": "INFEASIBLE",
 "(6, 3, 3, 2)": "INFEASIBLE",
 "(6, 3, 4, 1)": "INFEASIBLE",
 "(6, 3, 5, 0)": "INFEASIBLE",
 "(6, 4, 0, 4)": "INFEASIBLE",
 "(6, 4, 1, 3)": "INFEASIBLE",
 "(6, 4, 2, 2)": "INFEASIBLE",
 "(6, 4, 3, 1)": "INFEASIBLE",
 "(6, 4, 4, 0)": "INFEASIBLE",
 "(6, 5, 0, 3)": "INFEASIBLE",
 "(6, 5, 1, 2)": "INFEASIBLE",
 "(6, 5, 2, 1)": "INFEASIBLE",
 "(6, 5, 3, 0)": "INFEASIBLE",
 "(6, 6, 0, 2)": "INFEASIBLE",
 "(6, 6, 1, 1)": "INFEASIBLE",
 "(6, 6, 2, 0)": "INFEASIBLE",
 "(6, 7, 0, 1)": "INFEASIBLE",
 "(6, 7, 1, 0)": "INFEASIBLE",
 "(6, 8, 0, 0)": "INFEASIBLE",
 "(7, 0, 0, 7)": "INFEASIBLE",
 "(7, 0, 1, 6)": "INFEASIBLE",
 "(7, 0, 2, 5)": "INFEASIBLE",
 "(7, 0, 3, 4)": "INFEASIBLE",
 "(7, 0, 4, 3)": "INFEASIBLE",
 "(7, 0, 5, 2)": "INFEASIBLE",
 "(7, 0, 6, 1)": "INFEASIBLE",
 "(7, 0, 7, 0)": "INFEASIBLE",
 "(7, 1, 0, 6)": "INFEASIBLE",
 "(7, 1, 1, 5)": "INFEASIBLE",
 "(7, 1, 2, 4)": "INFEASIBLE",
 "(7, 1, 3, 3)": "INFEASIBLE",
 "(7, 1, 4, 2)": "INFEASIBLE",
 "(7, 1, 5, 1)": "INFEASIBLE",
 "(7, 1, 6, 0)": "INFEASIBLE",
 "(7, 2, 0, 5)": "INFEASIBLE",
 "(7, 2, 1, 4)": "INFEASIBLE",
 "(7, 2, 2, 3)": "INFEASIBLE",
 "(7, 2, 3, 2)": "INFEASIBLE",
 "(7, 2, 4, 1)": "INFEASIBLE",
 "(7, 2, 5, 0)": "INFEASIBLE",
 "(7, 3, 0, 4)": "INFEASIBLE",
 "(7, 3, 1, 3)": "INFEASIBLE",
 "(7, 3, 2, 2)": "INFEASIBLE",
 "(7, 3, 3, 1)": "INFEASIBLE",
 "(7, 3, 4, 0)": "INFEASIBLE",
 "(7, 4, 0, 3)": "INFEASIBLE",
 "(7, 4, 1, 2)": "INFEASIBLE",
 "(7, 4, 2, 1)": "INFEASIBLE",
 "(7, 4, 3, 0)": "INFEASIBLE",
 "(7, 5, 0, 2)": "INFEASIBLE",
 "(7, 5, 1, 1)": "INFEASIBLE",
 "(7, 5, 2, 0)": "INFEASIBLE",
 "(7, 6, 0, 1)": "INFEASIBLE",
 "(7, 6, 1, 0)": "INFEASIBLE",
 "(7, 7, 0, 0)": "INFEASIBLE",
 "(8, 0, 0, 6)": "INFEASIBLE",
 "(8, 0, 1, 5)": "INFEASIBLE",
 "(8, 0, 2, 4)": "INFEASIBLE",
 "(8, 0, 3, 3)": "INFEASIBLE",
 "(8, 0, 4, 2)": "INFEASIBLE",
 "(8, 0, 5, 1)": "INFEASIBLE",
 "(8, 0, 6, 0)": "INFEASIBLE",
 "(8, 1, 0, 5)": "INFEASIBLE",
 "(8, 1, 1, 4)": "INFEASIBLE",
 "(8, 1, 2, 3)": "INFEASIBLE",
 "(8, 1, 3, 2)": "INFEASIBLE",
 "(8, 1, 4, 1)": "INFEASIBLE",
 "(8, 1, 5, 0)": "INFEASIBLE",
 "(8, 2, 0, 4)": "INFEASIBLE",
 "(8, 2, 1, 3)": "INFEASIBLE",
 "(8, 2, 2, 2)": "INFEASIBLE",
 "(8, 2, 3, 1)": "INFEASIBLE",
 "(8, 2, 4, 0)": "INFEASIBLE",
 "(8, 3, 0, 3)": "INFEASIBLE",
 "(8, 3, 1, 2)": "INFEASIBLE",
 "(8, 3, 2, 1)": "INFEASIBLE",
 "(8, 3, 3, 0)": "INFEASIBLE",
 "(8, 4, 0, 2)": "INFEASIBLE",
 "(8, 4, 1, 1)": "INFEASIBLE",
 "(8, 4, 2, 0)": "INFEASIBLE",
 "(8, 5, 0, 1)": "INFEASIBLE",
 "(8, 5, 1, 0)": "INFEASIBLE",
 "(8, 6, 0, 0)": "INFEASIBLE",
 "(9, 0, 0, 5)": "INFEASIBLE",
 "(9, 0, 1, 4)": "INFEASIBLE",
 "(9, 0, 2, 3)": "INFEASIBLE",
 "(9, 0, 3, 2)": "INFEASIBLE",
 "(9, 0, 4, 1)": "INFEASIBLE",
 "(9, 0, 5, 0)": "INFEASIBLE",
 "(9, 1, 0, 4)": "INFEASIBLE",
 "(9, 1, 1, 3)": "INFEASIBLE",
 "(9, 1, 2, 2)": "INFEASIBLE",
 "(9, 1, 3, 1)": "INFEASIBLE",
 "(9, 1, 4, 0)": "INFEASIBLE",
 "(9, 2, 0, 3)": "INFEASIBLE",
 "(9, 2, 1, 2)": "INFEASIBLE",
 "(9, 2, 2, 1)": "INFEASIBLE",
 "(9, 2, 3, 0)": "INFEASIBLE",
 "(9, 3, 0, 2)": "INFEASIBLE",
 "(9, 3, 1, 1)": "INFEASIBLE",
 "(9, 3, 2, 0)": "INFEASIBLE",
 "(9, 4, 0, 1)": "INFEASIBLE",
 "(9, 4, 1, 0)": "INFEASIBLE",
 "(9, 5, 0, 0)": "INFEASIBLE",
 "(10, 0, 0, 4)": "INFEASIBLE",
 "(10, 0, 1, 3)": "INFEASIBLE",
 "(10, 0, 2, 2)": "INFEASIBLE",
 "(10, 0, 3, 1)": "INFEASIBLE",
 "(10, 0, 4, 0)": "INFEASIBLE",
 "(10, 1, 0, 3)": "INFEASIBLE",
 "(10, 1, 1, 2)": "INFEASIBLE",
 "(10, 1, 2, 1)": "INFEASIBLE",
 "(10, 1, 3, 0)": "INFEASIBLE",
 "(10, 2, 0, 2)": "INFEASIBLE",
 "(10, 2, 1, 1)": "INFEASIBLE",
 "(10, 2, 2, 0)": "INFEASIBLE",
 "(10, 3, 0, 1)": "INFEASIBLE",
 "(10, 3, 1, 0)": "INFEASIBLE",
 "(10, 4, 0, 0)": "INFEASIBLE",
 "(11, 0, 0, 3)": "INFEASIBLE",
 "(11, 0, 1, 2)": "INFEASIBLE",
 "(11, 0, 2, 1)": "INFEASIBLE",
 "(11, 0, 3, 0)": "INFEASIBLE",
 "(11, 1, 0, 2)": "INFEASIBLE",
 "(11, 1, 1, 1)": "INFEASIBLE",
 "(11, 1, 2, 0)": "INFEASIBLE",
 "(11, 2, 0, 1)": "INFEASIBLE",
 "(11, 2, 1, 0)": "INFEASIBLE",
 "(11, 3, 0, 0)": "INFEASIBLE",
 "(12, 0, 0, 2)": "INFEASIBLE",
 "(12, 0, 1, 1)": "INFEASIBLE",
 "(12, 0, 2, 0)": "INFEASIBLE",
 "(12, 1, 0, 1)": "INFEASIBLE",
 "(12, 1, 1, 0)": "INFEASIBLE",
 "(12, 2, 0, 0)": "INFEASIBLE",
 "(13, 0, 0, 1)": "INFEASIBLE",
 "(13, 0, 1, 0)": "INFEASIBLE",
 "(13, 1, 0, 0)": "INFEASIBLE"
}

==> anc/paper1_reproducibility_2026-09-18/results/census_P_n14_b3.log <==
P census: n=14 over B(3) |U|=41, 680 distributions
  FEASIBLE (2, 0, 6, 6)
  FEASIBLE (2, 6, 0, 6)

done. feasible distributions (2): [(2, 0, 6, 6), (2, 6, 0, 6)]
status tally: {'UP_skip': 4, 'INFEASIBLE': 674, 'OPTIMAL': 2}


==> anc/paper1_reproducibility_2026-09-18/results/census_P_n14_b4.json <==
{
 "(0, 0, 0, 14)": "UP_skip",
 "(0, 0, 1, 13)": "INFEASIBLE",
 "(0, 0, 2, 12)": "INFEASIBLE",
 "(0, 0, 3, 11)": "INFEASIBLE",
 "(0, 0, 4, 10)": "INFEASIBLE",
 "(0, 0, 5, 9)": "INFEASIBLE",
 "(0, 0, 6, 8)": "INFEASIBLE",
 "(0, 0, 7, 7)": "INFEASIBLE",
 "(0, 0, 8, 6)": "INFEASIBLE",
 "(0, 0, 9, 5)": "INFEASIBLE",
 "(0, 0, 10, 4)": "INFEASIBLE",
 "(0, 0, 11, 3)": "INFEASIBLE",
 "(0, 0, 12, 2)": "INFEASIBLE",
 "(0, 0, 13, 1)": "INFEASIBLE",
 "(0, 0, 14, 0)": "UP_skip",
 "(0, 1, 0, 13)": "INFEASIBLE",
 "(0, 1, 1, 12)": "INFEASIBLE",
 "(0, 1, 2, 11)": "INFEASIBLE",
 "(0, 1, 3, 10)": "INFEASIBLE",
 "(0, 1, 4, 9)": "INFEASIBLE",
 "(0, 1, 5, 8)": "INFEASIBLE",
 "(0, 1, 6, 7)": "INFEASIBLE",
 "(0, 1, 7, 6)": "INFEASIBLE",
 "(0, 1, 8, 5)": "INFEASIBLE",
 "(0, 1, 9, 4)": "INFEASIBLE",
 "(0, 1, 10, 3)": "INFEASIBLE",
 "(0, 1, 11, 2)": "INFEASIBLE",
 "(0, 1, 12, 1)": "INFEASIBLE",
 "(0, 1, 13, 0)": "INFEASIBLE",
 "(0, 2, 0, 12)": "INFEASIBLE",
 "(0, 2, 1, 11)": "INFEASIBLE",
 "(0, 2, 2, 10)": "INFEASIBLE",
 "(0, 2, 3, 9)": "INFEASIBLE",
 "(0, 2, 4, 8)": "INFEASIBLE",
 "(0, 2, 5, 7)": "INFEASIBLE",
 "(0, 2, 6, 6)": "INFEASIBLE",
 "(0, 2, 7, 5)": "INFEASIBLE",
 "(0, 2, 8, 4)": "INFEASIBLE",
 "(0, 2, 9, 3)": "INFEASIBLE",
 "(0, 2, 10, 2)": "INFEASIBLE",
 "(0, 2, 11, 1)": "INFEASIBLE",
 "(0, 2, 12, 0)": "INFEASIBLE",
 "(0, 3, 0, 11)": "INFEASIBLE",
 "(0, 3, 1, 10)": "INFEASIBLE",
 "(0, 3, 2, 9)": "INFEASIBLE",
 "(0, 3, 3, 8)": "INFEASIBLE",
 "(0, 3, 4, 7)": "INFEASIBLE",
 "(0, 3, 5, 6)": "INFEASIBLE",
 "(0, 3, 6, 5)": "INFEASIBLE",
 "(0, 3, 7, 4)": "INFEASIBLE",
 "(0, 3, 8, 3)": "INFEASIBLE",
 "(0, 3, 9, 2)": "INFEASIBLE",
 "(0, 3, 10, 1)": "INFEASIBLE",
 "(0, 3, 11, 0)": "INFEASIBLE",
 "(0, 4, 0, 10)": "INFEASIBLE",
 "(0, 4, 1, 9)": "INFEASIBLE",
 "(0, 4, 2, 8)": "INFEASIBLE",
 "(0, 4, 3, 7)": "INFEASIBLE",
 "(0, 4, 4, 6)": "INFEASIBLE",
 "(0, 4, 5, 5)": "INFEASIBLE",
 "(0, 4, 6, 4)": "INFEASIBLE",
 "(0, 4, 7, 3)": "INFEASIBLE",
 "(0, 4, 8, 2)": "INFEASIBLE",
 "(0, 4, 9, 1)": "INFEASIBLE",
 "(0, 4, 10, 0)": "INFEASIBLE",
 "(0, 5, 0, 9)": "INFEASIBLE",
 "(0, 5, 1, 8)": "INFEASIBLE",
 "(0, 5, 2, 7)": "INFEASIBLE",
 "(0, 5, 3, 6)": "INFEASIBLE",
 "(0, 5, 4, 5)": "INFEASIBLE",
 "(0, 5, 5, 4)": "INFEASIBLE",
 "(0, 5, 6, 3)": "INFEASIBLE",
 "(0, 5, 7, 2)": "INFEASIBLE",
 "(0, 5, 8, 1)": "INFEASIBLE",
 "(0, 5, 9, 0)": "INFEASIBLE",
 "(0, 6, 0, 8)": "INFEASIBLE",
 "(0, 6, 1, 7)": "INFEASIBLE",
 "(0, 6, 2, 6)": "INFEASIBLE",
 "(0, 6, 3, 5)": "INFEASIBLE",
 "(0, 6, 4, 4)": "INFEASIBLE",
 "(0, 6, 5, 3)": "INFEASIBLE",
 "(0, 6, 6, 2)": "INFEASIBLE",
 "(0, 6, 7, 1)": "INFEASIBLE",
 "(0, 6, 8, 0)": "INFEASIBLE",
 "(0, 7, 0, 7)": "INFEASIBLE",
 "(0, 7, 1, 6)": "INFEASIBLE",
 "(0, 7, 2, 5)": "INFEASIBLE",
 "(0, 7, 3, 4)": "INFEASIBLE",
 "(0, 7, 4, 3)": "INFEASIBLE",
 "(0, 7, 5, 2)": "INFEASIBLE",
 "(0, 7, 6, 1)": "INFEASIBLE",
 "(0, 7, 7, 0)": "INFEASIBLE",
 "(0, 8, 0, 6)": "INFEASIBLE",
 "(0, 8, 1, 5)": "INFEASIBLE",
 "(0, 8, 2, 4)": "INFEASIBLE",
 "(0, 8, 3, 3)": "INFEASIBLE",
 "(0, 8, 4, 2)": "INFEASIBLE",
 "(0, 8, 5, 1)": "INFEASIBLE",
 "(0, 8, 6, 0)": "INFEASIBLE",
 "(0, 9, 0, 5)": "INFEASIBLE",
 "(0, 9, 1, 4)": "INFEASIBLE",
 "(0, 9, 2, 3)": "INFEASIBLE",
 "(0, 9, 3, 2)": "INFEASIBLE",
 "(0, 9, 4, 1)": "INFEASIBLE",
 "(0, 9, 5, 0)": "INFEASIBLE",
 "(0, 10, 0, 4)": "INFEASIBLE",
 "(0, 10, 1, 3)": "INFEASIBLE",
 "(0, 10, 2, 2)": "INFEASIBLE",
 "(0, 10, 3, 1)": "INFEASIBLE",
 "(0, 10, 4, 0)": "INFEASIBLE",
 "(0, 11, 0, 3)": "INFEASIBLE",
 "(0, 11, 1, 2)": "INFEASIBLE",
 "(0, 11, 2, 1)": "INFEASIBLE",
 "(0, 11, 3, 0)": "INFEASIBLE",
 "(0, 12, 0, 2)": "INFEASIBLE",
 "(0, 12, 1, 1)": "INFEASIBLE",
 "(0, 12, 2, 0)": "INFEASIBLE",
 "(0, 13, 0, 1)": "INFEASIBLE",
 "(0, 13, 1, 0)": "INFEASIBLE",
 "(0, 14, 0, 0)": "UP_skip",
 "(1, 0, 0, 13)": "INFEASIBLE",
 "(1, 0, 1, 12)": "INFEASIBLE",
 "(1, 0, 2, 11)": "INFEASIBLE",
 "(1, 0, 3, 10)": "INFEASIBLE",
 "(1, 0, 4, 9)": "INFEASIBLE",
 "(1, 0, 5, 8)": "INFEASIBLE",
 "(1, 0, 6, 7)": "INFEASIBLE",
 "(1, 0, 7, 6)": "INFEASIBLE",
 "(1, 0, 8, 5)": "INFEASIBLE",
 "(1, 0, 9, 4)": "INFEASIBLE",
 "(1, 0, 10, 3)": "INFEASIBLE",
 "(1, 0, 11, 2)": "INFEASIBLE",
 "(1, 0, 12, 1)": "INFEASIBLE",
 "(1, 0, 13, 0)": "INFEASIBLE",
 "(1, 1, 0, 12)": "INFEASIBLE",
 "(1, 1, 1, 11)": "INFEASIBLE",
 "(1, 1, 2, 10)": "INFEASIBLE",
 "(1, 1, 3, 9)": "INFEASIBLE",
 "(1, 1, 4, 8)": "INFEASIBLE",
 "(1, 1, 5, 7)": "INFEASIBLE",
 "(1, 1, 6, 6)": "INFEASIBLE",
 "(1, 1, 7, 5)": "INFEASIBLE",
 "(1, 1, 8, 4)": "INFEASIBLE",
 "(1, 1, 9, 3)": "INFEASIBLE",
 "(1, 1, 10, 2)": "INFEASIBLE",
 "(1, 1, 11, 1)": "INFEASIBLE",
 "(1, 1, 12, 0)": "INFEASIBLE",
 "(1, 2, 0, 11)": "INFEASIBLE",
 "(1, 2, 1, 10)": "INFEASIBLE",
 "(1, 2, 2, 9)": "INFEASIBLE",
 "(1, 2, 3, 8)": "INFEASIBLE",
 "(1, 2, 4, 7)": "INFEASIBLE",
 "(1, 2, 5, 6)": "INFEASIBLE",
 "(1, 2, 6, 5)": "INFEASIBLE",
 "(1, 2, 7, 4)": "INFEASIBLE",
 "(1, 2, 8, 3)": "INFEASIBLE",
 "(1, 2, 9, 2)": "INFEASIBLE",
 "(1, 2, 10, 1)": "INFEASIBLE",
 "(1, 2, 11, 0)": "INFEASIBLE",
 "(1, 3, 0, 10)": "INFEASIBLE",
 "(1, 3, 1, 9)": "INFEASIBLE",
 "(1, 3, 2, 8)": "INFEASIBLE",
 "(1, 3, 3, 7)": "INFEASIBLE",
 "(1, 3, 4, 6)": "INFEASIBLE",
 "(1, 3, 5, 5)": "INFEASIBLE",
 "(1, 3, 6, 4)": "INFEASIBLE",
 "(1, 3, 7, 3)": "INFEASIBLE",
 "(1, 3, 8, 2)": "INFEASIBLE",
 "(1, 3, 9, 1)": "INFEASIBLE",
 "(1, 3, 10, 0)": "INFEASIBLE",
 "(1, 4, 0, 9)": "INFEASIBLE",
 "(1, 4, 1, 8)": "INFEASIBLE",
 "(1, 4, 2, 7)": "INFEASIBLE",
 "(1, 4, 3, 6)": "INFEASIBLE",
 "(1, 4, 4, 5)": "INFEASIBLE",
 "(1, 4, 5, 4)": "INFEASIBLE",
 "(1, 4, 6, 3)": "INFEASIBLE",
 "(1, 4, 7, 2)": "INFEASIBLE",
 "(1, 4, 8, 1)": "INFEASIBLE",
 "(1, 4, 9, 0)": "INFEASIBLE",
 "(1, 5, 0, 8)": "INFEASIBLE",
 "(1, 5, 1, 7)": "INFEASIBLE",
 "(1, 5, 2, 6)": "INFEASIBLE",
 "(1, 5, 3, 5)": "INFEASIBLE",
 "(1, 5, 4, 4)": "INFEASIBLE",
 "(1, 5, 5, 3)": "INFEASIBLE",
 "(1, 5, 6, 2)": "INFEASIBLE",
 "(1, 5, 7, 1)": "INFEASIBLE",
 "(1, 5, 8, 0)": "INFEASIBLE",
 "(1, 6, 0, 7)": "INFEASIBLE",
 "(1, 6, 1, 6)": "INFEASIBLE",
 "(1, 6, 2, 5)": "INFEASIBLE",
 "(1, 6, 3, 4)": "INFEASIBLE",
 "(1, 6, 4, 3)": "INFEASIBLE",
 "(1, 6, 5, 2)": "INFEASIBLE",
 "(1, 6, 6, 1)": "INFEASIBLE",
 "(1, 6, 7, 0)": "INFEASIBLE",
 "(1, 7, 0, 6)": "INFEASIBLE",
 "(1, 7, 1, 5)": "INFEASIBLE",
 "(1, 7, 2, 4)": "INFEASIBLE",
 "(1, 7, 3, 3)": "INFEASIBLE",
 "(1, 7, 4, 2)": "INFEASIBLE",
 "(1, 7, 5, 1)": "INFEASIBLE",
 "(1, 7, 6, 0)": "INFEASIBLE",
 "(1, 8, 0, 5)": "INFEASIBLE",
 "(1, 8, 1, 4)": "INFEASIBLE",
 "(1, 8, 2, 3)": "INFEASIBLE",
 "(1, 8, 3, 2)": "INFEASIBLE",
 "(1, 8, 4, 1)": "INFEASIBLE",
 "(1, 8, 5, 0)": "INFEASIBLE",
 "(1, 9, 0, 4)": "INFEASIBLE",
 "(1, 9, 1, 3)": "INFEASIBLE",
 "(1, 9, 2, 2)": "INFEASIBLE",
 "(1, 9, 3, 1)": "INFEASIBLE",
 "(1, 9, 4, 0)": "INFEASIBLE",
 "(1, 10, 0, 3)": "INFEASIBLE",
 "(1, 10, 1, 2)": "INFEASIBLE",
 "(1, 10, 2, 1)": "INFEASIBLE",
 "(1, 10, 3, 0)": "INFEASIBLE",
 "(1, 11, 0, 2)": "INFEASIBLE",
 "(1, 11, 1, 1)": "INFEASIBLE",
 "(1, 11, 2, 0)": "INFEASIBLE",
 "(1, 12, 0, 1)": "INFEASIBLE",
 "(1, 12, 1, 0)": "INFEASIBLE",
 "(1, 13, 0, 0)": "INFEASIBLE",
 "(2, 0, 0, 12)": "INFEASIBLE",
 "(2, 0, 1, 11)": "INFEASIBLE",
 "(2, 0, 2, 10)": "INFEASIBLE",
 "(2, 0, 3, 9)": "INFEASIBLE",
 "(2, 0, 4, 8)": "INFEASIBLE",
 "(2, 0, 5, 7)": "INFEASIBLE",
 "(2, 0, 6, 6)": "OPTIMAL",
 "(2, 0, 7, 5)": "INFEASIBLE",
 "(2, 0, 8, 4)": "INFEASIBLE",
 "(2, 0, 9, 3)": "INFEASIBLE",
 "(2, 0, 10, 2)": "INFEASIBLE",
 "(2, 0, 11, 1)": "INFEASIBLE",
 "(2, 0, 12, 0)": "INFEASIBLE",
 "(2, 1, 0, 11)": "INFEASIBLE",
 "(2, 1, 1, 10)": "INFEASIBLE",
 "(2, 1, 2, 9)": "INFEASIBLE",
 "(2, 1, 3, 8)": "INFEASIBLE",
 "(2, 1, 4, 7)": "INFEASIBLE",
 "(2, 1, 5, 6)": "INFEASIBLE",
 "(2, 1, 6, 5)": "INFEASIBLE",
 "(2, 1, 7, 4)": "INFEASIBLE",
 "(2, 1, 8, 3)": "INFEASIBLE",
 "(2, 1, 9, 2)": "INFEASIBLE",
 "(2, 1, 10, 1)": "INFEASIBLE",
 "(2, 1, 11, 0)": "INFEASIBLE",
 "(2, 2, 0, 10)": "INFEASIBLE",
 "(2, 2, 1, 9)": "INFEASIBLE",
 "(2, 2, 2, 8)": "INFEASIBLE",
 "(2, 2, 3, 7)": "INFEASIBLE",
 "(2, 2, 4, 6)": "INFEASIBLE",
 "(2, 2, 5, 5)": "INFEASIBLE",
 "(2, 2, 6, 4)": "INFEASIBLE",
 "(2, 2, 7, 3)": "INFEASIBLE",
 "(2, 2, 8, 2)": "INFEASIBLE",
 "(2, 2, 9, 1)": "INFEASIBLE",
 "(2, 2, 10, 0)": "INFEASIBLE",
 "(2, 3, 0, 9)": "INFEASIBLE",
 "(2, 3, 1, 8)": "INFEASIBLE",
 "(2, 3, 2, 7)": "INFEASIBLE",
 "(2, 3, 3, 6)": "INFEASIBLE",
 "(2, 3, 4, 5)": "INFEASIBLE",
 "(2, 3, 5, 4)": "INFEASIBLE",
 "(2, 3, 6, 3)": "INFEASIBLE",
 "(2, 3, 7, 2)": "INFEASIBLE",
 "(2, 3, 8, 1)": "INFEASIBLE",
 "(2, 3, 9, 0)": "INFEASIBLE",
 "(2, 4, 0, 8)": "INFEASIBLE",
 "(2, 4, 1, 7)": "INFEASIBLE",
 "(2, 4, 2, 6)": "INFEASIBLE",
 "(2, 4, 3, 5)": "INFEASIBLE",
 "(2, 4, 4, 4)": "INFEASIBLE",
 "(2, 4, 5, 3)": "INFEASIBLE",
 "(2, 4, 6, 2)": "INFEASIBLE",
 "(2, 4, 7, 1)": "INFEASIBLE",
 "(2, 4, 8, 0)": "INFEASIBLE",
 "(2, 5, 0, 7)": "INFEASIBLE",
 "(2, 5, 1, 6)": "INFEASIBLE",
 "(2, 5, 2, 5)": "INFEASIBLE",
 "(2, 5, 3, 4)": "INFEASIBLE",
 "(2, 5, 4, 3)": "INFEASIBLE",
 "(2, 5, 5, 2)": "INFEASIBLE",
 "(2, 5, 6, 1)": "INFEASIBLE",
 "(2, 5, 7, 0)": "INFEASIBLE",
 "(2, 6, 0, 6)": "OPTIMAL",
 "(2, 6, 1, 5)": "INFEASIBLE",
 "(2, 6, 2, 4)": "INFEASIBLE",
 "(2, 6, 3, 3)": "INFEASIBLE",
 "(2, 6, 4, 2)": "INFEASIBLE",
 "(2, 6, 5, 1)": "INFEASIBLE",
 "(2, 6, 6, 0)": "INFEASIBLE",
 "(2, 7, 0, 5)": "INFEASIBLE",
 "(2, 7, 1, 4)": "INFEASIBLE",
 "(2, 7, 2, 3)": "INFEASIBLE",
 "(2, 7, 3, 2)": "INFEASIBLE",
 "(2, 7, 4, 1)": "INFEASIBLE",
 "(2, 7, 5, 0)": "INFEASIBLE",
 "(2, 8, 0, 4)": "INFEASIBLE",
 "(2, 8, 1, 3)": "INFEASIBLE",
 "(2, 8, 2, 2)": "INFEASIBLE",
 "(2, 8, 3, 1)": "INFEASIBLE",
 "(2, 8, 4, 0)": "INFEASIBLE",
 "(2, 9, 0, 3)": "INFEASIBLE",
 "(2, 9, 1, 2)": "INFEASIBLE",
 "(2, 9, 2, 1)": "INFEASIBLE",
 "(2, 9, 3, 0)": "INFEASIBLE",
 "(2, 10, 0, 2)": "INFEASIBLE",
 "(2, 10, 1, 1)": "INFEASIBLE",
 "(2, 10, 2, 0)": "INFEASIBLE",
 "(2, 11, 0, 1)": "INFEASIBLE",
 "(2, 11, 1, 0)": "INFEASIBLE",
 "(2, 12, 0, 0)": "INFEASIBLE",
 "(3, 0, 0, 11)": "INFEASIBLE",
 "(3, 0, 1, 10)": "INFEASIBLE",
 "(3, 0, 2, 9)": "INFEASIBLE",
 "(3, 0, 3, 8)": "INFEASIBLE",
 "(3, 0, 4, 7)": "INFEASIBLE",
 "(3, 0, 5, 6)": "INFEASIBLE",
 "(3, 0, 6, 5)": "INFEASIBLE",
 "(3, 0, 7, 4)": "INFEASIBLE",
 "(3, 0, 8, 3)": "INFEASIBLE",
 "(3, 0, 9, 2)": "INFEASIBLE",
 "(3, 0, 10, 1)": "INFEASIBLE",
 "(3, 0, 11, 0)": "INFEASIBLE",
 "(3, 1, 0, 10)": "INFEASIBLE",
 "(3, 1, 1, 9)": "INFEASIBLE",
 "(3, 1, 2, 8)": "INFEASIBLE",
 "(3, 1, 3, 7)": "INFEASIBLE",
 "(3, 1, 4, 6)": "INFEASIBLE",
 "(3, 1, 5, 5)": "INFEASIBLE",
 "(3, 1, 6, 4)": "INFEASIBLE",
 "(3, 1, 7, 3)": "INFEASIBLE",
 "(3, 1, 8, 2)": "INFEASIBLE",
 "(3, 1, 9, 1)": "INFEASIBLE",
 "(3, 1, 10, 0)": "INFEASIBLE",
 "(3, 2, 0, 9)": "INFEASIBLE",
 "(3, 2, 1, 8)": "INFEASIBLE",
 "(3, 2, 2, 7)": "INFEASIBLE",
 "(3, 2, 3, 6)": "INFEASIBLE",
 "(3, 2, 4, 5)": "INFEASIBLE",
 "(3, 2, 5, 4)": "INFEASIBLE",
 "(3, 2, 6, 3)": "INFEASIBLE",
 "(3, 2, 7, 2)": "INFEASIBLE",
 "(3, 2, 8, 1)": "INFEASIBLE",
 "(3, 2, 9, 0)": "INFEASIBLE",
 "(3, 3, 0, 8)": "INFEASIBLE",
 "(3, 3, 1, 7)": "INFEASIBLE",
 "(3, 3, 2, 6)": "INFEASIBLE",
 "(3, 3, 3, 5)": "INFEASIBLE",
 "(3, 3, 4, 4)": "INFEASIBLE",
 "(3, 3, 5, 3)": "INFEASIBLE",
 "(3, 3, 6, 2)": "INFEASIBLE",
 "(3, 3, 7, 1)": "INFEASIBLE",
 "(3, 3, 8, 0)": "INFEASIBLE",
 "(3, 4, 0, 7)": "INFEASIBLE",
 "(3, 4, 1, 6)": "INFEASIBLE",
 "(3, 4, 2, 5)": "INFEASIBLE",
 "(3, 4, 3, 4)": "INFEASIBLE",
 "(3, 4, 4, 3)": "INFEASIBLE",
 "(3, 4, 5, 2)": "INFEASIBLE",
 "(3, 4, 6, 1)": "INFEASIBLE",
 "(3, 4, 7, 0)": "INFEASIBLE",
 "(3, 5, 0, 6)": "INFEASIBLE",
 "(3, 5, 1, 5)": "INFEASIBLE",
 "(3, 5, 2, 4)": "INFEASIBLE",
 "(3, 5, 3, 3)": "INFEASIBLE",
 "(3, 5, 4, 2)": "INFEASIBLE",
 "(3, 5, 5, 1)": "INFEASIBLE",
 "(3, 5, 6, 0)": "INFEASIBLE",
 "(3, 6, 0, 5)": "INFEASIBLE",
 "(3, 6, 1, 4)": "INFEASIBLE",
 "(3, 6, 2, 3)": "INFEASIBLE",
 "(3, 6, 3, 2)": "INFEASIBLE",
 "(3, 6, 4, 1)": "INFEASIBLE",
 "(3, 6, 5, 0)": "INFEASIBLE",
 "(3, 7, 0, 4)": "INFEASIBLE",
 "(3, 7, 1, 3)": "INFEASIBLE",
 "(3, 7, 2, 2)": "INFEASIBLE",
 "(3, 7, 3, 1)": "INFEASIBLE",
 "(3, 7, 4, 0)": "INFEASIBLE",
 "(3, 8, 0, 3)": "INFEASIBLE",
 "(3, 8, 1, 2)": "INFEASIBLE",
 "(3, 8, 2, 1)": "INFEASIBLE",
 "(3, 8, 3, 0)": "INFEASIBLE",
 "(3, 9, 0, 2)": "INFEASIBLE",
 "(3, 9, 1, 1)": "INFEASIBLE",
 "(3, 9, 2, 0)": "INFEASIBLE",
 "(3, 10, 0, 1)": "INFEASIBLE",
 "(3, 10, 1, 0)": "INFEASIBLE",
 "(3, 11, 0, 0)": "INFEASIBLE",
 "(4, 0, 0, 10)": "INFEASIBLE",
 "(4, 0, 1, 9)": "INFEASIBLE",
 "(4, 0, 2, 8)": "INFEASIBLE",
 "(4, 0, 3, 7)": "INFEASIBLE",
 "(4, 0, 4, 6)": "INFEASIBLE",
 "(4, 0, 5, 5)": "INFEASIBLE",
 "(4, 0, 6, 4)": "INFEASIBLE",
 "(4, 0, 7, 3)": "INFEASIBLE",
 "(4, 0, 8, 2)": "INFEASIBLE",
 "(4, 0, 9, 1)": "INFEASIBLE",
 "(4, 0, 10, 0)": "INFEASIBLE",
 "(4, 1, 0, 9)": "INFEASIBLE",
 "(4, 1, 1, 8)": "INFEASIBLE",
 "(4, 1, 2, 7)": "INFEASIBLE",
 "(4, 1, 3, 6)": "INFEASIBLE",
 "(4, 1, 4, 5)": "INFEASIBLE",
 "(4, 1, 5, 4)": "INFEASIBLE",
 "(4, 1, 6, 3)": "INFEASIBLE",
 "(4, 1, 7, 2)": "INFEASIBLE",
 "(4, 1, 8, 1)": "INFEASIBLE",
 "(4, 1, 9, 0)": "INFEASIBLE",
 "(4, 2, 0, 8)": "INFEASIBLE",
 "(4, 2, 1, 7)": "INFEASIBLE",
 "(4, 2, 2, 6)": "INFEASIBLE",
 "(4, 2, 3, 5)": "INFEASIBLE",
 "(4, 2, 4, 4)": "INFEASIBLE",
 "(4, 2, 5, 3)": "INFEASIBLE",
 "(4, 2, 6, 2)": "INFEASIBLE",
 "(4, 2, 7, 1)": "INFEASIBLE",
 "(4, 2, 8, 0)": "INFEASIBLE",
 "(4, 3, 0, 7)": "INFEASIBLE",
 "(4, 3, 1, 6)": "INFEASIBLE",
 "(4, 3, 2, 5)": "INFEASIBLE",
 "(4, 3, 3, 4)": "INFEASIBLE",
 "(4, 3, 4, 3)": "INFEASIBLE",
 "(4, 3, 5, 2)": "INFEASIBLE",
 "(4, 3, 6, 1)": "INFEASIBLE",
 "(4, 3, 7, 0)": "INFEASIBLE",
 "(4, 4, 0, 6)": "INFEASIBLE",
 "(4, 4, 1, 5)": "INFEASIBLE",
 "(4, 4, 2, 4)": "INFEASIBLE",
 "(4, 4, 3, 3)": "INFEASIBLE",
 "(4, 4, 4, 2)": "INFEASIBLE",
 "(4, 4, 5, 1)": "INFEASIBLE",
 "(4, 4, 6, 0)": "INFEASIBLE",
 "(4, 5, 0, 5)": "INFEASIBLE",
 "(4, 5, 1, 4)": "INFEASIBLE",
 "(4, 5, 2, 3)": "INFEASIBLE",
 "(4, 5, 3, 2)": "INFEASIBLE",
 "(4, 5, 4, 1)": "INFEASIBLE",
 "(4, 5, 5, 0)": "INFEASIBLE",
 "(4, 6, 0, 4)": "INFEASIBLE",
 "(4, 6, 1, 3)": "INFEASIBLE",
 "(4, 6, 2, 2)": "INFEASIBLE",
 "(4, 6, 3, 1)": "INFEASIBLE",
 "(4, 6, 4, 0)": "INFEASIBLE",
 "(4, 7, 0, 3)": "INFEASIBLE",
 "(4, 7, 1, 2)": "INFEASIBLE",
 "(4, 7, 2, 1)": "INFEASIBLE",
 "(4, 7, 3, 0)": "INFEASIBLE",
 "(4, 8, 0, 2)": "INFEASIBLE",
 "(4, 8, 1, 1)": "INFEASIBLE",
 "(4, 8, 2, 0)": "INFEASIBLE",
 "(4, 9, 0, 1)": "INFEASIBLE",
 "(4, 9, 1, 0)": "INFEASIBLE",
 "(4, 10, 0, 0)": "INFEASIBLE",
 "(5, 0, 0, 9)": "INFEASIBLE",
 "(5, 0, 1, 8)": "INFEASIBLE",
 "(5, 0, 2, 7)": "INFEASIBLE",
 "(5, 0, 3, 6)": "INFEASIBLE",
 "(5, 0, 4, 5)": "INFEASIBLE",
 "(5, 0, 5, 4)": "INFEASIBLE",
 "(5, 0, 6, 3)": "INFEASIBLE",
 "(5, 0, 7, 2)": "INFEASIBLE",
 "(5, 0, 8, 1)": "INFEASIBLE",
 "(5, 0, 9, 0)": "INFEASIBLE",
 "(5, 1, 0, 8)": "INFEASIBLE",
 "(5, 1, 1, 7)": "INFEASIBLE",
 "(5, 1, 2, 6)": "INFEASIBLE",
 "(5, 1, 3, 5)": "INFEASIBLE",
 "(5, 1, 4, 4)": "INFEASIBLE",
 "(5, 1, 5, 3)": "INFEASIBLE",
 "(5, 1, 6, 2)": "INFEASIBLE",
 "(5, 1, 7, 1)": "INFEASIBLE",
 "(5, 1, 8, 0)": "INFEASIBLE",
 "(5, 2, 0, 7)": "INFEASIBLE",
 "(5, 2, 1, 6)": "INFEASIBLE",
 "(5, 2, 2, 5)": "INFEASIBLE",
 "(5, 2, 3, 4)": "INFEASIBLE",
 "(5, 2, 4, 3)": "INFEASIBLE",
 "(5, 2, 5, 2)": "INFEASIBLE",
 "(5, 2, 6, 1)": "INFEASIBLE",
 "(5, 2, 7, 0)": "INFEASIBLE",
 "(5, 3, 0, 6)": "INFEASIBLE",
 "(5, 3, 1, 5)": "INFEASIBLE",
 "(5, 3, 2, 4)": "INFEASIBLE",
 "(5, 3, 3, 3)": "INFEASIBLE",
 "(5, 3, 4, 2)": "INFEASIBLE",
 "(5, 3, 5, 1)": "INFEASIBLE",
 "(5, 3, 6, 0)": "INFEASIBLE",
 "(5, 4, 0, 5)": "INFEASIBLE",
 "(5, 4, 1, 4)": "INFEASIBLE",
 "(5, 4, 2, 3)": "INFEASIBLE",
 "(5, 4, 3, 2)": "INFEASIBLE",
 "(5, 4, 4, 1)": "INFEASIBLE",
 "(5, 4, 5, 0)": "INFEASIBLE",
 "(5, 5, 0, 4)": "INFEASIBLE",
 "(5, 5, 1, 3)": "INFEASIBLE",
 "(5, 5, 2, 2)": "INFEASIBLE",
 "(5, 5, 3, 1)": "INFEASIBLE",
 "(5, 5, 4, 0)": "INFEASIBLE",
 "(5, 6, 0, 3)": "INFEASIBLE",
 "(5, 6, 1, 2)": "INFEASIBLE",
 "(5, 6, 2, 1)": "INFEASIBLE",
 "(5, 6, 3, 0)": "INFEASIBLE",
 "(5, 7, 0, 2)": "INFEASIBLE",
 "(5, 7, 1, 1)": "INFEASIBLE",
 "(5, 7, 2, 0)": "INFEASIBLE",
 "(5, 8, 0, 1)": "INFEASIBLE",
 "(5, 8, 1, 0)": "INFEASIBLE",
 "(5, 9, 0, 0)": "INFEASIBLE",
 "(6, 0, 0, 8)": "INFEASIBLE",
 "(6, 0, 1, 7)": "INFEASIBLE",
 "(6, 0, 2, 6)": "INFEASIBLE",
 "(6, 0, 3, 5)": "INFEASIBLE",
 "(6, 0, 4, 4)": "INFEASIBLE",
 "(6, 0, 5, 3)": "INFEASIBLE",
 "(6, 0, 6, 2)": "INFEASIBLE",
 "(6, 0, 7, 1)": "INFEASIBLE",
 "(6, 0, 8, 0)": "INFEASIBLE",
 "(6, 1, 0, 7)": "INFEASIBLE",
 "(6, 1, 1, 6)": "INFEASIBLE",
 "(6, 1, 2, 5)": "INFEASIBLE",
 "(6, 1, 3, 4)": "INFEASIBLE",
 "(6, 1, 4, 3)": "INFEASIBLE",
 "(6, 1, 5, 2)": "INFEASIBLE",
 "(6, 1, 6, 1)": "INFEASIBLE",
 "(6, 1, 7, 0)": "INFEASIBLE",
 "(6, 2, 0, 6)": "INFEASIBLE",
 "(6, 2, 1, 5)": "INFEASIBLE",
 "(6, 2, 2, 4)": "INFEASIBLE",
 "(6, 2, 3, 3)": "INFEASIBLE",
 "(6, 2, 4, 2)": "INFEASIBLE",
 "(6, 2, 5, 1)": "INFEASIBLE",
 "(6, 2, 6, 0)": "INFEASIBLE",
 "(6, 3, 0, 5)": "INFEASIBLE",
 "(6, 3, 1, 4)": "INFEASIBLE",
 "(6, 3, 2, 3)": "INFEASIBLE",
 "(6, 3, 3, 2)": "INFEASIBLE",
 "(6, 3, 4, 1)": "INFEASIBLE",
 "(6, 3, 5, 0)": "INFEASIBLE",
 "(6, 4, 0, 4)": "INFEASIBLE",
 "(6, 4, 1, 3)": "INFEASIBLE",
 "(6, 4, 2, 2)": "INFEASIBLE",
 "(6, 4, 3, 1)": "INFEASIBLE",
 "(6, 4, 4, 0)": "INFEASIBLE",
 "(6, 5, 0, 3)": "INFEASIBLE",
 "(6, 5, 1, 2)": "INFEASIBLE",
 "(6, 5, 2, 1)": "INFEASIBLE",
 "(6, 5, 3, 0)": "INFEASIBLE",
 "(6, 6, 0, 2)": "INFEASIBLE",
 "(6, 6, 1, 1)": "INFEASIBLE",
 "(6, 6, 2, 0)": "INFEASIBLE",
 "(6, 7, 0, 1)": "INFEASIBLE",
 "(6, 7, 1, 0)": "INFEASIBLE",
 "(6, 8, 0, 0)": "INFEASIBLE",
 "(7, 0, 0, 7)": "INFEASIBLE",
 "(7, 0, 1, 6)": "INFEASIBLE",
 "(7, 0, 2, 5)": "INFEASIBLE",
 "(7, 0, 3, 4)": "INFEASIBLE",
 "(7, 0, 4, 3)": "INFEASIBLE",
 "(7, 0, 5, 2)": "INFEASIBLE",
 "(7, 0, 6, 1)": "INFEASIBLE",
 "(7, 0, 7, 0)": "INFEASIBLE",
 "(7, 1, 0, 6)": "INFEASIBLE",
 "(7, 1, 1, 5)": "INFEASIBLE",
 "(7, 1, 2, 4)": "INFEASIBLE",
 "(7, 1, 3, 3)": "INFEASIBLE",
 "(7, 1, 4, 2)": "INFEASIBLE",
 "(7, 1, 5, 1)": "INFEASIBLE",
 "(7, 1, 6, 0)": "INFEASIBLE",
 "(7, 2, 0, 5)": "INFEASIBLE",
 "(7, 2, 1, 4)": "INFEASIBLE",
 "(7, 2, 2, 3)": "INFEASIBLE",
 "(7, 2, 3, 2)": "INFEASIBLE",
 "(7, 2, 4, 1)": "INFEASIBLE",
 "(7, 2, 5, 0)": "INFEASIBLE",
 "(7, 3, 0, 4)": "INFEASIBLE",
 "(7, 3, 1, 3)": "INFEASIBLE",
 "(7, 3, 2, 2)": "INFEASIBLE",
 "(7, 3, 3, 1)": "INFEASIBLE",
 "(7, 3, 4, 0)": "INFEASIBLE",
 "(7, 4, 0, 3)": "INFEASIBLE",
 "(7, 4, 1, 2)": "INFEASIBLE",
 "(7, 4, 2, 1)": "INFEASIBLE",
 "(7, 4, 3, 0)": "INFEASIBLE",
 "(7, 5, 0, 2)": "INFEASIBLE",
 "(7, 5, 1, 1)": "INFEASIBLE",
 "(7, 5, 2, 0)": "INFEASIBLE",
 "(7, 6, 0, 1)": "INFEASIBLE",
 "(7, 6, 1, 0)": "INFEASIBLE",
 "(7, 7, 0, 0)": "INFEASIBLE",
 "(8, 0, 0, 6)": "INFEASIBLE",
 "(8, 0, 1, 5)": "INFEASIBLE",
 "(8, 0, 2, 4)": "INFEASIBLE",
 "(8, 0, 3, 3)": "INFEASIBLE",
 "(8, 0, 4, 2)": "INFEASIBLE",
 "(8, 0, 5, 1)": "INFEASIBLE",
 "(8, 0, 6, 0)": "INFEASIBLE",
 "(8, 1, 0, 5)": "INFEASIBLE",
 "(8, 1, 1, 4)": "INFEASIBLE",
 "(8, 1, 2, 3)": "INFEASIBLE",
 "(8, 1, 3, 2)": "INFEASIBLE",
 "(8, 1, 4, 1)": "INFEASIBLE",
 "(8, 1, 5, 0)": "INFEASIBLE",
 "(8, 2, 0, 4)": "INFEASIBLE",
 "(8, 2, 1, 3)": "INFEASIBLE",
 "(8, 2, 2, 2)": "INFEASIBLE",
 "(8, 2, 3, 1)": "INFEASIBLE",
 "(8, 2, 4, 0)": "INFEASIBLE",
 "(8, 3, 0, 3)": "INFEASIBLE",
 "(8, 3, 1, 2)": "INFEASIBLE",
 "(8, 3, 2, 1)": "INFEASIBLE",
 "(8, 3, 3, 0)": "INFEASIBLE",
 "(8, 4, 0, 2)": "INFEASIBLE",
 "(8, 4, 1, 1)": "INFEASIBLE",
 "(8, 4, 2, 0)": "INFEASIBLE",
 "(8, 5, 0, 1)": "INFEASIBLE",
 "(8, 5, 1, 0)": "INFEASIBLE",
 "(8, 6, 0, 0)": "INFEASIBLE",
 "(9, 0, 0, 5)": "INFEASIBLE",
 "(9, 0, 1, 4)": "INFEASIBLE",
 "(9, 0, 2, 3)": "INFEASIBLE",
 "(9, 0, 3, 2)": "INFEASIBLE",
 "(9, 0, 4, 1)": "INFEASIBLE",
 "(9, 0, 5, 0)": "INFEASIBLE",
 "(9, 1, 0, 4)": "INFEASIBLE",
 "(9, 1, 1, 3)": "INFEASIBLE",
 "(9, 1, 2, 2)": "INFEASIBLE",
 "(9, 1, 3, 1)": "INFEASIBLE",
 "(9, 1, 4, 0)": "INFEASIBLE",
 "(9, 2, 0, 3)": "INFEASIBLE",
 "(9, 2, 1, 2)": "INFEASIBLE",
 "(9, 2, 2, 1)": "INFEASIBLE",
 "(9, 2, 3, 0)": "INFEASIBLE",
 "(9, 3, 0, 2)": "INFEASIBLE",
 "(9, 3, 1, 1)": "INFEASIBLE",
 "(9, 3, 2, 0)": "INFEASIBLE",
 "(9, 4, 0, 1)": "INFEASIBLE",
 "(9, 4, 1, 0)": "INFEASIBLE",
 "(9, 5, 0, 0)": "INFEASIBLE",
 "(10, 0, 0, 4)": "INFEASIBLE",
 "(10, 0, 1, 3)": "INFEASIBLE",
 "(10, 0, 2, 2)": "INFEASIBLE",
 "(10, 0, 3, 1)": "INFEASIBLE",
 "(10, 0, 4, 0)": "INFEASIBLE",
 "(10, 1, 0, 3)": "INFEASIBLE",
 "(10, 1, 1, 2)": "INFEASIBLE",
 "(10, 1, 2, 1)": "INFEASIBLE",
 "(10, 1, 3, 0)": "INFEASIBLE",
 "(10, 2, 0, 2)": "INFEASIBLE",
 "(10, 2, 1, 1)": "INFEASIBLE",
 "(10, 2, 2, 0)": "INFEASIBLE",
 "(10, 3, 0, 1)": "INFEASIBLE",
 "(10, 3, 1, 0)": "INFEASIBLE",
 "(10, 4, 0, 0)": "INFEASIBLE",
 "(11, 0, 0, 3)": "INFEASIBLE",
 "(11, 0, 1, 2)": "INFEASIBLE",
 "(11, 0, 2, 1)": "INFEASIBLE",
 "(11, 0, 3, 0)": "INFEASIBLE",
 "(11, 1, 0, 2)": "INFEASIBLE",
 "(11, 1, 1, 1)": "INFEASIBLE",
 "(11, 1, 2, 0)": "INFEASIBLE",
 "(11, 2, 0, 1)": "INFEASIBLE",
 "(11, 2, 1, 0)": "INFEASIBLE",
 "(11, 3, 0, 0)": "INFEASIBLE",
 "(12, 0, 0, 2)": "INFEASIBLE",
 "(12, 0, 1, 1)": "INFEASIBLE",
 "(12, 0, 2, 0)": "INFEASIBLE",
 "(12, 1, 0, 1)": "INFEASIBLE",
 "(12, 1, 1, 0)": "INFEASIBLE",
 "(12, 2, 0, 0)": "INFEASIBLE",
 "(13, 0, 0, 1)": "INFEASIBLE",
 "(13, 0, 1, 0)": "INFEASIBLE",
 "(13, 1, 0, 0)": "INFEASIBLE"
}

==> anc/paper1_reproducibility_2026-09-18/results/census_P_n14_b4.log <==
P census: n=14 over B(4) |U|=83, 680 distributions
  FEASIBLE (2, 0, 6, 6)
  FEASIBLE (2, 6, 0, 6)

done. feasible distributions (2): [(2, 0, 6, 6), (2, 6, 0, 6)]
status tally: {'UP_skip': 4, 'INFEASIBLE': 674, 'OPTIMAL': 2}


==> anc/paper1_reproducibility_2026-09-18/results/cocycle_probe.log <==
random samples=3000 (n in 8..14, A subset of B(3), integer d): maximal identity-fiber product non-unique in 176 cases; of these, representing pairs from >=2 fibers in 176 cases (expected: all, by the single-fiber lemma)
witness 14-set, 2000 random d: (multiplicity of the maximal identity-fiber product, #fibers realizing it) tally: {(2, 2): 2000}


==> anc/paper1_reproducibility_2026-09-18/results/decomp_r6_n8.json <==
{
 "(0, 0, 0, 8)": "UP_single_fiber(skip)",
 "(0, 0, 1, 7)": "INFEASIBLE",
 "(0, 0, 2, 6)": "INFEASIBLE",
 "(0, 0, 3, 5)": "INFEASIBLE",
 "(0, 0, 4, 4)": "INFEASIBLE",
 "(0, 0, 5, 3)": "INFEASIBLE",
 "(0, 0, 6, 2)": "INFEASIBLE",
 "(0, 0, 7, 1)": "INFEASIBLE",
 "(0, 0, 8, 0)": "UP_single_fiber(skip)",
 "(0, 1, 1, 6)": "INFEASIBLE",
 "(0, 1, 2, 5)": "INFEASIBLE",
 "(0, 1, 3, 4)": "INFEASIBLE",
 "(0, 1, 4, 3)": "INFEASIBLE",
 "(0, 1, 5, 2)": "INFEASIBLE",
 "(0, 1, 6, 1)": "INFEASIBLE",
 "(0, 1, 7, 0)": "INFEASIBLE",
 "(0, 2, 2, 4)": "INFEASIBLE",
 "(0, 2, 3, 3)": "INFEASIBLE",
 "(0, 2, 4, 2)": "INFEASIBLE",
 "(0, 2, 5, 1)": "INFEASIBLE",
 "(0, 2, 6, 0)": "INFEASIBLE",
 "(0, 3, 3, 2)": "INFEASIBLE",
 "(0, 3, 4, 1)": "INFEASIBLE",
 "(0, 3, 5, 0)": "INFEASIBLE",
 "(0, 4, 4, 0)": "INFEASIBLE",
 "(1, 0, 0, 7)": "INFEASIBLE",
 "(1, 0, 1, 6)": "INFEASIBLE",
 "(1, 0, 2, 5)": "INFEASIBLE",
 "(1, 0, 3, 4)": "INFEASIBLE",
 "(1, 0, 4, 3)": "INFEASIBLE",
 "(1, 0, 5, 2)": "INFEASIBLE",
 "(1, 0, 6, 1)": "INFEASIBLE",
 "(1, 0, 7, 0)": "INFEASIBLE",
 "(1, 1, 1, 5)": "INFEASIBLE",
 "(1, 1, 2, 4)": "INFEASIBLE",
 "(1, 1, 3, 3)": "INFEASIBLE",
 "(1, 1, 4, 2)": "INFEASIBLE",
 "(1, 1, 5, 1)": "INFEASIBLE",
 "(1, 1, 6, 0)": "INFEASIBLE",
 "(1, 2, 2, 3)": "INFEASIBLE",
 "(1, 2, 3, 2)": "INFEASIBLE",
 "(1, 2, 4, 1)": "INFEASIBLE",
 "(1, 2, 5, 0)": "INFEASIBLE",
 "(1, 3, 3, 1)": "INFEASIBLE",
 "(1, 3, 4, 0)": "INFEASIBLE",
 "(2, 0, 0, 6)": "INFEASIBLE",
 "(2, 0, 1, 5)": "INFEASIBLE",
 "(2, 0, 2, 4)": "INFEASIBLE",
 "(2, 0, 3, 3)": "INFEASIBLE",
 "(2, 0, 4, 2)": "INFEASIBLE",
 "(2, 0, 5, 1)": "INFEASIBLE",
 "(2, 0, 6, 0)": "INFEASIBLE",
 "(2, 1, 1, 4)": "INFEASIBLE",
 "(2, 1, 2, 3)": "INFEASIBLE",
 "(2, 1, 3, 2)": "INFEASIBLE",
 "(2, 1, 4, 1)": "INFEASIBLE",
 "(2, 1, 5, 0)": "INFEASIBLE",
 "(2, 2, 2, 2)": "INFEASIBLE",
 "(2, 2, 3, 1)": "INFEASIBLE",
 "(2, 2, 4, 0)": "INFEASIBLE",
 "(2, 3, 3, 0)": "INFEASIBLE",
 "(3, 0, 0, 5)": "INFEASIBLE",
 "(3, 0, 1, 4)": "INFEASIBLE",
 "(3, 0, 2, 3)": "INFEASIBLE",
 "(3, 0, 3, 2)": "INFEASIBLE",
 "(3, 0, 4, 1)": "INFEASIBLE",
 "(3, 0, 5, 0)": "INFEASIBLE",
 "(3, 1, 1, 3)": "INFEASIBLE",
 "(3, 1, 2, 2)": "INFEASIBLE",
 "(3, 1, 3, 1)": "INFEASIBLE",
 "(3, 1, 4, 0)": "INFEASIBLE",
 "(3, 2, 2, 1)": "INFEASIBLE",
 "(3, 2, 3, 0)": "INFEASIBLE",
 "(4, 0, 0, 4)": "INFEASIBLE",
 "(4, 0, 1, 3)": "INFEASIBLE",
 "(4, 0, 2, 2)": "INFEASIBLE",
 "(4, 0, 3, 1)": "INFEASIBLE",
 "(4, 0, 4, 0)": "INFEASIBLE",
 "(4, 1, 1, 2)": "INFEASIBLE",
 "(4, 1, 2, 1)": "INFEASIBLE",
 "(4, 1, 3, 0)": "INFEASIBLE",
 "(4, 2, 2, 0)": "INFEASIBLE",
 "(5, 0, 0, 3)": "INFEASIBLE",
 "(5, 0, 1, 2)": "INFEASIBLE",
 "(5, 0, 2, 1)": "INFEASIBLE",
 "(5, 0, 3, 0)": "INFEASIBLE",
 "(5, 1, 1, 1)": "INFEASIBLE",
 "(5, 1, 2, 0)": "INFEASIBLE",
 "(6, 0, 0, 2)": "INFEASIBLE",
 "(6, 0, 1, 1)": "INFEASIBLE",
 "(6, 0, 2, 0)": "INFEASIBLE",
 "(6, 1, 1, 0)": "INFEASIBLE",
 "(7, 0, 0, 1)": "INFEASIBLE",
 "(7, 0, 1, 0)": "INFEASIBLE"
}

==> anc/paper1_reproducibility_2026-09-18/results/decomp_r6r7.log <==
##### VALIDATE: B(6) n=8 decomp (must match monolithic INFEASIBLE) #####
  dist=(7, 0, 1, 0) -> INFEASIBLE (1s)
[decomp] B(6) n=8 verdict: ALL_INFEASIBLE
##### B(7) n=8 #####


==> anc/paper1_reproducibility_2026-09-18/results/decomp_r7_n8.json <==
{
 "(0, 0, 0, 8)": "UP_single_fiber(skip)",
 "(0, 0, 1, 7)": "INFEASIBLE",
 "(0, 0, 2, 6)": "INFEASIBLE",
 "(0, 0, 3, 5)": "INFEASIBLE",
 "(0, 0, 4, 4)": "INFEASIBLE",
 "(0, 0, 5, 3)": "INFEASIBLE",
 "(0, 0, 6, 2)": "INFEASIBLE",
 "(0, 0, 7, 1)": "INFEASIBLE",
 "(0, 0, 8, 0)": "UP_single_fiber(skip)",
 "(0, 1, 1, 6)": "INFEASIBLE",
 "(0, 1, 2, 5)": "INFEASIBLE",
 "(0, 1, 3, 4)": "INFEASIBLE",
 "(0, 1, 4, 3)": "INFEASIBLE",
 "(0, 1, 5, 2)": "INFEASIBLE",
 "(0, 1, 6, 1)": "INFEASIBLE",
 "(0, 1, 7, 0)": "INFEASIBLE",
 "(0, 2, 2, 4)": "INFEASIBLE",
 "(0, 2, 3, 3)": "INFEASIBLE",
 "(0, 2, 4, 2)": "INFEASIBLE",
 "(0, 2, 5, 1)": "INFEASIBLE",
 "(0, 2, 6, 0)": "INFEASIBLE",
 "(0, 3, 3, 2)": "INFEASIBLE",
 "(0, 3, 4, 1)": "INFEASIBLE",
 "(0, 3, 5, 0)": "INFEASIBLE",
 "(0, 4, 4, 0)": "INFEASIBLE",
 "(1, 0, 0, 7)": "INFEASIBLE",
 "(1, 0, 1, 6)": "INFEASIBLE",
 "(1, 0, 2, 5)": "INFEASIBLE",
 "(1, 0, 3, 4)": "INFEASIBLE",
 "(1, 0, 4, 3)": "INFEASIBLE",
 "(1, 0, 5, 2)": "INFEASIBLE",
 "(1, 0, 6, 1)": "INFEASIBLE",
 "(1, 0, 7, 0)": "INFEASIBLE",
 "(1, 1, 1, 5)": "INFEASIBLE",
 "(1, 1, 2, 4)": "INFEASIBLE",
 "(1, 1, 3, 3)": "INFEASIBLE",
 "(1, 1, 4, 2)": "INFEASIBLE",
 "(1, 1, 5, 1)": "INFEASIBLE",
 "(1, 1, 6, 0)": "INFEASIBLE",
 "(1, 2, 2, 3)": "INFEASIBLE",
 "(1, 2, 3, 2)": "INFEASIBLE",
 "(1, 2, 4, 1)": "INFEASIBLE",
 "(1, 2, 5, 0)": "INFEASIBLE",
 "(1, 3, 3, 1)": "INFEASIBLE",
 "(1, 3, 4, 0)": "INFEASIBLE",
 "(2, 0, 0, 6)": "INFEASIBLE",
 "(2, 0, 1, 5)": "INFEASIBLE"
}

==> anc/paper1_reproducibility_2026-09-18/results/decomp_r7_n8.log <==
[decomp] B(7) |U|=363 n=8: 41 S3-reduced distributions
  dist=(0, 0, 1, 7) -> INFEASIBLE (3s)
  dist=(0, 0, 2, 6) -> INFEASIBLE (6s)
  dist=(0, 0, 3, 5) -> INFEASIBLE (6s)
  dist=(0, 0, 4, 4) -> INFEASIBLE (6s)
  dist=(0, 1, 1, 6) -> INFEASIBLE (4s)
  dist=(0, 1, 2, 5) -> INFEASIBLE (4s)
  dist=(0, 1, 3, 4) -> INFEASIBLE (4s)
  dist=(0, 2, 2, 4) -> UNKNOWN (93s)


==> anc/paper1_reproducibility_2026-09-18/results/diameter_evidence.log <==
  n=8: 1000 solvable systems | max Smith=2 max nullspace linf=1 max particular linf=1
  n=9: 1000 solvable systems | max Smith=2 max nullspace linf=1 max particular linf=1
  n=10: 1000 solvable systems | max Smith=2 max nullspace linf=1 max particular linf=1
  n=11: 1000 solvable systems | max Smith=2 max nullspace linf=1 max particular linf=1
  n=12: 1000 solvable systems | max Smith=2 max nullspace linf=1 max particular linf=1
  n=13: 1000 solvable systems | max Smith=2 max nullspace linf=1 max particular linf=1
  n=14: 1000 solvable systems | max Smith=2 max nullspace linf=1 max particular linf=1

TOTAL solvable systems tested: 7000
GLOBAL max Smith invariant factor : 2   (conjecture: <=2)
GLOBAL max primitive nullspace linf: 1   (conjecture: <=2)
GLOBAL max particular-solution linf: 1   (pattern compression box)
NO violations: every tested system had Smith<=2 and nullspace linf<=2.


==> anc/paper1_reproducibility_2026-09-18/results/enum_orbits_b3.log <==
count in (2,6,0,6): 8
tau-image distributions: {(2, 0, 6, 6)}  all non-UP: True
total distinct minimal witnesses in B(3): 16
orbits under <tau, inv>: 4
all sets in B(3): True


==> anc/paper1_reproducibility_2026-09-18/results/enum_witnesses_b3.log <==
enumerating non-UP 14-sets in B(3) with distribution (2, 6, 0, 6) ...
status=OPTIMAL  count=8  time=0s  (EXACT)
sample all non-UP: True
orbits under inversion (within distribution (2, 6, 0, 6)): 4
=> total minimal non-UP 14-sets in B(3) = 2*8 = 16 (the two tau-related distributions)


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n14_1.txt <==
# escape witness: non-UP 14-set in B(4) not inside B(3); classes=71
((-1, -1, 1), (-1, -2, -1))
((-1, -1, 1), (-1, -2, 1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (1, -2, -1))
((-1, -1, 1), (1, -2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, 1, -1), (-2, -1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, -1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (-2, -1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, -1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n14_2.txt <==
# escape witness: non-UP 14-set in B(4) not inside B(3); classes=71
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 4, -1))
((-1, -1, 1), (-1, 4, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 4, -1))
((-1, -1, 1), (1, 4, 1))
((-1, 1, -1), (-2, 1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, -1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (-2, 1, 1))
((1, 1, 1), (2, 0, 0))
((1, 1, 1), (-2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n14_3.txt <==
# escape witness: non-UP 14-set in B(4) not inside B(3); classes=71
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (1, 4, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 3, 0))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n14_4.txt <==
# escape witness: non-UP 14-set in B(4) not inside B(3); classes=71
((-1, -1, 1), (-3, 0, -1))
((-1, -1, 1), (-1, -2, -1))
((-1, -1, 1), (-1, -2, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (1, 0, 1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (-2, 1, -1))
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n14_5.txt <==
# escape witness: non-UP 14-set in B(4) not inside B(3); classes=71
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (1, -2, -1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n15_1.txt <==
# escape witness: non-UP 15-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (1, 4, -1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n15_2.txt <==
# escape witness: non-UP 15-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (-3, 0, -1))
((-1, -1, 1), (-3, 2, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n15_3.txt <==
# escape witness: non-UP 15-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (-3, 2, -1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 4, -1))
((-1, -1, 1), (-1, 4, 1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (-2, -1, -1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n15_4.txt <==
# escape witness: non-UP 15-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (-3, 0, -1))
((-1, -1, 1), (-3, 0, 1))
((-1, -1, 1), (-1, -2, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n15_5.txt <==
# escape witness: non-UP 15-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (-3, 0, -1))
((-1, -1, 1), (-3, 0, 1))
((-1, -1, 1), (-3, 2, -1))
((-1, -1, 1), (-3, 2, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n16_1.txt <==
# escape witness: non-UP 16-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (-3, 0, -1))
((-1, -1, 1), (-3, 0, 1))
((-1, -1, 1), (-3, 2, -1))
((-1, -1, 1), (-3, 2, 1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (-2, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n16_2.txt <==
# escape witness: non-UP 16-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (1, 4, 1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n16_3.txt <==
# escape witness: non-UP 16-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (3, 0, -1))
((-1, -1, 1), (3, 0, 1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (0, -1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n16_4.txt <==
# escape witness: non-UP 16-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (3, 0, -1))
((-1, -1, 1), (3, 0, 1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r4_n16_5.txt <==
# escape witness: non-UP 16-set in B(4) not inside B(3); classes=75
((-1, -1, 1), (-3, 0, -1))
((-1, -1, 1), (-1, -2, -1))
((-1, -1, 1), (-1, -2, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (1, 0, 1))
((-1, 1, -1), (-2, -1, -1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (-2, 1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (1, -1, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n14_1.txt <==
# escape witness: non-UP 14-set in B(5) not inside B(4); classes=71
((-1, -1, 1), (-1, -2, 1))
((-1, -1, 1), (-1, 4, -1))
((-1, -1, 1), (-1, 4, 1))
((-1, -1, 1), (1, -2, -1))
((-1, -1, 1), (1, 4, -1))
((-1, -1, 1), (1, 4, 1))
((-1, 1, -1), (-2, 3, -1))
((-1, 1, -1), (0, -3, -1))
((-1, 1, -1), (0, -3, 1))
((-1, 1, -1), (0, 3, -1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, -3, -1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (-2, 1, 1))
((1, 1, 1), (2, 0, 0))
((1, 1, 1), (-2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n14_2.txt <==
# escape witness: non-UP 14-set in B(5) not inside B(4); classes=71
((-1, -1, 1), (-1, -2, -1))
((-1, -1, 1), (-1, -2, 1))
((-1, -1, 1), (-1, 4, -1))
((-1, -1, 1), (1, -2, -1))
((-1, -1, 1), (1, -2, 1))
((-1, -1, 1), (1, 4, 1))
((-1, 1, -1), (-2, 3, -1))
((-1, 1, -1), (0, -3, -1))
((-1, 1, -1), (0, -3, 1))
((-1, 1, -1), (0, 3, -1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, -3, -1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (-2, -1, -1))
((1, 1, 1), (2, 0, 0))
((1, 1, 1), (-2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n14_3.txt <==
# escape witness: non-UP 14-set in B(5) not inside B(4); classes=71
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, 1, 1))
((-1, 1, -1), (4, -1, -1))
((-1, 1, -1), (4, -1, 1))
((-1, 1, -1), (4, 1, -1))
((-1, 1, -1), (4, 1, 1))
((1, -1, -1), (-1, -3, 0))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (1, -3, 0))
((1, -1, -1), (1, -1, -2))
((1, -1, -1), (1, -1, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n14_4.txt <==
# escape witness: non-UP 14-set in B(5) not inside B(4); classes=71
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (4, -1, -1))
((-1, 1, -1), (4, -1, 1))
((-1, 1, -1), (4, 1, -1))
((-1, 1, -1), (4, 1, 1))
((1, -1, -1), (-1, -3, 0))
((1, -1, -1), (-1, -1, -2))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (1, -3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, -1, 2))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n14_5.txt <==
# escape witness: non-UP 14-set in B(5) not inside B(4); classes=71
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((-1, 1, -1), (4, -1, -1))
((-1, 1, -1), (4, 1, 1))
((1, -1, -1), (-1, -3, 0))
((1, -1, -1), (-1, -1, -2))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (1, -3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, -1, 2))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n15_1.txt <==
# escape witness: non-UP 15-set in B(5) not inside B(4); classes=75
((-1, 1, -1), (0, -3, 1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, -3, 1))
((-1, 1, -1), (2, -3, 3))
((-1, 1, -1), (2, 3, -1))
((-1, 1, -1), (2, 3, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 5, 2))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 5, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n15_2.txt <==
# escape witness: non-UP 15-set in B(5) not inside B(4); classes=75
((-1, 1, -1), (0, -3, 1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, -3, 1))
((-1, 1, -1), (2, -3, 3))
((-1, 1, -1), (2, 3, -1))
((-1, 1, -1), (2, 3, 1))
((1, -1, -1), (-1, -3, 0))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -3, 2))
((1, -1, -1), (1, 3, 0))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n15_3.txt <==
# escape witness: non-UP 15-set in B(5) not inside B(4); classes=75
((-1, 1, -1), (0, -3, -1))
((-1, 1, -1), (0, -3, 1))
((-1, 1, -1), (0, 3, -1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, -3, 1))
((-1, 1, -1), (2, 3, -1))
((1, -1, -1), (-1, -3, 0))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -3, 0))
((1, -1, -1), (1, 3, -2))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n15_4.txt <==
# escape witness: non-UP 15-set in B(5) not inside B(4); classes=75
((-1, 1, -1), (0, -3, -1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, -3, -1))
((-1, 1, -1), (2, -3, 1))
((-1, 1, -1), (2, 3, -1))
((-1, 1, -1), (2, 3, 1))
((1, -1, -1), (-1, -3, 0))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -3, 0))
((1, -1, -1), (1, 3, -2))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n15_5.txt <==
# escape witness: non-UP 15-set in B(5) not inside B(4); classes=75
((-1, 1, -1), (0, -3, 1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, -3, 1))
((-1, 1, -1), (2, -3, 3))
((-1, 1, -1), (2, 3, -1))
((-1, 1, -1), (2, 3, 1))
((1, -1, -1), (-1, -3, 0))
((1, -1, -1), (-1, -3, 2))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -3, 0))
((1, -1, -1), (1, -3, 2))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n16_1.txt <==
# escape witness: non-UP 16-set in B(5) not inside B(4); classes=75
((-1, -1, 1), (-1, 0, 1))
((-1, 1, -1), (-4, -1, 1))
((-1, 1, -1), (-4, 1, -1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, -1, 2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n16_2.txt <==
# escape witness: non-UP 16-set in B(5) not inside B(4); classes=75
((-1, -1, 1), (-1, 0, -1))
((-1, 1, -1), (-4, -1, 1))
((-1, 1, -1), (-4, 1, -1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, -1, 2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n16_3.txt <==
# escape witness: non-UP 16-set in B(5) not inside B(4); classes=75
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, 1, -1), (-4, -1, 1))
((-1, 1, -1), (-4, 1, -1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, -1, 2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n16_4.txt <==
# escape witness: non-UP 16-set in B(5) not inside B(4); classes=75
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, 1, -1), (-4, -1, -1))
((-1, 1, -1), (-4, -1, 1))
((-1, 1, -1), (-4, 1, -1))
((-1, 1, -1), (-4, 1, 1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, -1, 2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r5_n16_5.txt <==
# escape witness: non-UP 16-set in B(5) not inside B(4); classes=75
((-1, -1, 1), (-1, 0, 1))
((-1, 1, -1), (-4, -1, -1))
((-1, 1, -1), (-4, -1, 1))
((-1, 1, -1), (-4, 1, -1))
((-1, 1, -1), (-4, 1, 1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, -1, 2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n14_1.txt <==
# escape witness: non-UP 14-set in B(6) not inside B(5); classes=71; least box=1
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (5, 0, -1))
((-1, -1, 1), (5, 0, 1))
((-1, -1, 1), (5, 2, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-3, 1, -2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-3, 3, -2))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, 1, -2))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n14_2.txt <==
# escape witness: non-UP 14-set in B(6) not inside B(5); classes=71; least box=1
((-1, -1, 1), (3, 0, 1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((-1, -1, 1), (3, 4, -1))
((-1, -1, 1), (5, 2, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n14_3.txt <==
# escape witness: non-UP 14-set in B(6) not inside B(5); classes=71; least box=1
((-1, -1, 1), (3, 0, 1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((-1, -1, 1), (3, 4, -1))
((-1, -1, 1), (5, 2, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 3, 0))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n14_4.txt <==
# escape witness: non-UP 14-set in B(6) not inside B(5); classes=71; least box=1
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 4, -1))
((-1, -1, 1), (5, 2, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-3, 1, 2))
((1, -1, -1), (-3, 3, 0))
((1, -1, -1), (-3, 3, 2))
((1, -1, -1), (3, 1, 0))
((1, -1, -1), (3, 1, 2))
((1, -1, -1), (3, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n14_5.txt <==
# escape witness: non-UP 14-set in B(6) not inside B(5); classes=71; least box=1
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (3, 0, -1))
((-1, -1, 1), (3, 0, 1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((-1, 1, -1), (4, -1, -1))
((-1, 1, -1), (4, -1, 1))
((-1, 1, -1), (4, 1, 1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n14_6.txt <==
# escape witness: non-UP 14-set in B(6) not inside B(5); classes=71; least box=1
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (3, 0, -1))
((-1, -1, 1), (3, 0, 1))
((-1, -1, 1), (3, 2, -1))
((-1, -1, 1), (3, 2, 1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (4, -1, -1))
((-1, 1, -1), (4, 1, -1))
((-1, 1, -1), (4, 1, 1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n15_1.txt <==
# escape witness: non-UP 15-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (5, 0, -1))
((-1, -1, 1), (5, 0, 1))
((-1, -1, 1), (5, 2, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, 1, -2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, 1, -2))
((1, -1, -1), (3, 1, 0))
((1, -1, -1), (3, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 2, -1))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n15_2.txt <==
# escape witness: non-UP 15-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (5, 0, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, 1, -2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, 1, -2))
((1, -1, -1), (3, 1, 0))
((1, -1, -1), (3, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n15_3.txt <==
# escape witness: non-UP 15-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (5, 0, -1))
((-1, -1, 1), (5, 0, 1))
((-1, -1, 1), (5, 2, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-3, 1, 2))
((1, -1, -1), (3, 1, 0))
((1, -1, -1), (3, 1, 2))
((1, -1, -1), (3, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n15_4.txt <==
# escape witness: non-UP 15-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (-1, 4, -1))
((-1, -1, 1), (5, 2, -1))
((-1, -1, 1), (5, 2, 1))
((1, -1, -1), (-3, 1, -2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-3, 3, -2))
((1, -1, -1), (3, 1, -2))
((1, -1, -1), (3, 3, -2))
((1, -1, -1), (3, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n15_5.txt <==
# escape witness: non-UP 15-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-5, 0, -1))
((-1, -1, 1), (-5, 0, 1))
((-1, -1, 1), (1, -2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((1, -1, -1), (-3, -1, -2))
((1, -1, -1), (-3, 1, -2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, -2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n15_6.txt <==
# escape witness: non-UP 15-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-5, 0, -1))
((-1, -1, 1), (-5, 0, 1))
((-1, -1, 1), (1, -2, -1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, 1))
((1, -1, -1), (-3, -1, 0))
((1, -1, -1), (-3, 1, -2))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (3, -1, -2))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n16_1.txt <==
# escape witness: non-UP 16-set in B(6) not inside B(5); classes=93; least box=2
((-1, -1, 1), (-3, 2, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (3, 0, -1))
((-1, -1, 1), (3, 2, 1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (-2, 1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (2, 1, 1))
((-1, 1, -1), (4, -1, -1))
((-1, 1, -1), (4, 1, 1))
((1, 1, 1), (-4, 0, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))
((1, 1, 1), (4, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n16_2.txt <==
# escape witness: non-UP 16-set in B(6) not inside B(5); classes=93; least box=2
((-1, -1, 1), (-3, 2, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (3, 0, -1))
((-1, -1, 1), (3, 2, 1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (-2, 1, -1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (4, -1, -1))
((-1, 1, -1), (4, 1, 1))
((1, 1, 1), (-4, 0, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))
((1, 1, 1), (4, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n16_3.txt <==
# escape witness: non-UP 16-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (5, 0, -1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-3, 1, 2))
((1, -1, -1), (-3, 3, 0))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, -1, -1), (3, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n16_4.txt <==
# escape witness: non-UP 16-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (5, 0, -1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-3, 1, 2))
((1, -1, -1), (-3, 3, 0))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, -1, -1), (3, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n16_5.txt <==
# escape witness: non-UP 16-set in B(6) not inside B(5); classes=75; least box=1
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (5, 0, -1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-3, 1, 2))
((1, -1, -1), (-3, 3, 0))
((1, -1, -1), (3, -1, 0))
((1, -1, -1), (3, 1, 0))
((1, -1, -1), (3, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
# same pattern re-realized inside B(3):
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witness_r6_n16_6.txt <==
# escape witness: non-UP 16-set in B(6) not inside B(5); classes=93; least box=2
((-1, -1, 1), (-3, 2, -1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 4, 1))
((-1, -1, 1), (3, 2, 1))
((-1, -1, 1), (3, 4, -1))
((-1, -1, 1), (5, 2, 1))
((-1, 1, -1), (-2, -1, -1))
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (4, -1, 1))
((-1, 1, -1), (4, 1, -1))
((1, 1, 1), (-4, 0, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (2, 0, 0))
((1, 1, 1), (4, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/escape_witnesses_r45.log <==
r=4 n=14 #1: escape witness radius 4, dist (2, 0, 6, 6), 71 classes (3s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=4 n=14 #2: escape witness radius 4, dist (2, 0, 6, 6), 71 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): True
r=4 n=14 #3: escape witness radius 4, dist (2, 6, 0, 6), 71 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: >5; pattern re-realizable inside B(3): False
r=4 n=14 #4: escape witness radius 4, dist (2, 0, 6, 6), 71 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): False
r=4 n=14 #5: escape witness radius 4, dist (2, 6, 0, 6), 71 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: >5; pattern re-realizable inside B(3): False
r=4 n=15 #1: escape witness radius 4, dist (3, 6, 0, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): False
r=4 n=15 #2: escape witness radius 4, dist (3, 6, 0, 6), 75 classes (1s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): True
r=4 n=15 #3: escape witness radius 4, dist (3, 0, 6, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=4 n=15 #4: escape witness radius 4, dist (3, 6, 0, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: >5; pattern re-realizable inside B(3): False
r=4 n=15 #5: escape witness radius 4, dist (3, 6, 0, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=4 n=16 #1: escape witness radius 4, dist (2, 6, 2, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=4 n=16 #2: escape witness radius 4, dist (2, 6, 2, 6), 75 classes (1s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=4 n=16 #3: escape witness radius 4, dist (3, 6, 1, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 3; pattern re-realizable inside B(3): True
r=4 n=16 #4: escape witness radius 4, dist (2, 6, 2, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=4 n=16 #5: escape witness radius 4, dist (2, 2, 6, 6), 75 classes (2s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): False
r=5 n=14 #1: escape witness radius 5, dist (2, 0, 6, 6), 71 classes (19s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): True
r=5 n=14 #2: escape witness radius 5, dist (2, 0, 6, 6), 71 classes (17s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=5 n=14 #3: escape witness radius 5, dist (2, 6, 6, 0), 71 classes (21s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=14 #4: escape witness radius 5, dist (2, 6, 6, 0), 71 classes (12s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=14 #5: escape witness radius 5, dist (2, 6, 6, 0), 71 classes (12s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=15 #1: escape witness radius 5, dist (3, 6, 6, 0), 75 classes (11s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=15 #2: escape witness radius 5, dist (3, 6, 6, 0), 75 classes (10s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=15 #3: escape witness radius 5, dist (3, 6, 6, 0), 75 classes (10s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=15 #4: escape witness radius 5, dist (3, 6, 6, 0), 75 classes (10s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=15 #5: escape witness radius 5, dist (3, 6, 6, 0), 75 classes (10s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=16 #1: escape witness radius 5, dist (3, 6, 6, 1), 75 classes (10s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=16 #2: escape witness radius 5, dist (3, 6, 6, 1), 75 classes (10s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=16 #3: escape witness radius 5, dist (2, 6, 6, 2), 75 classes (9s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=16 #4: escape witness radius 5, dist (2, 6, 6, 2), 75 classes (9s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=5 n=16 #5: escape witness radius 5, dist (3, 6, 6, 1), 75 classes (11s) -> re-realized in unit box: True, same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
done


==> anc/paper1_reproducibility_2026-09-18/results/escape_witnesses_r6.log <==
r=6 n=14 #1: escape witness radius 6, dist (2, 6, 0, 6), 71 classes (14s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=6 n=14 #2: escape witness radius 6, dist (2, 6, 0, 6), 71 classes (14s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): False
r=6 n=14 #3: escape witness radius 6, dist (2, 6, 0, 6), 71 classes (14s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=6 n=14 #4: escape witness radius 6, dist (2, 6, 0, 6), 71 classes (11s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): False
r=6 n=14 #5: escape witness radius 6, dist (2, 0, 6, 6), 71 classes (14s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): False
r=6 n=14 #6: escape witness radius 6, dist (2, 0, 6, 6), 71 classes (15s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=6 n=15 #1: escape witness radius 6, dist (3, 6, 0, 6), 75 classes (15s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): True
r=6 n=15 #2: escape witness radius 6, dist (3, 6, 0, 6), 75 classes (13s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=6 n=15 #3: escape witness radius 6, dist (3, 6, 0, 6), 75 classes (13s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 4; pattern re-realizable inside B(3): True
r=6 n=15 #4: escape witness radius 6, dist (3, 6, 0, 6), 75 classes (12s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): False
r=6 n=15 #5: escape witness radius 6, dist (3, 6, 0, 6), 75 classes (12s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 6; pattern re-realizable inside B(3): False
r=6 n=15 #6: escape witness radius 6, dist (3, 6, 0, 6), 75 classes (12s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 6; pattern re-realizable inside B(3): False
r=6 n=16 #1: escape witness radius 6, dist (4, 0, 6, 6), 93 classes (11s) -> least coordinate box re-realizing the pattern: 2 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: >6; pattern re-realizable inside B(3): False
r=6 n=16 #2: escape witness radius 6, dist (4, 0, 6, 6), 93 classes (10s) -> least coordinate box re-realizing the pattern: 2 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: >6; pattern re-realizable inside B(3): False
r=6 n=16 #3: escape witness radius 6, dist (3, 6, 1, 6), 75 classes (11s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 3; pattern re-realizable inside B(3): True
r=6 n=16 #4: escape witness radius 6, dist (2, 6, 2, 6), 75 classes (11s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 5; pattern re-realizable inside B(3): True
r=6 n=16 #5: escape witness radius 6, dist (3, 6, 1, 6), 75 classes (13s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 3; pattern re-realizable inside B(3): True
r=6 n=16 #6: escape witness radius 6, dist (4, 0, 6, 6), 93 classes (13s) -> least coordinate box re-realizing the pattern: 2 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: >6; pattern re-realizable inside B(3): False
done


==> anc/paper1_reproducibility_2026-09-18/results/escape_witnesses_r6_n16.log <==
r=6 n=16 #1: escape witness radius 6, dist (4, 0, 6, 6), 93 classes (10s) -> least coordinate box re-realizing the pattern: 2 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: >6; pattern re-realizable inside B(3): False
r=6 n=16 #2: escape witness radius 6, dist (4, 0, 6, 6), 93 classes (10s) -> least coordinate box re-realizing the pattern: 2 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: >6; pattern re-realizable inside B(3): False
r=6 n=16 #3: escape witness radius 6, dist (3, 6, 1, 6), 75 classes (11s) -> least coordinate box re-realizing the pattern: 1 (valid non-UP set: True), same class sizes: True, word radius of that re-realization: 3; pattern re-realizable inside B(3): True
done


==> anc/paper1_reproducibility_2026-09-18/results/gcs_models/P_b3_n8.opb <==
* #variable= 1100 #constraint= 4040
preserved: i[s0][b0] i[s1][b0] i[s2][b0] i[s3][b0] i[s4][b0] i[s5][b0] i[s6][b0] i[s7][b0] i[s8][b0] i[s9][b0] i[s10][b0] i[s11][b0] i[s12][b0] i[s13][b0] i[s14][b0] i[s15][b0] i[s16][b0] i[s17][b0] i[s18][b0] i[s19][b0] i[s20][b0] i[s21][b0] i[s22][b0] i[s23][b0] i[s24][b0] i[s25][b0] i[s26][b0] i[s27][b0] i[s28][b0] i[s29][b0] i[s30][b0] i[s31][b0] i[s32][b0] i[s33][b0] i[s34][b0] i[s35][b0] i[s36][b0] i[s37][b0] i[s38][b0] i[s39][b0] i[s40][b0] i[z0_38][b0] i[z2_39][b0] i[z4_40][b0] i[z8_25][b0] i[z9_26][b0] i[z10_23][b0] i[z11_24][b0] i[z12_34][b0] i[z13_31][b0] i[z14_32][b0] i[z15_29][b0] i[z16_30][b0] i[z18_35][b0] i[z21_22][b0] i[z14_23][b0] i[z16_25][b0] i[z17_27][b0] i[z9_29][b0] i[z11_31][b0] i[z4_36][b0] i[z2_37][b0] i[b0][b0] i[z1_38][b0] i[z3_39][b0] i[z5_40][b0] i[z9_25][b0] i[z11_23][b0] i[z12_33][b0] i[z14_31][b0] i[z16_29][b0] i[z19_35][b0] i[z20_22][b0] i[z13_23][b0] i[z14_24][b0] i[z15_25][b0] i[z16_26][b0] i[z17_28][b0] i[z8_29][b0] i[z9_30][b0] i[z10_31][b0] i[z11_32][b0] i[z5_36][b0] i[z3_37][b0] i[b1][b0] i[z0_37][b0] i[z2_38][b0] i[z6_40][b0] i[z8_27][b0] i[z9_28][b0] i[z10_25][b0] i[z11_26][b0] i[z13_33][b0] i[z14_34][b0] i[z15_31][b0] i[z16_32][b0] i[z17_30][b0] i[z20_35][b0] i[z19_22][b0] i[z12_23][b0] i[z14_25][b0] i[z16_27][b0] i[z9_31][b0] i[z11_33][b0] i[z6_36][b0] i[z0_39][b0] i[b2][b0] i[z1_37][b0] i[z3_38][b0] i[z7_40][b0] i[z9_27][b0] i[z11_25][b0] i[z14_33][b0] i[z16_31][b0] i[z17_29][b0] i[z21_35][b0] i[z18_22][b0] i[z12_24][b0] i[z13_25][b0] i[z14_26][b0] i[z15_27][b0] i[z16_28][b0] i[z8_31][b0] i[z9_32][b0] i[z10_33][b0] i[z11_34][b0] i[z7_36][b0] i[z1_39][b0] i[b3][b0] i[z0_36][b0] i[z4_38][b0] i[z6_39][b0] i[z8_22][b0] i[z12_28][b0] i[z15_23][b0] i[z16_24][b0] i[z18_31][b0] i[z19_32][b0] i[z20_29][b0] i[z21_30][b0] i[z19_23][b0] i[z21_25][b0] i[z14_29][b0] i[z17_33][b0] i[z11_35][b0] i[z6_37][b0] i[z0_40][b0] i[b4][b0] i[z1_36][b0] i[z5_38][b0] i[z7_39][b0] i[z9_22][b0] i[z12_27][b0] i[z16_23][b0] i[z19_31][b0] i[z21_29][b0] i[z18_23][b0] i[z19_24][b0] i[z20_25][b0] i[z21_26][b0] i[z13_29][b0] i[z14_30][b0] i[z17_34][b0] i[z10_35][b0] i[z7_37][b0] i[z1_40][b0] i[b5][b0] i[z2_36][b0] i[z4_37][b0] i[z6_38][b0] i[z10_22][b0] i[z13_27][b0] i[z14_28][b0] i[z17_24][b0] i[z18_33][b0] i[z19_34][b0] i[z20_31][b0] i[z21_32][b0] i[z19_25][b0] i[z21_27][b0] i[z12_29][b0] i[z16_33][b0] i[z9_35][b0] i[z4_39][b0] i[z2_40][b0] i[b6][b0] i[z3_36][b0] i[z5_37][b0] i[z7_38][b0] i[z11_22][b0] i[z14_27][b0] i[z17_23][b0] i[z19_33][b0] i[z21_31][b0] i[z18_25][b0] i[z19_26][b0] i[z20_27][b0] i[z21_28][b0] i[z12_30][b0] i[z15_33][b0] i[z16_34][b0] i[z8_35][b0] i[z5_39][b0] i[z3_40][b0] i[b7][b0] i[z0_31][b0] i[z2_33][b0] i[z4_35][b0] i[z8_38][b0] i[z10_37][b0] i[z13_40][b0] i[z7_22][b0] i[z1_23][b0] i[z3_25][b0] i[z13_36][b0] i[b8][b0] i[z0_32][b0] i[z1_31][b0] i[z2_34][b0] i[z3_33][b0] i[z5_35][b0] i[z9_38][b0] i[z11_37][b0] i[z14_40][b0] i[z6_22][b0] i[z0_23][b0] i[z1_24][b0] i[z2_25][b0] i[z3_26][b0] i[z14_36][b0] i[b9][b0] i[z0_29][b0] i[z2_31][b0] i[z6_35][b0] i[z8_39][b0] i[z10_38][b0] i[z15_40][b0] i[z5_22][b0] i[z1_25][b0] i[z3_27][b0] i[z15_36][b0] i[b10][b0] i[z0_30][b0] i[z1_29][b0] i[z2_32][b0] i[z3_31][b0] i[z7_35][b0] i[z9_39][b0] i[z11_38][b0] i[z16_40][b0] i[z4_22][b0] i[z0_25][b0] i[z1_26][b0] i[z2_27][b0] i[z3_28][b0] i[z16_36][b0] i[b11][b0] i[z0_28][b0] i[z1_27][b0] i[z4_34][b0] i[z5_33][b0] i[z12_38][b0] i[z14_37][b0] i[z6_23][b0] i[z7_24][b0] i[z2_29][b0] i[z3_30][b0] i[b12][b0] i[z4_31][b0] i[z6_33][b0] i[z8_36][b0] i[z13_38][b0] i[z15_37][b0] i[z18_40][b0] i[z5_23][b0] i[z7_25][b0] i[z18_36][b0] i[z8_40][b0] i[b13][b0] i[z0_26][b0] i[z2_28][b0] i[z4_32][b0] i[z5_31][b0] i[z6_34][b0] i[z7_33][b0] i[z9_36][b0] i[z12_39][b0] i[z14_38][b0] i[z16_37][b0] i[z19_40][b0] i[z4_23][b0] i[z5_24][b0] i[z6_25][b0] i[z7_26][b0] i[z1_30][b0] i[z3_32][b0] i[z19_36][b0] i[z9_40][b0] i[b14][b0] i[z4_29][b0] i[z6_31][b0] i[z10_36][b0] i[z13_39][b0] i[z15_38][b0] i[z20_40][b0] i[z5_25][b0] i[z7_27][b0] i[z20_36][b0] i[z10_40][b0] i[b15][b0] i[z0_24][b0] i[z2_26][b0] i[z4_30][b0] i[z5_29][b0] i[z6_32][b0] i[z7_31][b0] i[z11_36][b0] i[z14_39][b0] i[z16_38][b0] i[z17_37][b0] i[z21_40][b0] i[z4_25][b0] i[z5_26][b0] i[z6_27][b0] i[z7_28][b0] i[z1_32][b0] i[z3_34][b0] i[z21_36][b0] i[z11_40][b0] i[b16][b0] i[z2_24][b0] i[z3_23][b0] i[z6_30][b0] i[z7_29][b0] i[z16_39][b0] i[z17_38][b0] i[z4_27][b0] i[z5_28][b0] i[z0_33][b0] i[z1_34][b0] i[b17][b0] i[z0_22][b0] i[z18_38][b0] i[z20_37][b0] i[z3_35][b0] i[b18][b0] i[z1_22][b0] i[z4_26][b0] i[z6_28][b0] i[z19_38][b0] i[z21_37][b0] i[z5_30][b0] i[z7_32][b0] i[z2_35][b0] i[b19][b0] i[z2_22][b0] i[z18_39][b0] i[z20_38][b0] i[z1_35][b0] i[b20][b0] i[z3_22][b0] i[z4_24][b0] i[z6_26][b0] i[z19_39][b0] i[z21_38][b0] i[z5_32][b0] i[z7_34][b0] i[z0_35][b0] i[b21][b0] i[z0_19][b0] i[z1_18][b0] i[z2_21][b0] i[z3_20][b0] i[z6_8][b0] i[z7_9][b0] i[z4_10][b0] i[z5_11][b0] i[z22_38][b0] i[z25_36][b0] i[b22][b0] i[z0_16][b0] i[z1_15][b0] i[z2_17][b0] i[z4_21][b0] i[z5_20][b0] i[z0_8][b0] i[z1_9][b0] i[z7_12][b0] i[z4_13][b0] i[z5_14][b0] i[z23_38][b0] i[z25_39][b0] i[z29_36][b0] i[z25_37][b0] i[b23][b0] i[z1_16][b0] i[z3_17][b0] i[z5_21][b0] i[z0_9][b0] i[z6_12][b0] i[z4_14][b0] i[z24_38][b0] i[z26_39][b0] i[z30_36][b0] i[z26_37][b0] i[b24][b0] i[z0_14][b0] i[z1_13][b0] i[z2_16][b0] i[z3_15][b0] i[z4_19][b0] i[z5_18][b0] i[z6_21][b0] i[z7_20][b0] i[z2_8][b0] i[z3_9][b0] i[z0_10][b0] i[z1_11][b0] i[z6_13][b0] i[z7_14][b0] i[z4_15][b0] i[z5_16][b0] i[z22_40][b0] i[z23_37][b0] i[z25_38][b0] i[z27_39][b0] i[z31_36][b0] i[z27_37][b0] i[z23_39][b0] i[b25][b0] i[z1_14][b0] i[z3_16][b0] i[z5_19][b0] i[z7_21][b0] i[z2_9][b0] i[z0_11][b0] i[z6_14][b0] i[z4_16][b0] i[z24_37][b0] i[z26_38][b0] i[z28_39][b0] i[z32_36][b0] i[z28_37][b0] i[z24_39][b0] i[b26][b0] i[z0_12][b0] i[z2_14][b0] i[z3_13][b0] i[z6_19][b0] i[z7_18][b0] i[z2_10][b0] i[z3_11][b0] i[z6_15][b0] i[z7_16][b0] i[z5_17][b0] i[z27_38][b0] i[z33_36][b0] i[b27][b0] i[z1_12][b0] i[z3_14][b0] i[z7_19][b0] i[z2_11][b0] i[z6_16][b0] i[z4_17][b0] i[z28_38][b0] i[z34_36][b0] i[b28][b0] i[z1_10][b0] i[z5_15][b0] i[z6_17][b0] i[z3_12][b0] i[z0_13][b0] i[z4_18][b0] i[z23_40][b0] i[z29_38][b0] i[z31_39][b0] i[z31_37][b0] i[b29][b0] i[z7_17][b0] i[z2_12][b0] i[z24_40][b0] i[z30_38][b0] i[z32_39][b0] i[z32_37][b0] i[b30][b0] i[z1_8][b0] i[z3_10][b0] i[z5_13][b0] i[z7_15][b0] i[z2_13][b0] i[z0_15][b0] i[z6_18][b0] i[z4_20][b0] i[z25_40][b0] i[z29_37][b0] i[z31_38][b0] i[z33_39][b0] i[z35_36][b0] i[z33_37][b0] i[z29_39][b0] i[b31][b0] i[z26_40][b0] i[z30_37][b0] i[z32_38][b0] i[z34_39][b0] i[z34_37][b0] i[z30_39][b0] i[b32][b0] i[z3_8][b0] i[z4_12][b0] i[z7_13][b0] i[z2_15][b0] i[z1_17][b0] i[z6_20][b0] i[z27_40][b0] i[z33_38][b0] i[b33][b0] i[z5_12][b0] i[z0_17][b0] i[z28_40][b0] i[z34_38][b0] i[b34][b0] i[z4_9][b0] i[z5_8][b0] i[z6_11][b0] i[z7_10][b0] i[z2_18][b0] i[z3_19][b0] i[z0_20][b0] i[z1_21][b0] i[z31_40][b0] i[z35_38][b0] i[b35][b0] i[z0_5][b0] i[z1_4][b0] i[z2_7][b0] i[z3_6][b0] i[z8_15][b0] i[z9_16][b0] i[z10_13][b0] i[z11_14][b0] i[z13_20][b0] i[z14_21][b0] i[z15_18][b0] i[z16_19][b0] i[z22_31][b0] i[z36_38][b0] i[b36][b0] i[z0_3][b0] i[z1_2][b0] i[z4_7][b0] i[z5_6][b0] i[z12_16][b0] i[z23_31][b0] i[z24_32][b0] i[z25_33][b0] i[z26_34][b0] i[z25_29][b0] i[z26_30][b0] i[z27_31][b0] i[z28_32][b0] i[z37_38][b0] i[b37][b0] i[z0_1][b0] i[z2_3][b0] i[z4_5][b0] i[z6_7][b0] i[z8_10][b0] i[z9_11][b0] i[z12_17][b0] i[z13_15][b0] i[z14_16][b0] i[z18_20][b0] i[z19_21][b0] i[z22_35][b0] i[z23_29][b0] i[z24_30][b0] i[z25_31][b0] i[z26_32][b0] i[z27_33][b0] i[z28_34][b0] i[z36_40][b0] i[z37_39][b0] i[b38][b0] i[z14_17][b0] i[z38_39][b0] i[b39][b0] i[z25_35][b0] i[z38_40][b0] i[b40][b0] i[z8_11][b0] i[z9_10][b0] i[z13_16][b0] i[z14_15][b0] i[z18_21][b0] i[z19_20][b0] i[z23_30][b0] i[z25_32][b0] i[z27_34][b0] i[z24_29][b0] i[z26_31][b0] i[z28_33][b0] i[b41][b0] i[z0_2][b0] i[z4_6][b0] i[z8_9][b0] i[z13_14][b0] i[z12_15][b0] i[z18_19][b0] i[z23_32][b0] i[z25_34][b0] i[z26_29][b0] i[z28_31][b0] i[b42][b0] i[z0_4][b0] i[z2_6][b0] i[z8_16][b0] i[z10_14][b0] i[z13_21][b0] i[z15_19][b0] i[z22_32][b0] i[z23_24][b0] i[z25_26][b0] i[z27_28][b0] i[b43][b0] i[z0_6][b0] i[z8_14][b0] i[z10_12][b0] i[z13_19][b0] i[z22_34][b0] i[z23_26][b0] i[z25_28][b0] i[b44][b0] i[z0_7][b0] i[z1_6][b0] i[z8_13][b0] i[z9_14][b0] i[z11_12][b0] i[z12_21][b0] i[z13_18][b0] i[z14_19][b0] i[z22_33][b0] i[z23_25][b0] i[z24_26][b0] i[z25_27][b0] i[z26_28][b0] i[z22_29][b0] i[z36_37][b0] i[b45][b0] i[b46][b0] i[b47][b0] i[b48][b0] i[b49][b0] i[b50][b0] i[z0_18][b0] i[z2_20][b0] i[z7_8][b0] i[z5_10][b0] i[b51][b0] i[b52][b0] i[z0_21][b0] i[z1_20][b0] i[z4_8][b0] i[z5_9][b0] i[z22_39][b0] i[z23_36][b0] i[z22_37][b0] i[b53][b0] i[z0_27][b0] i[z4_33][b0] i[z13_37][b0] i[z7_23][b0] i[z3_29][b0] i[b54][b0] i[z8_37][b0] i[b55][b0] i[z0_34][b0] i[z1_33][b0] i[z9_37][b0] i[z12_40][b0] i[z2_23][b0] i[z3_24][b0] i[z12_36][b0] i[b56][b0] i[b57][b0] i[z8_23][b0] i[z9_24][b0] i[z12_32][b0] i[z17_25][b0] i[z11_29][b0] i[b58][b0] i[z10_29][b0] i[z11_30][b0] i[z13_35][b0] i[z16_22][b0] i[z9_23][b0] i[b59][b0] i[b60][b0] i[z1_3][b0] i[z5_7][b0] i[z24_31][b0] i[z26_33][b0] i[z25_30][b0] i[z27_32][b0] i[b61][b0] i[z1_5][b0] i[z3_7][b0] i[z9_15][b0] i[z11_13][b0] i[z14_20][b0] i[z16_18][b0] i[b62][b0] i[z1_7][b0] i[z9_13][b0] i[z12_20][b0] i[z14_18][b0] i[z24_25][b0] i[z26_27][b0] i[z22_30][b0] i[b63][b0] i[b64][b0] i[z1_19][b0] i[z3_21][b0] i[z6_9][b0] i[z4_11][b0] i[z26_36][b0] i[b65][b0] i[z24_36][b0] i[b66][b0] i[b67][b0] i[b68][b0] i[z1_28][b0] i[z5_34][b0] i[z6_24][b0] i[z2_30][b0] i[b69][b0] i[b70][b0] i[b71][b0] i[b72][b0] i[b73][b0] i[z12_31][b0] i[z17_26][b0] i[b74][b0] i[z14_35][b0] i[z15_22][b0] i[b75][b0] i[z10_11][b0] i[z13_17][b0] i[z15_16][b0] i[z20_21][b0] i[b76][b0] i[z2_4][b0] i[z8_17][b0] i[z10_16][b0] i[z15_21][b0] i[b77][b0] i[z2_5][b0] i[z3_4][b0] i[z9_17][b0] i[z10_15][b0] i[z11_16][b0] i[z15_20][b0] i[z16_21][b0] i[z17_19][b0] i[z36_39][b0] i[b78][b0] i[b79][b0] i[b80][b0] i[b81][b0] i[b82][b0] i[z2_19][b0] i[z3_18][b0] i[z6_10][b0] i[z7_11][b0] i[z27_36][b0] i[b83][b0] i[z6_29][b0] i[z15_39][b0] i[z5_27][b0] i[b84][b0] i[z10_39][b0] i[b85][b0] i[z11_39][b0] i[z17_40][b0] i[z17_36][b0] i[b86][b0] i[b87][b0] i[z10_27][b0] i[z11_28][b0] i[z17_32][b0] i[z12_25][b0] i[z9_33][b0] i[b88][b0] i[z8_33][b0] i[z9_34][b0] i[z15_35][b0] i[z14_22][b0] i[z11_27][b0] i[b89][b0] i[b90][b0] i[z3_5][b0] i[z11_15][b0] i[z16_20][b0] i[z17_18][b0] i[b91][b0] i[b92][b0] i[z28_36][b0] i[b93][b0] i[z7_30][b0] i[z4_28][b0] i[b94][b0] i[b95][b0] i[b96][b0] i[z17_31][b0] i[z12_26][b0] i[b97][b0] i[z16_35][b0] i[z13_22][b0] i[b98][b0] i[z29_30][b0] i[z31_32][b0] i[z33_34][b0] i[z26_35][b0] i[b99][b0] i[z29_32][b0] i[z31_34][b0] i[z28_35][b0] i[b100][b0] i[z23_35][b0] i[z29_31][b0] i[z30_32][b0] i[z31_33][b0] i[z32_34][b0] i[z27_35][b0] i[z37_40][b0] i[b101][b0] i[b102][b0] i[b103][b0] i[z29_40][b0] i[z35_39][b0] i[z35_37][b0] i[b104][b0] i[b105][b0] i[b106][b0] i[z18_37][b0] i[b107][b0] i[z19_37][b0] i[b108][b0] i[z20_23][b0] i[z21_24][b0] i[z19_29][b0] i[b109][b0] i[z18_29][b0] i[z19_30][b0] i[z21_23][b0] i[b110][b0] i[b111][b0] i[z24_35][b0] i[z30_31][b0] i[z32_33][b0] i[b112][b0] i[z32_40][b0] i[b113][b0] i[z30_40][b0] i[b114][b0] i[b115][b0] i[b116][b0] i[b117][b0] i[b118][b0] i[b119][b0] i[b120][b0] i[b121][b0] i[b122][b0] i[z39_40][b0] i[b123][b0] i[b124][b0] i[z33_40][b0] i[b125][b0] i[b126][b0] i[b127][b0] i[z20_39][b0] i[b128][b0] i[z21_39][b0] i[b129][b0] i[z18_27][b0] i[z19_28][b0] i[z21_33][b0] i[b130][b0] i[z20_33][b0] i[z21_34][b0] i[z19_27][b0] i[b131][b0] i[b132][b0] i[z34_40][b0] i[b133][b0] i[b134][b0] i[b135][b0] i[b136][b0] i[b137][b0] i[b138][b0] i[z8_12][b0] i[z23_28][b0] i[b139][b0] i[z8_18][b0] i[z9_19][b0] i[z22_27][b0] i[z22_23][b0] i[b140][b0] i[z8_19][b0] i[z22_28][b0] i[b141][b0] i[z8_20][b0] i[z9_21][b0] i[z10_18][b0] i[z11_19][b0] i[z22_25][b0] i[b142][b0] i[z8_21][b0] i[z10_19][b0] i[z22_26][b0] i[b143][b0] i[z8_24][b0] i[z13_30][b0] i[b144][b0] i[z8_26][b0] i[z10_24][b0] i[z13_32][b0] i[z15_30][b0] i[b145][b0] i[z8_28][b0] i[z10_26][b0] i[z13_34][b0] i[z15_32][b0] i[b146][b0] i[z17_22][b0] i[b147][b0] i[z8_30][b0] i[b148][b0] i[z8_32][b0] i[z10_30][b0] i[b149][b0] i[z8_34][b0] i[z10_32][b0] i[b150][b0] i[b151][b0] i[z9_12][b0] i[z12_19][b0] i[z23_27][b0] i[z24_28][b0] i[b152][b0] i[z9_18][b0] i[z22_24][b0] i[b153][b0] i[z9_20][b0] i[z11_18][b0] i[b154][b0] i[z12_35][b0] i[b155][b0] i[b156][b0] i[z10_17][b0] i[z24_27][b0] i[b157][b0] i[z10_20][b0] i[z11_21][b0] i[b158][b0] i[z10_21][b0] i[b159][b0] i[z10_28][b0] i[z15_34][b0] i[b160][b0] i[z12_22][b0] i[b161][b0] i[z10_34][b0] i[b162][b0] i[b163][b0] i[z11_17][b0] i[z17_21][b0] i[b164][b0] i[z11_20][b0] i[b165][b0] i[z17_35][b0] i[b166][b0] i[b167][b0] i[z30_33][b0] i[b168][b0] i[z29_33][b0] i[z30_34][b0] i[b169][b0] i[b170][b0] i[z12_13][b0] i[z24_33][b0] i[z27_30][b0] i[b171][b0] i[z12_14][b0] i[z23_33][b0] i[z24_34][b0] i[z27_29][b0] i[z28_30][b0] i[b172][b0] i[z12_18][b0] i[b173][b0] i[b174][b0] i[b175][b0] i[b176][b0] i[b177][b0] i[b178][b0] i[z12_37][b0] i[b179][b0] i[z23_34][b0] i[z28_29][b0] i[b180][b0] i[z13_24][b0] i[z18_30][b0] i[b181][b0] i[z13_26][b0] i[z15_24][b0] i[z18_32][b0] i[z20_30][b0] i[b182][b0] i[z13_28][b0] i[z15_26][b0] i[z18_34][b0] i[z20_32][b0] i[b183][b0] i[z15_17][b0] i[b184][b0] i[z15_28][b0] i[z20_34][b0] i[b185][b0] i[z16_17][b0] i[b186][b0] i[z29_34][b0] i[b187][b0] i[b188][b0] i[b189][b0] i[b190][b0] i[z17_20][b0] i[b191][b0] i[b192][b0] i[b193][b0] i[b194][b0] i[b195][b0] i[b196][b0] i[z17_39][b0] i[b197][b0] i[z29_35][b0] i[z33_35][b0] i[b198][b0] i[z34_35][b0] i[b199][b0] i[z31_35][b0] i[b200][b0] i[z32_35][b0] i[b201][b0] i[b202][b0] i[b203][b0] i[b204][b0] i[z18_24][b0] i[b205][b0] i[z18_26][b0] i[z20_24][b0] i[b206][b0] i[z18_28][b0] i[z20_26][b0] i[b207][b0] i[z30_35][b0] i[b208][b0] i[b209][b0] i[b210][b0] i[b211][b0] i[b212][b0] i[b213][b0] i[b214][b0] i[b215][b0] i[z20_28][b0] i[b216][b0] i[b217][b0] i[b218][b0] i[b219][b0] i[z22_36][b0] i[b220][b0] i[b221][b0] i[b222][b0] i[b223][b0] i[b224][b0] i[b225][b0] i[b226][b0] i[b227][b0] i[b228][b0] i[b229][b0] i[b230][b0] i[b231][b0] i[b232][b0] i[b233][b0] i[b234][b0] i[b235][b0] i[b236][b0] i[b237][b0] i[z35_40][b0] i[b238][b0] ;
1 i[s0][b0] >= 0 ;
1 i[s1][b0] >= 0 ;
1 i[s2][b0] >= 0 ;
1 i[s3][b0] >= 0 ;
1 i[s4][b0] >= 0 ;
1 i[s5][b0] >= 0 ;
1 i[s6][b0] >= 0 ;
1 i[s7][b0] >= 0 ;
1 i[s8][b0] >= 0 ;
1 i[s9][b0] >= 0 ;
1 i[s10][b0] >= 0 ;
1 i[s11][b0] >= 0 ;
1 i[s12][b0] >= 0 ;
1 i[s13][b0] >= 0 ;
1 i[s14][b0] >= 0 ;
1 i[s15][b0] >= 0 ;
1 i[s16][b0] >= 0 ;
1 i[s17][b0] >= 0 ;
1 i[s18][b0] >= 0 ;
1 i[s19][b0] >= 0 ;
1 i[s20][b0] >= 0 ;
1 i[s21][b0] >= 0 ;
1 i[s22][b0] >= 0 ;
1 i[s23][b0] >= 0 ;
1 i[s24][b0] >= 0 ;
1 i[s25][b0] >= 0 ;
1 i[s26][b0] >= 0 ;
1 i[s27][b0] >= 0 ;
1 i[s28][b0] >= 0 ;
1 i[s29][b0] >= 0 ;
1 i[s30][b0] >= 0 ;
1 i[s31][b0] >= 0 ;
1 i[s32][b0] >= 0 ;
1 i[s33][b0] >= 0 ;
1 i[s34][b0] >= 0 ;
1 i[s35][b0] >= 0 ;
1 i[s36][b0] >= 0 ;
1 i[s37][b0] >= 0 ;
1 i[s38][b0] >= 0 ;
1 i[s39][b0] >= 0 ;
1 i[s40][b0] >= 0 ;
1 i[z0_38][b0] >= 0 ;
1 i[z2_39][b0] >= 0 ;
1 i[z4_40][b0] >= 0 ;
1 i[z8_25][b0] >= 0 ;
1 i[z9_26][b0] >= 0 ;
1 i[z10_23][b0] >= 0 ;
1 i[z11_24][b0] >= 0 ;
1 i[z12_34][b0] >= 0 ;
1 i[z13_31][b0] >= 0 ;
1 i[z14_32][b0] >= 0 ;
1 i[z15_29][b0] >= 0 ;
1 i[z16_30][b0] >= 0 ;
1 i[z18_35][b0] >= 0 ;
1 i[z21_22][b0] >= 0 ;
1 i[z14_23][b0] >= 0 ;
1 i[z16_25][b0] >= 0 ;
1 i[z17_27][b0] >= 0 ;
1 i[z9_29][b0] >= 0 ;
1 i[z11_31][b0] >= 0 ;
1 i[z4_36][b0] >= 0 ;
1 i[z2_37][b0] >= 0 ;
1 i[b0][b0] >= 0 ;
1 i[z1_38][b0] >= 0 ;
1 i[z3_39][b0] >= 0 ;
1 i[z5_40][b0] >= 0 ;
1 i[z9_25][b0] >= 0 ;
1 i[z11_23][b0] >= 0 ;
1 i[z12_33][b0] >= 0 ;
1 i[z14_31][b0] >= 0 ;
1 i[z16_29][b0] >= 0 ;
1 i[z19_35][b0] >= 0 ;
1 i[z20_22][b0] >= 0 ;
1 i[z13_23][b0] >= 0 ;
1 i[z14_24][b0] >= 0 ;
1 i[z15_25][b0] >= 0 ;
1 i[z16_26][b0] >= 0 ;
1 i[z17_28][b0] >= 0 ;
1 i[z8_29][b0] >= 0 ;
1 i[z9_30][b0] >= 0 ;
1 i[z10_31][b0] >= 0 ;
1 i[z11_32][b0] >= 0 ;
1 i[z5_36][b0] >= 0 ;
1 i[z3_37][b0] >= 0 ;
1 i[b1][b0] >= 0 ;
1 i[z0_37][b0] >= 0 ;
1 i[z2_38][b0] >= 0 ;
1 i[z6_40][b0] >= 0 ;
1 i[z8_27][b0] >= 0 ;
1 i[z9_28][b0] >= 0 ;
1 i[z10_25][b0] >= 0 ;
1 i[z11_26][b0] >= 0 ;
1 i[z13_33][b0] >= 0 ;
1 i[z14_34][b0] >= 0 ;
1 i[z15_31][b0] >= 0 ;
1 i[z16_32][b0] >= 0 ;
1 i[z17_30][b0] >= 0 ;
1 i[z20_35][b0] >= 0 ;
1 i[z19_22][b0] >= 0 ;
1 i[z12_23][b0] >= 0 ;
1 i[z14_25][b0] >= 0 ;
1 i[z16_27][b0] >= 0 ;
1 i[z9_31][b0] >= 0 ;
1 i[z11_33][b0] >= 0 ;
1 i[z6_36][b0] >= 0 ;
1 i[z0_39][b0] >= 0 ;
1 i[b2][b0] >= 0 ;
1 i[z1_37][b0] >= 0 ;
1 i[z3_38][b0] >= 0 ;
1 i[z7_40][b0] >= 0 ;
1 i[z9_27][b0] >= 0 ;
1 i[z11_25][b0] >= 0 ;
1 i[z14_33][b0] >= 0 ;
1 i[z16_31][b0] >= 0 ;
1 i[z17_29][b0] >= 0 ;
1 i[z21_35][b0] >= 0 ;
1 i[z18_22][b0] >= 0 ;
1 i[z12_24][b0] >= 0 ;
1 i[z13_25][b0] >= 0 ;
1 i[z14_26][b0] >= 0 ;
1 i[z15_27][b0] >= 0 ;
1 i[z16_28][b0] >= 0 ;
1 i[z8_31][b0] >= 0 ;
1 i[z9_32][b0] >= 0 ;
1 i[z10_33][b0] >= 0 ;
1 i[z11_34][b0] >= 0 ;
1 i[z7_36][b0] >= 0 ;
1 i[z1_39][b0] >= 0 ;
1 i[b3][b0] >= 0 ;
1 i[z0_36][b0] >= 0 ;
1 i[z4_38][b0] >= 0 ;
1 i[z6_39][b0] >= 0 ;
1 i[z8_22][b0] >= 0 ;
1 i[z12_28][b0] >= 0 ;
1 i[z15_23][b0] >= 0 ;
1 i[z16_24][b0] >= 0 ;
1 i[z18_31][b0] >= 0 ;
1 i[z19_32][b0] >= 0 ;
1 i[z20_29][b0] >= 0 ;
1 i[z21_30][b0] >= 0 ;
1 i[z19_23][b0] >= 0 ;
1 i[z21_25][b0] >= 0 ;
1 i[z14_29][b0] >= 0 ;
1 i[z17_33][b0] >= 0 ;
1 i[z11_35][b0] >= 0 ;
1 i[z6_37][b0] >= 0 ;
1 i[z0_40][b0] >= 0 ;
1 i[b4][b0] >= 0 ;
1 i[z1_36][b0] >= 0 ;
1 i[z5_38][b0] >= 0 ;
1 i[z7_39][b0] >= 0 ;
1 i[z9_22][b0] >= 0 ;
1 i[z12_27][b0] >= 0 ;
1 i[z16_23][b0] >= 0 ;
1 i[z19_31][b0] >= 0 ;
1 i[z21_29][b0] >= 0 ;
1 i[z18_23][b0] >= 0 ;
1 i[z19_24][b0] >= 0 ;
1 i[z20_25][b0] >= 0 ;
1 i[z21_26][b0] >= 0 ;
1 i[z13_29][b0] >= 0 ;
1 i[z14_30][b0] >= 0 ;
1 i[z17_34][b0] >= 0 ;
1 i[z10_35][b0] >= 0 ;
1 i[z7_37][b0] >= 0 ;
1 i[z1_40][b0] >= 0 ;
1 i[b5][b0] >= 0 ;
1 i[z2_36][b0] >= 0 ;
1 i[z4_37][b0] >= 0 ;
1 i[z6_38][b0] >= 0 ;
1 i[z10_22][b0] >= 0 ;
1 i[z13_27][b0] >= 0 ;
1 i[z14_28][b0] >= 0 ;
1 i[z17_24][b0] >= 0 ;
1 i[z18_33][b0] >= 0 ;
1 i[z19_34][b0] >= 0 ;
1 i[z20_31][b0] >= 0 ;
1 i[z21_32][b0] >= 0 ;
1 i[z19_25][b0] >= 0 ;
1 i[z21_27][b0] >= 0 ;
1 i[z12_29][b0] >= 0 ;
1 i[z16_33][b0] >= 0 ;
1 i[z9_35][b0] >= 0 ;
1 i[z4_39][b0] >= 0 ;
1 i[z2_40][b0] >= 0 ;
1 i[b6][b0] >= 0 ;
1 i[z3_36][b0] >= 0 ;
1 i[z5_37][b0] >= 0 ;
1 i[z7_38][b0] >= 0 ;
1 i[z11_22][b0] >= 0 ;
1 i[z14_27][b0] >= 0 ;
1 i[z17_23][b0] >= 0 ;
1 i[z19_33][b0] >= 0 ;
1 i[z21_31][b0] >= 0 ;
1 i[z18_25][b0] >= 0 ;
1 i[z19_26][b0] >= 0 ;
1 i[z20_27][b0] >= 0 ;
1 i[z21_28][b0] >= 0 ;
1 i[z12_30][b0] >= 0 ;
1 i[z15_33][b0] >= 0 ;
1 i[z16_34][b0] >= 0 ;
1 i[z8_35][b0] >= 0 ;
1 i[z5_39][b0] >= 0 ;
1 i[z3_40][b0] >= 0 ;
1 i[b7][b0] >= 0 ;
1 i[z0_31][b0] >= 0 ;
1 i[z2_33][b0] >= 0 ;
1 i[z4_35][b0] >= 0 ;
1 i[z8_38][b0] >= 0 ;
1 i[z10_37][b0] >= 0 ;
1 i[z13_40][b0] >= 0 ;
1 i[z7_22][b0] >= 0 ;
1 i[z1_23][b0] >= 0 ;
1 i[z3_25][b0] >= 0 ;
1 i[z13_36][b0] >= 0 ;
1 i[b8][b0] >= 0 ;
1 i[z0_32][b0] >= 0 ;
1 i[z1_31][b0] >= 0 ;
1 i[z2_34][b0] >= 0 ;
1 i[z3_33][b0] >= 0 ;
1 i[z5_35][b0] >= 0 ;
1 i[z9_38][b0] >= 0 ;
1 i[z11_37][b0] >= 0 ;
1 i[z14_40][b0] >= 0 ;
1 i[z6_22][b0] >= 0 ;
1 i[z0_23][b0] >= 0 ;
1 i[z1_24][b0] >= 0 ;
1 i[z2_25][b0] >= 0 ;
1 i[z3_26][b0] >= 0 ;
1 i[z14_36][b0] >= 0 ;
1 i[b9][b0] >= 0 ;
1 i[z0_29][b0] >= 0 ;
1 i[z2_31][b0] >= 0 ;
1 i[z6_35][b0] >= 0 ;
1 i[z8_39][b0] >= 0 ;
1 i[z10_38][b0] >= 0 ;
1 i[z15_40][b0] >= 0 ;
1 i[z5_22][b0] >= 0 ;
1 i[z1_25][b0] >= 0 ;
1 i[z3_27][b0] >= 0 ;
1 i[z15_36][b0] >= 0 ;
1 i[b10][b0] >= 0 ;
1 i[z0_30][b0] >= 0 ;
1 i[z1_29][b0] >= 0 ;
1 i[z2_32][b0] >= 0 ;
1 i[z3_31][b0] >= 0 ;
1 i[z7_35][b0] >= 0 ;
1 i[z9_39][b0] >= 0 ;
1 i[z11_38][b0] >= 0 ;
1 i[z16_40][b0] >= 0 ;
1 i[z4_22][b0] >= 0 ;
1 i[z0_25][b0] >= 0 ;
1 i[z1_26][b0] >= 0 ;
1 i[z2_27][b0] >= 0 ;
1 i[z3_28][b0] >= 0 ;
1 i[z16_36][b0] >= 0 ;
1 i[b11][b0] >= 0 ;
1 i[z0_28][b0] >= 0 ;
1 i[z1_27][b0] >= 0 ;
1 i[z4_34][b0] >= 0 ;
1 i[z5_33][b0] >= 0 ;
1 i[z12_38][b0] >= 0 ;
1 i[z14_37][b0] >= 0 ;
1 i[z6_23][b0] >= 0 ;
1 i[z7_24][b0] >= 0 ;
1 i[z2_29][b0] >= 0 ;
1 i[z3_30][b0] >= 0 ;
1 i[b12][b0] >= 0 ;
1 i[z4_31][b0] >= 0 ;
1 i[z6_33][b0] >= 0 ;
1 i[z8_36][b0] >= 0 ;
1 i[z13_38][b0] >= 0 ;
1 i[z15_37][b0] >= 0 ;
1 i[z18_40][b0] >= 0 ;
1 i[z5_23][b0] >= 0 ;
1 i[z7_25][b0] >= 0 ;
1 i[z18_36][b0] >= 0 ;
1 i[z8_40][b0] >= 0 ;
1 i[b13][b0] >= 0 ;
1 i[z0_26][b0] >= 0 ;
1 i[z2_28][b0] >= 0 ;
1 i[z4_32][b0] >= 0 ;
1 i[z5_31][b0] >= 0 ;
1 i[z6_34][b0] >= 0 ;
1 i[z7_33][b0] >= 0 ;
1 i[z9_36][b0] >= 0 ;
1 i[z12_39][b0] >= 0 ;
1 i[z14_38][b0] >= 0 ;
1 i[z16_37][b0] >= 0 ;
1 i[z19_40][b0] >= 0 ;
1 i[z4_23][b0] >= 0 ;
1 i[z5_24][b0] >= 0 ;
1 i[z6_25][b0] >= 0 ;
1 i[z7_26][b0] >= 0 ;
1 i[z1_30][b0] >= 0 ;
1 i[z3_32][b0] >= 0 ;
1 i[z19_36][b0] >= 0 ;
1 i[z9_40][b0] >= 0 ;
1 i[b14][b0] >= 0 ;
1 i[z4_29][b0] >= 0 ;
1 i[z6_31][b0] >= 0 ;
1 i[z10_36][b0] >= 0 ;
1 i[z13_39][b0] >= 0 ;
1 i[z15_38][b0] >= 0 ;
1 i[z20_40][b0] >= 0 ;
1 i[z5_25][b0] >= 0 ;
1 i[z7_27][b0] >= 0 ;
1 i[z20_36][b0] >= 0 ;
1 i[z10_40][b0] >= 0 ;
1 i[b15][b0] >= 0 ;
1 i[z0_24][b0] >= 0 ;
1 i[z2_26][b0] >= 0 ;
1 i[z4_30][b0] >= 0 ;
1 i[z5_29][b0] >= 0 ;
1 i[z6_32][b0] >= 0 ;
1 i[z7_31][b0] >= 0 ;
1 i[z11_36][b0] >= 0 ;
1 i[z14_39][b0] >= 0 ;
1 i[z16_38][b0] >= 0 ;
1 i[z17_37][b0] >= 0 ;
1 i[z21_40][b0] >= 0 ;
1 i[z4_25][b0] >= 0 ;
1 i[z5_26][b0] >= 0 ;
1 i[z6_27][b0] >= 0 ;
1 i[z7_28][b0] >= 0 ;
1 i[z1_32][b0] >= 0 ;
1 i[z3_34][b0] >= 0 ;
1 i[z21_36][b0] >= 0 ;
1 i[z11_40][b0] >= 0 ;
1 i[b16][b0] >= 0 ;
1 i[z2_24][b0] >= 0 ;
1 i[z3_23][b0] >= 0 ;
1 i[z6_30][b0] >= 0 ;
1 i[z7_29][b0] >= 0 ;
1 i[z16_39][b0] >= 0 ;
1 i[z17_38][b0] >= 0 ;
1 i[z4_27][b0] >= 0 ;
1 i[z5_28][b0] >= 0 ;
1 i[z0_33][b0] >= 0 ;
1 i[z1_34][b0] >= 0 ;
1 i[b17][b0] >= 0 ;
1 i[z0_22][b0] >= 0 ;
1 i[z18_38][b0] >= 0 ;
1 i[z20_37][b0] >= 0 ;
1 i[z3_35][b0] >= 0 ;
1 i[b18][b0] >= 0 ;
1 i[z1_22][b0] >= 0 ;
1 i[z4_26][b0] >= 0 ;
1 i[z6_28][b0] >= 0 ;
1 i[z19_38][b0] >= 0 ;
1 i[z21_37][b0] >= 0 ;
1 i[z5_30][b0] >= 0 ;
1 i[z7_32][b0] >= 0 ;
1 i[z2_35][b0] >= 0 ;
1 i[b19][b0] >= 0 ;
1 i[z2_22][b0] >= 0 ;
1 i[z18_39][b0] >= 0 ;
1 i[z20_38][b0] >= 0 ;
1 i[z1_35][b0] >= 0 ;
1 i[b20][b0] >= 0 ;
1 i[z3_22][b0] >= 0 ;
1 i[z4_24][b0] >= 0 ;
1 i[z6_26][b0] >= 0 ;
1 i[z19_39][b0] >= 0 ;
1 i[z21_38][b0] >= 0 ;
1 i[z5_32][b0] >= 0 ;
1 i[z7_34][b0] >= 0 ;
1 i[z0_35][b0] >= 0 ;
1 i[b21][b0] >= 0 ;
1 i[z0_19][b0] >= 0 ;
1 i[z1_18][b0] >= 0 ;
1 i[z2_21][b0] >= 0 ;
1 i[z3_20][b0] >= 0 ;
1 i[z6_8][b0] >= 0 ;
1 i[z7_9][b0] >= 0 ;
1 i[z4_10][b0] >= 0 ;
1 i[z5_11][b0] >= 0 ;
1 i[z22_38][b0] >= 0 ;
1 i[z25_36][b0] >= 0 ;
1 i[b22][b0] >= 0 ;
1 i[z0_16][b0] >= 0 ;
1 i[z1_15][b0] >= 0 ;
1 i[z2_17][b0] >= 0 ;
1 i[z4_21][b0] >= 0 ;
1 i[z5_20][b0] >= 0 ;
1 i[z0_8][b0] >= 0 ;
1 i[z1_9][b0] >= 0 ;
1 i[z7_12][b0] >= 0 ;
1 i[z4_13][b0] >= 0 ;
1 i[z5_14][b0] >= 0 ;
1 i[z23_38][b0] >= 0 ;
1 i[z25_39][b0] >= 0 ;
1 i[z29_36][b0] >= 0 ;
1 i[z25_37][b0] >= 0 ;
1 i[b23][b0] >= 0 ;
1 i[z1_16][b0] >= 0 ;
1 i[z3_17][b0] >= 0 ;
1 i[z5_21][b0] >= 0 ;
1 i[z0_9][b0] >= 0 ;
1 i[z6_12][b0] >= 0 ;
1 i[z4_14][b0] >= 0 ;
1 i[z24_38][b0] >= 0 ;
1 i[z26_39][b0] >= 0 ;
1 i[z30_36][b0] >= 0 ;
1 i[z26_37][b0] >= 0 ;
1 i[b24][b0] >= 0 ;
1 i[z0_14][b0] >= 0 ;
1 i[z1_13][b0] >= 0 ;
1 i[z2_16][b0] >= 0 ;
1 i[z3_15][b0] >= 0 ;
1 i[z4_19][b0] >= 0 ;
1 i[z5_18][b0] >= 0 ;
1 i[z6_21][b0] >= 0 ;
1 i[z7_20][b0] >= 0 ;
1 i[z2_8][b0] >= 0 ;
1 i[z3_9][b0] >= 0 ;
1 i[z0_10][b0] >= 0 ;
1 i[z1_11][b0] >= 0 ;
1 i[z6_13][b0] >= 0 ;
1 i[z7_14][b0] >= 0 ;
1 i[z4_15][b0] >= 0 ;
1 i[z5_16][b0] >= 0 ;
1 i[z22_40][b0] >= 0 ;
1 i[z23_37][b0] >= 0 ;
1 i[z25_38][b0] >= 0 ;
1 i[z27_39][b0] >= 0 ;
1 i[z31_36][b0] >= 0 ;
1 i[z27_37][b0] >= 0 ;
1 i[z23_39][b0] >= 0 ;
1 i[b25][b0] >= 0 ;
1 i[z1_14][b0] >= 0 ;
1 i[z3_16][b0] >= 0 ;
1 i[z5_19][b0] >= 0 ;
1 i[z7_21][b0] >= 0 ;
1 i[z2_9][b0] >= 0 ;
1 i[z0_11][b0] >= 0 ;
1 i[z6_14][b0] >= 0 ;
1 i[z4_16][b0] >= 0 ;
1 i[z24_37][b0] >= 0 ;
1 i[z26_38][b0] >= 0 ;
1 i[z28_39][b0] >= 0 ;
1 i[z32_36][b0] >= 0 ;
1 i[z28_37][b0] >= 0 ;
1 i[z24_39][b0] >= 0 ;
1 i[b26][b0] >= 0 ;
1 i[z0_12][b0] >= 0 ;
1 i[z2_14][b0] >= 0 ;
1 i[z3_13][b0] >= 0 ;
1 i[z6_19][b0] >= 0 ;
1 i[z7_18][b0] >= 0 ;
1 i[z2_10][b0] >= 0 ;
1 i[z3_11][b0] >= 0 ;
1 i[z6_15][b0] >= 0 ;
1 i[z7_16][b0] >= 0 ;
1 i[z5_17][b0] >= 0 ;
1 i[z27_38][b0] >= 0 ;
1 i[z33_36][b0] >= 0 ;
1 i[b27][b0] >= 0 ;
1 i[z1_12][b0] >= 0 ;
1 i[z3_14][b0] >= 0 ;
1 i[z7_19][b0] >= 0 ;
1 i[z2_11][b0] >= 0 ;
1 i[z6_16][b0] >= 0 ;
1 i[z4_17][b0] >= 0 ;
1 i[z28_38][b0] >= 0 ;
1 i[z34_36][b0] >= 0 ;
1 i[b28][b0] >= 0 ;
1 i[z1_10][b0] >= 0 ;
1 i[z5_15][b0] >= 0 ;
1 i[z6_17][b0] >= 0 ;
1 i[z3_12][b0] >= 0 ;
1 i[z0_13][b0] >= 0 ;
1 i[z4_18][b0] >= 0 ;
1 i[z23_40][b0] >= 0 ;
1 i[z29_38][b0] >= 0 ;
1 i[z31_39][b0] >= 0 ;
1 i[z31_37][b0] >= 0 ;
1 i[b29][b0] >= 0 ;
1 i[z7_17][b0] >= 0 ;
1 i[z2_12][b0] >= 0 ;
1 i[z24_40][b0] >= 0 ;
1 i[z30_38][b0] >= 0 ;
1 i[z32_39][b0] >= 0 ;
1 i[z32_37][b0] >= 0 ;
1 i[b30][b0] >= 0 ;
1 i[z1_8][b0] >= 0 ;
1 i[z3_10][b0] >= 0 ;
1 i[z5_13][b0] >= 0 ;
1 i[z7_15][b0] >= 0 ;
1 i[z2_13][b0] >= 0 ;
1 i[z0_15][b0] >= 0 ;
1 i[z6_18][b0] >= 0 ;
1 i[z4_20][b0] >= 0 ;
1 i[z25_40][b0] >= 0 ;
1 i[z29_37][b0] >= 0 ;
1 i[z31_38][b0] >= 0 ;
1 i[z33_39][b0] >= 0 ;
1 i[z35_36][b0] >= 0 ;
1 i[z33_37][b0] >= 0 ;
1 i[z29_39][b0] >= 0 ;
1 i[b31][b0] >= 0 ;
1 i[z26_40][b0] >= 0 ;
1 i[z30_37][b0] >= 0 ;
1 i[z32_38][b0] >= 0 ;
1 i[z34_39][b0] >= 0 ;
1 i[z34_37][b0] >= 0 ;
1 i[z30_39][b0] >= 0 ;
1 i[b32][b0] >= 0 ;
1 i[z3_8][b0] >= 0 ;
1 i[z4_12][b0] >= 0 ;
1 i[z7_13][b0] >= 0 ;
1 i[z2_15][b0] >= 0 ;
1 i[z1_17][b0] >= 0 ;
1 i[z6_20][b0] >= 0 ;
1 i[z27_40][b0] >= 0 ;
1 i[z33_38][b0] >= 0 ;
1 i[b33][b0] >= 0 ;
1 i[z5_12][b0] >= 0 ;
1 i[z0_17][b0] >= 0 ;
1 i[z28_40][b0] >= 0 ;
1 i[z34_38][b0] >= 0 ;
1 i[b34][b0] >= 0 ;
1 i[z4_9][b0] >= 0 ;
1 i[z5_8][b0] >= 0 ;
1 i[z6_11][b0] >= 0 ;
1 i[z7_10][b0] >= 0 ;
1 i[z2_18][b0] >= 0 ;
1 i[z3_19][b0] >= 0 ;
1 i[z0_20][b0] >= 0 ;
1 i[z1_21][b0] >= 0 ;
1 i[z31_40][b0] >= 0 ;
1 i[z35_38][b0] >= 0 ;
1 i[b35][b0] >= 0 ;
1 i[z0_5][b0] >= 0 ;
1 i[z1_4][b0] >= 0 ;
1 i[z2_7][b0] >= 0 ;
1 i[z3_6][b0] >= 0 ;
1 i[z8_15][b0] >= 0 ;
1 i[z9_16][b0] >= 0 ;
1 i[z10_13][b0] >= 0 ;
1 i[z11_14][b0] >= 0 ;
1 i[z13_20][b0] >= 0 ;
1 i[z14_21][b0] >= 0 ;
1 i[z15_18][b0] >= 0 ;
1 i[z16_19][b0] >= 0 ;
1 i[z22_31][b0] >= 0 ;
1 i[z36_38][b0] >= 0 ;
1 i[b36][b0] >= 0 ;
1 i[z0_3][b0] >= 0 ;
1 i[z1_2][b0] >= 0 ;
1 i[z4_7][b0] >= 0 ;
1 i[z5_6][b0] >= 0 ;
1 i[z12_16][b0] >= 0 ;
1 i[z23_31][b0] >= 0 ;
1 i[z24_32][b0] >= 0 ;
1 i[z25_33][b0] >= 0 ;
1 i[z26_34][b0] >= 0 ;
1 i[z25_29][b0] >= 0 ;
1 i[z26_30][b0] >= 0 ;
1 i[z27_31][b0] >= 0 ;
1 i[z28_32][b0] >= 0 ;
1 i[z37_38][b0] >= 0 ;
1 i[b37][b0] >= 0 ;
1 i[z0_1][b0] >= 0 ;
1 i[z2_3][b0] >= 0 ;
1 i[z4_5][b0] >= 0 ;
1 i[z6_7][b0] >= 0 ;
1 i[z8_10][b0] >= 0 ;
1 i[z9_11][b0] >= 0 ;
1 i[z12_17][b0] >= 0 ;
1 i[z13_15][b0] >= 0 ;
1 i[z14_16][b0] >= 0 ;
1 i[z18_20][b0] >= 0 ;
1 i[z19_21][b0] >= 0 ;
1 i[z22_35][b0] >= 0 ;
1 i[z23_29][b0] >= 0 ;
1 i[z24_30][b0] >= 0 ;
1 i[z25_31][b0] >= 0 ;
1 i[z26_32][b0] >= 0 ;
1 i[z27_33][b0] >= 0 ;
1 i[z28_34][b0] >= 0 ;
1 i[z36_40][b0] >= 0 ;
1 i[z37_39][b0] >= 0 ;
1 i[b38][b0] >= 0 ;
1 i[z14_17][b0] >= 0 ;
1 i[z38_39][b0] >= 0 ;
1 i[b39][b0] >= 0 ;
1 i[z25_35][b0] >= 0 ;
1 i[z38_40][b0] >= 0 ;
1 i[b40][b0] >= 0 ;
1 i[z8_11][b0] >= 0 ;
1 i[z9_10][b0] >= 0 ;
1 i[z13_16][b0] >= 0 ;
1 i[z14_15][b0] >= 0 ;
1 i[z18_21][b0] >= 0 ;
1 i[z19_20][b0] >= 0 ;
1 i[z23_30][b0] >= 0 ;
1 i[z25_32][b0] >= 0 ;
1 i[z27_34][b0] >= 0 ;
1 i[z24_29][b0] >= 0 ;
1 i[z26_31][b0] >= 0 ;
1 i[z28_33][b0] >= 0 ;
1 i[b41][b0] >= 0 ;
1 i[z0_2][b0] >= 0 ;
1 i[z4_6][b0] >= 0 ;
1 i[z8_9][b0] >= 0 ;
1 i[z13_14][b0] >= 0 ;
1 i[z12_15][b0] >= 0 ;
1 i[z18_19][b0] >= 0 ;
1 i[z23_32][b0] >= 0 ;
1 i[z25_34][b0] >= 0 ;
1 i[z26_29][b0] >= 0 ;
1 i[z28_31][b0] >= 0 ;
1 i[b42][b0] >= 0 ;
1 i[z0_4][b0] >= 0 ;
1 i[z2_6][b0] >= 0 ;
1 i[z8_16][b0] >= 0 ;
1 i[z10_14][b0] >= 0 ;
1 i[z13_21][b0] >= 0 ;
1 i[z15_19][b0] >= 0 ;
1 i[z22_32][b0] >= 0 ;
1 i[z23_24][b0] >= 0 ;
1 i[z25_26][b0] >= 0 ;
1 i[z27_28][b0] >= 0 ;
1 i[b43][b0] >= 0 ;
1 i[z0_6][b0] >= 0 ;
1 i[z8_14][b0] >= 0 ;
1 i[z10_12][b0] >= 0 ;
1 i[z13_19][b0] >= 0 ;
1 i[z22_34][b0] >= 0 ;
1 i[z23_26][b0] >= 0 ;
1 i[z25_28][b0] >= 0 ;
1 i[b44][b0] >= 0 ;
1 i[z0_7][b0] >= 0 ;
1 i[z1_6][b0] >= 0 ;
1 i[z8_13][b0] >= 0 ;
1 i[z9_14][b0] >= 0 ;
1 i[z11_12][b0] >= 0 ;
1 i[z12_21][b0] >= 0 ;
1 i[z13_18][b0] >= 0 ;
1 i[z14_19][b0] >= 0 ;
1 i[z22_33][b0] >= 0 ;
1 i[z23_25][b0] >= 0 ;
1 i[z24_26][b0] >= 0 ;
1 i[z25_27][b0] >= 0 ;
1 i[z26_28][b0] >= 0 ;
1 i[z22_29][b0] >= 0 ;
1 i[z36_37][b0] >= 0 ;
1 i[b45][b0] >= 0 ;
1 i[b46][b0] >= 0 ;
1 i[b47][b0] >= 0 ;
1 i[b48][b0] >= 0 ;
1 i[b49][b0] >= 0 ;
1 i[b50][b0] >= 0 ;
1 i[z0_18][b0] >= 0 ;
1 i[z2_20][b0] >= 0 ;
1 i[z7_8][b0] >= 0 ;
1 i[z5_10][b0] >= 0 ;
1 i[b51][b0] >= 0 ;
1 i[b52][b0] >= 0 ;
1 i[z0_21][b0] >= 0 ;
1 i[z1_20][b0] >= 0 ;
1 i[z4_8][b0] >= 0 ;
1 i[z5_9][b0] >= 0 ;
1 i[z22_39][b0] >= 0 ;
1 i[z23_36][b0] >= 0 ;
1 i[z22_37][b0] >= 0 ;
1 i[b53][b0] >= 0 ;
1 i[z0_27][b0] >= 0 ;
1 i[z4_33][b0] >= 0 ;
1 i[z13_37][b0] >= 0 ;
1 i[z7_23][b0] >= 0 ;
1 i[z3_29][b0] >= 0 ;
1 i[b54][b0] >= 0 ;
1 i[z8_37][b0] >= 0 ;
1 i[b55][b0] >= 0 ;
1 i[z0_34][b0] >= 0 ;
1 i[z1_33][b0] >= 0 ;
1 i[z9_37][b0] >= 0 ;
1 i[z12_40][b0] >= 0 ;
1 i[z2_23][b0] >= 0 ;
1 i[z3_24][b0] >= 0 ;
1 i[z12_36][b0] >= 0 ;
1 i[b56][b0] >= 0 ;
1 i[b57][b0] >= 0 ;
1 i[z8_23][b0] >= 0 ;
1 i[z9_24][b0] >= 0 ;
1 i[z12_32][b0] >= 0 ;
1 i[z17_25][b0] >= 0 ;
1 i[z11_29][b0] >= 0 ;
1 i[b58][b0] >= 0 ;
1 i[z10_29][b0] >= 0 ;
1 i[z11_30][b0] >= 0 ;
1 i[z13_35][b0] >= 0 ;
1 i[z16_22][b0] >= 0 ;
1 i[z9_23][b0] >= 0 ;
1 i[b59][b0] >= 0 ;
1 i[b60][b0] >= 0 ;
1 i[z1_3][b0] >= 0 ;
1 i[z5_7][b0] >= 0 ;
1 i[z24_31][b0] >= 0 ;
1 i[z26_33][b0] >= 0 ;
1 i[z25_30][b0] >= 0 ;
1 i[z27_32][b0] >= 0 ;
1 i[b61][b0] >= 0 ;
1 i[z1_5][b0] >= 0 ;
1 i[z3_7][b0] >= 0 ;
1 i[z9_15][b0] >= 0 ;
1 i[z11_13][b0] >= 0 ;
1 i[z14_20][b0] >= 0 ;
1 i[z16_18][b0] >= 0 ;
1 i[b62][b0] >= 0 ;
1 i[z1_7][b0] >= 0 ;
1 i[z9_13][b0] >= 0 ;
1 i[z12_20][b0] >= 0 ;
1 i[z14_18][b0] >= 0 ;
1 i[z24_25][b0] >= 0 ;
1 i[z26_27][b0] >= 0 ;
1 i[z22_30][b0] >= 0 ;
1 i[b63][b0] >= 0 ;
1 i[b64][b0] >= 0 ;
1 i[z1_19][b0] >= 0 ;
1 i[z3_21][b0] >= 0 ;
1 i[z6_9][b0] >= 0 ;
1 i[z4_11][b0] >= 0 ;
1 i[z26_36][b0] >= 0 ;
1 i[b65][b0] >= 0 ;
1 i[z24_36][b0] >= 0 ;
1 i[b66][b0] >= 0 ;
1 i[b67][b0] >= 0 ;
1 i[b68][b0] >= 0 ;
1 i[z1_28][b0] >= 0 ;
1 i[z5_34][b0] >= 0 ;
1 i[z6_24][b0] >= 0 ;
1 i[z2_30][b0] >= 0 ;
1 i[b69][b0] >= 0 ;
1 i[b70][b0] >= 0 ;
1 i[b71][b0] >= 0 ;
1 i[b72][b0] >= 0 ;
1 i[b73][b0] >= 0 ;
1 i[z12_31][b0] >= 0 ;
1 i[z17_26][b0] >= 0 ;
1 i[b74][b0] >= 0 ;
1 i[z14_35][b0] >= 0 ;
1 i[z15_22][b0] >= 0 ;
1 i[b75][b0] >= 0 ;
1 i[z10_11][b0] >= 0 ;
1 i[z13_17][b0] >= 0 ;
1 i[z15_16][b0] >= 0 ;
1 i[z20_21][b0] >= 0 ;
1 i[b76][b0] >= 0 ;
1 i[z2_4][b0] >= 0 ;
1 i[z8_17][b0] >= 0 ;
1 i[z10_16][b0] >= 0 ;
1 i[z15_21][b0] >= 0 ;
1 i[b77][b0] >= 0 ;
1 i[z2_5][b0] >= 0 ;
1 i[z3_4][b0] >= 0 ;
1 i[z9_17][b0] >= 0 ;
1 i[z10_15][b0] >= 0 ;
1 i[z11_16][b0] >= 0 ;
1 i[z15_20][b0] >= 0 ;
1 i[z16_21][b0] >= 0 ;
1 i[z17_19][b0] >= 0 ;
1 i[z36_39][b0] >= 0 ;
1 i[b78][b0] >= 0 ;
1 i[b79][b0] >= 0 ;
1 i[b80][b0] >= 0 ;
1 i[b81][b0] >= 0 ;
1 i[b82][b0] >= 0 ;
1 i[z2_19][b0] >= 0 ;
1 i[z3_18][b0] >= 0 ;
1 i[z6_10][b0] >= 0 ;
1 i[z7_11][b0] >= 0 ;
1 i[z27_36][b0] >= 0 ;
1 i[b83][b0] >= 0 ;
1 i[z6_29][b0] >= 0 ;
1 i[z15_39][b0] >= 0 ;
1 i[z5_27][b0] >= 0 ;
1 i[b84][b0] >= 0 ;
1 i[z10_39][b0] >= 0 ;
1 i[b85][b0] >= 0 ;
1 i[z11_39][b0] >= 0 ;
1 i[z17_40][b0] >= 0 ;
1 i[z17_36][b0] >= 0 ;
1 i[b86][b0] >= 0 ;
1 i[b87][b0] >= 0 ;
1 i[z10_27][b0] >= 0 ;
1 i[z11_28][b0] >= 0 ;
1 i[z17_32][b0] >= 0 ;
1 i[z12_25][b0] >= 0 ;
1 i[z9_33][b0] >= 0 ;
1 i[b88][b0] >= 0 ;
1 i[z8_33][b0] >= 0 ;
1 i[z9_34][b0] >= 0 ;
1 i[z15_35][b0] >= 0 ;
1 i[z14_22][b0] >= 0 ;
1 i[z11_27][b0] >= 0 ;
1 i[b89][b0] >= 0 ;
1 i[b90][b0] >= 0 ;
1 i[z3_5][b0] >= 0 ;
1 i[z11_15][b0] >= 0 ;
1 i[z16_20][b0] >= 0 ;
1 i[z17_18][b0] >= 0 ;
1 i[b91][b0] >= 0 ;
1 i[b92][b0] >= 0 ;
1 i[z28_36][b0] >= 0 ;
1 i[b93][b0] >= 0 ;
1 i[z7_30][b0] >= 0 ;
1 i[z4_28][b0] >= 0 ;
1 i[b94][b0] >= 0 ;
1 i[b95][b0] >= 0 ;
1 i[b96][b0] >= 0 ;
1 i[z17_31][b0] >= 0 ;
1 i[z12_26][b0] >= 0 ;
1 i[b97][b0] >= 0 ;
1 i[z16_35][b0] >= 0 ;
1 i[z13_22][b0] >= 0 ;
1 i[b98][b0] >= 0 ;
1 i[z29_30][b0] >= 0 ;
1 i[z31_32][b0] >= 0 ;
1 i[z33_34][b0] >= 0 ;
1 i[z26_35][b0] >= 0 ;
1 i[b99][b0] >= 0 ;
1 i[z29_32][b0] >= 0 ;
1 i[z31_34][b0] >= 0 ;
1 i[z28_35][b0] >= 0 ;
1 i[b100][b0] >= 0 ;
1 i[z23_35][b0] >= 0 ;
1 i[z29_31][b0] >= 0 ;
1 i[z30_32][b0] >= 0 ;
1 i[z31_33][b0] >= 0 ;
1 i[z32_34][b0] >= 0 ;
1 i[z27_35][b0] >= 0 ;
1 i[z37_40][b0] >= 0 ;
1 i[b101][b0] >= 0 ;
1 i[b102][b0] >= 0 ;
1 i[b103][b0] >= 0 ;
1 i[z29_40][b0] >= 0 ;
1 i[z35_39][b0] >= 0 ;
1 i[z35_37][b0] >= 0 ;
1 i[b104][b0] >= 0 ;
1 i[b105][b0] >= 0 ;
1 i[b106][b0] >= 0 ;
1 i[z18_37][b0] >= 0 ;
1 i[b107][b0] >= 0 ;
1 i[z19_37][b0] >= 0 ;
1 i[b108][b0] >= 0 ;
1 i[z20_23][b0] >= 0 ;
1 i[z21_24][b0] >= 0 ;
1 i[z19_29][b0] >= 0 ;
1 i[b109][b0] >= 0 ;
1 i[z18_29][b0] >= 0 ;
1 i[z19_30][b0] >= 0 ;
1 i[z21_23][b0] >= 0 ;
1 i[b110][b0] >= 0 ;
1 i[b111][b0] >= 0 ;
1 i[z24_35][b0] >= 0 ;
1 i[z30_31][b0] >= 0 ;
1 i[z32_33][b0] >= 0 ;
1 i[b112][b0] >= 0 ;
1 i[z32_40][b0] >= 0 ;
1 i[b113][b0] >= 0 ;
1 i[z30_40][b0] >= 0 ;
1 i[b114][b0] >= 0 ;
1 i[b115][b0] >= 0 ;
1 i[b116][b0] >= 0 ;
1 i[b117][b0] >= 0 ;
1 i[b118][b0] >= 0 ;
1 i[b119][b0] >= 0 ;
1 i[b120][b0] >= 0 ;
1 i[b121][b0] >= 0 ;
1 i[b122][b0] >= 0 ;
1 i[z39_40][b0] >= 0 ;
1 i[b123][b0] >= 0 ;
1 i[b124][b0] >= 0 ;
1 i[z33_40][b0] >= 0 ;
1 i[b125][b0] >= 0 ;
1 i[b126][b0] >= 0 ;
1 i[b127][b0] >= 0 ;
1 i[z20_39][b0] >= 0 ;
1 i[b128][b0] >= 0 ;
1 i[z21_39][b0] >= 0 ;
1 i[b129][b0] >= 0 ;
1 i[z18_27][b0] >= 0 ;
1 i[z19_28][b0] >= 0 ;
1 i[z21_33][b0] >= 0 ;
1 i[b130][b0] >= 0 ;
1 i[z20_33][b0] >= 0 ;
1 i[z21_34][b0] >= 0 ;
1 i[z19_27][b0] >= 0 ;
1 i[b131][b0] >= 0 ;
1 i[b132][b0] >= 0 ;
1 i[z34_40][b0] >= 0 ;
1 i[b133][b0] >= 0 ;
1 i[b134][b0] >= 0 ;
1 i[b135][b0] >= 0 ;
1 i[b136][b0] >= 0 ;
1 i[b137][b0] >= 0 ;
1 i[b138][b0] >= 0 ;
1 i[z8_12][b0] >= 0 ;
1 i[z23_28][b0] >= 0 ;
1 i[b139][b0] >= 0 ;
1 i[z8_18][b0] >= 0 ;
1 i[z9_19][b0] >= 0 ;
1 i[z22_27][b0] >= 0 ;
1 i[z22_23][b0] >= 0 ;
1 i[b140][b0] >= 0 ;
1 i[z8_19][b0] >= 0 ;
1 i[z22_28][b0] >= 0 ;
1 i[b141][b0] >= 0 ;
1 i[z8_20][b0] >= 0 ;
1 i[z9_21][b0] >= 0 ;
1 i[z10_18][b0] >= 0 ;
1 i[z11_19][b0] >= 0 ;
1 i[z22_25][b0] >= 0 ;
1 i[b142][b0] >= 0 ;
1 i[z8_21][b0] >= 0 ;
1 i[z10_19][b0] >= 0 ;
1 i[z22_26][b0] >= 0 ;
1 i[b143][b0] >= 0 ;
1 i[z8_24][b0] >= 0 ;
1 i[z13_30][b0] >= 0 ;
1 i[b144][b0] >= 0 ;
1 i[z8_26][b0] >= 0 ;
1 i[z10_24][b0] >= 0 ;
1 i[z13_32][b0] >= 0 ;
1 i[z15_30][b0] >= 0 ;
1 i[b145][b0] >= 0 ;
1 i[z8_28][b0] >= 0 ;
1 i[z10_26][b0] >= 0 ;
1 i[z13_34][b0] >= 0 ;
1 i[z15_32][b0] >= 0 ;
1 i[b146][b0] >= 0 ;
1 i[z17_22][b0] >= 0 ;
1 i[b147][b0] >= 0 ;
1 i[z8_30][b0] >= 0 ;
1 i[b148][b0] >= 0 ;
1 i[z8_32][b0] >= 0 ;
1 i[z10_30][b0] >= 0 ;
1 i[b149][b0] >= 0 ;
1 i[z8_34][b0] >= 0 ;
1 i[z10_32][b0] >= 0 ;
1 i[b150][b0] >= 0 ;
1 i[b151][b0] >= 0 ;
1 i[z9_12][b0] >= 0 ;
1 i[z12_19][b0] >= 0 ;
1 i[z23_27][b0] >= 0 ;
1 i[z24_28][b0] >= 0 ;
1 i[b152][b0] >= 0 ;
1 i[z9_18][b0] >= 0 ;
1 i[z22_24][b0] >= 0 ;
1 i[b153][b0] >= 0 ;
1 i[z9_20][b0] >= 0 ;
1 i[z11_18][b0] >= 0 ;
1 i[b154][b0] >= 0 ;
1 i[z12_35][b0] >= 0 ;
1 i[b155][b0] >= 0 ;
1 i[b156][b0] >= 0 ;
1 i[z10_17][b0] >= 0 ;
1 i[z24_27][b0] >= 0 ;
1 i[b157][b0] >= 0 ;
1 i[z10_20][b0] >= 0 ;
1 i[z11_21][b0] >= 0 ;
1 i[b158][b0] >= 0 ;
1 i[z10_21][b0] >= 0 ;
1 i[b159][b0] >= 0 ;
1 i[z10_28][b0] >= 0 ;
1 i[z15_34][b0] >= 0 ;
1 i[b160][b0] >= 0 ;
1 i[z12_22][b0] >= 0 ;
1 i[b161][b0] >= 0 ;
1 i[z10_34][b0] >= 0 ;
1 i[b162][b0] >= 0 ;
1 i[b163][b0] >= 0 ;
1 i[z11_17][b0] >= 0 ;
1 i[z17_21][b0] >= 0 ;
1 i[b164][b0] >= 0 ;
1 i[z11_20][b0] >= 0 ;
1 i[b165][b0] >= 0 ;
1 i[z17_35][b0] >= 0 ;
1 i[b166][b0] >= 0 ;
1 i[b167][b0] >= 0 ;
1 i[z30_33][b0] >= 0 ;
1 i[b168][b0] >= 0 ;
1 i[z29_33][b0] >= 0 ;
1 i[z30_34][b0] >= 0 ;
1 i[b169][b0] >= 0 ;
1 i[b170][b0] >= 0 ;
1 i[z12_13][b0] >= 0 ;
1 i[z24_33][b0] >= 0 ;
1 i[z27_30][b0] >= 0 ;
1 i[b171][b0] >= 0 ;
1 i[z12_14][b0] >= 0 ;
1 i[z23_33][b0] >= 0 ;
1 i[z24_34][b0] >= 0 ;
1 i[z27_29][b0] >= 0 ;
1 i[z28_30][b0] >= 0 ;
1 i[b172][b0] >= 0 ;
1 i[z12_18][b0] >= 0 ;
1 i[b173][b0] >= 0 ;
1 i[b174][b0] >= 0 ;
1 i[b175][b0] >= 0 ;
1 i[b176][b0] >= 0 ;
1 i[b177][b0] >= 0 ;
1 i[b178][b0] >= 0 ;
1 i[z12_37][b0] >= 0 ;
1 i[b179][b0] >= 0 ;
1 i[z23_34][b0] >= 0 ;
1 i[z28_29][b0] >= 0 ;
1 i[b180][b0] >= 0 ;
1 i[z13_24][b0] >= 0 ;
1 i[z18_30][b0] >= 0 ;
1 i[b181][b0] >= 0 ;
1 i[z13_26][b0] >= 0 ;
1 i[z15_24][b0] >= 0 ;
1 i[z18_32][b0] >= 0 ;
1 i[z20_30][b0] >= 0 ;
1 i[b182][b0] >= 0 ;
1 i[z13_28][b0] >= 0 ;
1 i[z15_26][b0] >= 0 ;
1 i[z18_34][b0] >= 0 ;
1 i[z20_32][b0] >= 0 ;
1 i[b183][b0] >= 0 ;
1 i[z15_17][b0] >= 0 ;
1 i[b184][b0] >= 0 ;
1 i[z15_28][b0] >= 0 ;
1 i[z20_34][b0] >= 0 ;
1 i[b185][b0] >= 0 ;
1 i[z16_17][b0] >= 0 ;
1 i[b186][b0] >= 0 ;
1 i[z29_34][b0] >= 0 ;
1 i[b187][b0] >= 0 ;
1 i[b188][b0] >= 0 ;
1 i[b189][b0] >= 0 ;
1 i[b190][b0] >= 0 ;
1 i[z17_20][b0] >= 0 ;
1 i[b191][b0] >= 0 ;
1 i[b192][b0] >= 0 ;
1 i[b193][b0] >= 0 ;
1 i[b194][b0] >= 0 ;
1 i[b195][b0] >= 0 ;
1 i[b196][b0] >= 0 ;
1 i[z17_39][b0] >= 0 ;
1 i[b197][b0] >= 0 ;
1 i[z29_35][b0] >= 0 ;
1 i[z33_35][b0] >= 0 ;
1 i[b198][b0] >= 0 ;
1 i[z34_35][b0] >= 0 ;
1 i[b199][b0] >= 0 ;
1 i[z31_35][b0] >= 0 ;
1 i[b200][b0] >= 0 ;
1 i[z32_35][b0] >= 0 ;
1 i[b201][b0] >= 0 ;
1 i[b202][b0] >= 0 ;
1 i[b203][b0] >= 0 ;
1 i[b204][b0] >= 0 ;
1 i[z18_24][b0] >= 0 ;
1 i[b205][b0] >= 0 ;
1 i[z18_26][b0] >= 0 ;
1 i[z20_24][b0] >= 0 ;
1 i[b206][b0] >= 0 ;
1 i[z18_28][b0] >= 0 ;
1 i[z20_26][b0] >= 0 ;
1 i[b207][b0] >= 0 ;
1 i[z30_35][b0] >= 0 ;
1 i[b208][b0] >= 0 ;
1 i[b209][b0] >= 0 ;
1 i[b210][b0] >= 0 ;
1 i[b211][b0] >= 0 ;
1 i[b212][b0] >= 0 ;
1 i[b213][b0] >= 0 ;
1 i[b214][b0] >= 0 ;
1 i[b215][b0] >= 0 ;
1 i[z20_28][b0] >= 0 ;
1 i[b216][b0] >= 0 ;
1 i[b217][b0] >= 0 ;
1 i[b218][b0] >= 0 ;
1 i[b219][b0] >= 0 ;
1 i[z22_36][b0] >= 0 ;
1 i[b220][b0] >= 0 ;
1 i[b221][b0] >= 0 ;
1 i[b222][b0] >= 0 ;
1 i[b223][b0] >= 0 ;
1 i[b224][b0] >= 0 ;
1 i[b225][b0] >= 0 ;
1 i[b226][b0] >= 0 ;
1 i[b227][b0] >= 0 ;
1 i[b228][b0] >= 0 ;
1 i[b229][b0] >= 0 ;
1 i[b230][b0] >= 0 ;
1 i[b231][b0] >= 0 ;
1 i[b232][b0] >= 0 ;
1 i[b233][b0] >= 0 ;
1 i[b234][b0] >= 0 ;
1 i[b235][b0] >= 0 ;
1 i[b236][b0] >= 0 ;
1 i[b237][b0] >= 0 ;
1 i[z35_40][b0] >= 0 ;
1 i[b238][b0] >= 0 ;
* constraint lin_equals _1
@c[_1][le] -1 i[s0][b0] -1 i[s1][b0] -1 i[s2][b0] -1 i[s3][b0] -1 i[s4][b0] -1 i[s5][b0] -1 i[s6][b0] -1 i[s7][b0] -1 i[s8][b0] -1 i[s9][b0] -1 i[s10][b0] -1 i[s11][b0] -1 i[s12][b0] -1 i[s13][b0] -1 i[s14][b0] -1 i[s15][b0] -1 i[s16][b0] -1 i[s17][b0] -1 i[s18][b0] -1 i[s19][b0] -1 i[s20][b0] -1 i[s21][b0] -1 i[s22][b0] -1 i[s23][b0] -1 i[s24][b0] -1 i[s25][b0] -1 i[s26][b0] -1 i[s27][b0] -1 i[s28][b0] -1 i[s29][b0] -1 i[s30][b0] -1 i[s31][b0] -1 i[s32][b0] -1 i[s33][b0] -1 i[s34][b0] -1 i[s35][b0] -1 i[s36][b0] -1 i[s37][b0] -1 i[s38][b0] -1 i[s39][b0] -1 i[s40][b0] >= -8;
@c[_1][ge] 1 i[s0][b0] 1 i[s1][b0] 1 i[s2][b0] 1 i[s3][b0] 1 i[s4][b0] 1 i[s5][b0] 1 i[s6][b0] 1 i[s7][b0] 1 i[s8][b0] 1 i[s9][b0] 1 i[s10][b0] 1 i[s11][b0] 1 i[s12][b0] 1 i[s13][b0] 1 i[s14][b0] 1 i[s15][b0] 1 i[s16][b0] 1 i[s17][b0] 1 i[s18][b0] 1 i[s19][b0] 1 i[s20][b0] 1 i[s21][b0] 1 i[s22][b0] 1 i[s23][b0] 1 i[s24][b0] 1 i[s25][b0] 1 i[s26][b0] 1 i[s27][b0] 1 i[s28][b0] 1 i[s29][b0] 1 i[s30][b0] 1 i[s31][b0] 1 i[s32][b0] 1 i[s33][b0] 1 i[s34][b0] 1 i[s35][b0] 1 i[s36][b0] 1 i[s37][b0] 1 i[s38][b0] 1 i[s39][b0] 1 i[s40][b0] >= 8;
* constraint lin_less_equal _2
@c[_2] -1 i[z0_38][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _3
@c[_3] -1 i[z0_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4
@c[_4] 1 i[z0_38][b0] -1 i[s0][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _5
@c[_5] -1 i[z2_39][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _6
@c[_6] -1 i[z2_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _7
@c[_7] 1 i[z2_39][b0] -1 i[s2][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _8
@c[_8] -1 i[z4_40][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _9
@c[_9] -1 i[z4_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _10
@c[_10] 1 i[z4_40][b0] -1 i[s4][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _11
@c[_11] -1 i[z8_25][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _12
@c[_12] -1 i[z8_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _13
@c[_13] 1 i[z8_25][b0] -1 i[s8][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _14
@c[_14] -1 i[z9_26][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _15
@c[_15] -1 i[z9_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _16
@c[_16] 1 i[z9_26][b0] -1 i[s9][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _17
@c[_17] -1 i[z10_23][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _18
@c[_18] -1 i[z10_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _19
@c[_19] 1 i[z10_23][b0] -1 i[s10][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _20
@c[_20] -1 i[z11_24][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _21
@c[_21] -1 i[z11_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _22
@c[_22] 1 i[z11_24][b0] -1 i[s11][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _23
@c[_23] -1 i[z12_34][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _24
@c[_24] -1 i[z12_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _25
@c[_25] 1 i[z12_34][b0] -1 i[s12][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _26
@c[_26] -1 i[z13_31][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _27
@c[_27] -1 i[z13_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _28
@c[_28] 1 i[z13_31][b0] -1 i[s13][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _29
@c[_29] -1 i[z14_32][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _30
@c[_30] -1 i[z14_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _31
@c[_31] 1 i[z14_32][b0] -1 i[s14][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _32
@c[_32] -1 i[z15_29][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _33
@c[_33] -1 i[z15_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _34
@c[_34] 1 i[z15_29][b0] -1 i[s15][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _35
@c[_35] -1 i[z16_30][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _36
@c[_36] -1 i[z16_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _37
@c[_37] 1 i[z16_30][b0] -1 i[s16][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _38
@c[_38] -1 i[z18_35][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _39
@c[_39] -1 i[z18_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _40
@c[_40] 1 i[z18_35][b0] -1 i[s18][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _41
@c[_41] -1 i[z21_22][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _42
@c[_42] -1 i[z21_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _43
@c[_43] 1 i[z21_22][b0] -1 i[s21][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _44
@c[_44] -1 i[z14_23][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _45
@c[_45] -1 i[z14_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _46
@c[_46] 1 i[z14_23][b0] -1 i[s14][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _47
@c[_47] -1 i[z16_25][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _48
@c[_48] -1 i[z16_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _49
@c[_49] 1 i[z16_25][b0] -1 i[s16][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _50
@c[_50] -1 i[z17_27][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _51
@c[_51] -1 i[z17_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _52
@c[_52] 1 i[z17_27][b0] -1 i[s17][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _53
@c[_53] -1 i[z9_29][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _54
@c[_54] -1 i[z9_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _55
@c[_55] 1 i[z9_29][b0] -1 i[s9][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _56
@c[_56] -1 i[z11_31][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _57
@c[_57] -1 i[z11_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _58
@c[_58] 1 i[z11_31][b0] -1 i[s11][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _59
@c[_59] -1 i[z4_36][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _60
@c[_60] -1 i[z4_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _61
@c[_61] 1 i[z4_36][b0] -1 i[s4][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _62
@c[_62] -1 i[z2_37][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _63
@c[_63] -1 i[z2_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _64
@c[_64] 1 i[z2_37][b0] -1 i[s2][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _65
@c[_65] 1 i[z0_38][b0] 1 i[z2_39][b0] 1 i[z4_40][b0] 1 i[z8_25][b0] 1 i[z9_26][b0] 1 i[z10_23][b0] 1 i[z11_24][b0] 1 i[z12_34][b0] 1 i[z13_31][b0] 1 i[z14_32][b0] 1 i[z15_29][b0] 1 i[z16_30][b0] 1 i[z18_35][b0] 1 i[z21_22][b0] 1 i[z14_23][b0] 1 i[z16_25][b0] 1 i[z17_27][b0] 1 i[z9_29][b0] 1 i[z11_31][b0] 1 i[z4_36][b0] 1 i[z2_37][b0] 1 i[z0_38][b0] -2 i[b0][b0] >= 0;
* constraint lin_less_equal _66
@c[_66] -1 i[z0_38][b0] -1 i[z2_39][b0] -1 i[z4_40][b0] -1 i[z8_25][b0] -1 i[z9_26][b0] -1 i[z10_23][b0] -1 i[z11_24][b0] -1 i[z12_34][b0] -1 i[z13_31][b0] -1 i[z14_32][b0] -1 i[z15_29][b0] -1 i[z16_30][b0] -1 i[z18_35][b0] -1 i[z21_22][b0] -1 i[z14_23][b0] -1 i[z16_25][b0] -1 i[z17_27][b0] -1 i[z9_29][b0] -1 i[z11_31][b0] -1 i[z4_36][b0] -1 i[z2_37][b0] -1 i[z0_38][b0] 22 i[b0][b0] >= 0;
* constraint lin_less_equal _67
@c[_67] -1 i[z1_38][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _68
@c[_68] -1 i[z1_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _69
@c[_69] 1 i[z1_38][b0] -1 i[s1][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _70
@c[_70] -1 i[z3_39][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _71
@c[_71] -1 i[z3_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _72
@c[_72] 1 i[z3_39][b0] -1 i[s3][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _73
@c[_73] -1 i[z5_40][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _74
@c[_74] -1 i[z5_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _75
@c[_75] 1 i[z5_40][b0] -1 i[s5][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _76
@c[_76] -1 i[z9_25][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _77
@c[_77] -1 i[z9_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _78
@c[_78] 1 i[z9_25][b0] -1 i[s9][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _79
@c[_79] -1 i[z11_23][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _80
@c[_80] -1 i[z11_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _81
@c[_81] 1 i[z11_23][b0] -1 i[s11][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _82
@c[_82] -1 i[z12_33][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _83
@c[_83] -1 i[z12_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _84
@c[_84] 1 i[z12_33][b0] -1 i[s12][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _85
@c[_85] -1 i[z14_31][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _86
@c[_86] -1 i[z14_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _87
@c[_87] 1 i[z14_31][b0] -1 i[s14][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _88
@c[_88] -1 i[z16_29][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _89
@c[_89] -1 i[z16_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _90
@c[_90] 1 i[z16_29][b0] -1 i[s16][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _91
@c[_91] -1 i[z19_35][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _92
@c[_92] -1 i[z19_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _93
@c[_93] 1 i[z19_35][b0] -1 i[s19][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _94
@c[_94] -1 i[z20_22][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _95
@c[_95] -1 i[z20_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _96
@c[_96] 1 i[z20_22][b0] -1 i[s20][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _97
@c[_97] -1 i[z13_23][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _98
@c[_98] -1 i[z13_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _99
@c[_99] 1 i[z13_23][b0] -1 i[s13][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _100
@c[_100] -1 i[z14_24][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _101
@c[_101] -1 i[z14_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _102
@c[_102] 1 i[z14_24][b0] -1 i[s14][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _103
@c[_103] -1 i[z15_25][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _104
@c[_104] -1 i[z15_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _105
@c[_105] 1 i[z15_25][b0] -1 i[s15][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _106
@c[_106] -1 i[z16_26][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _107
@c[_107] -1 i[z16_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _108
@c[_108] 1 i[z16_26][b0] -1 i[s16][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _109
@c[_109] -1 i[z17_28][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _110
@c[_110] -1 i[z17_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _111
@c[_111] 1 i[z17_28][b0] -1 i[s17][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _112
@c[_112] -1 i[z8_29][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _113
@c[_113] -1 i[z8_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _114
@c[_114] 1 i[z8_29][b0] -1 i[s8][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _115
@c[_115] -1 i[z9_30][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _116
@c[_116] -1 i[z9_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _117
@c[_117] 1 i[z9_30][b0] -1 i[s9][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _118
@c[_118] -1 i[z10_31][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _119
@c[_119] -1 i[z10_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _120
@c[_120] 1 i[z10_31][b0] -1 i[s10][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _121
@c[_121] -1 i[z11_32][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _122
@c[_122] -1 i[z11_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _123
@c[_123] 1 i[z11_32][b0] -1 i[s11][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _124
@c[_124] -1 i[z5_36][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _125
@c[_125] -1 i[z5_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _126
@c[_126] 1 i[z5_36][b0] -1 i[s5][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _127
@c[_127] -1 i[z3_37][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _128
@c[_128] -1 i[z3_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _129
@c[_129] 1 i[z3_37][b0] -1 i[s3][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _130
@c[_130] 1 i[z1_38][b0] 1 i[z3_39][b0] 1 i[z5_40][b0] 1 i[z9_25][b0] 1 i[z11_23][b0] 1 i[z12_33][b0] 1 i[z14_31][b0] 1 i[z16_29][b0] 1 i[z19_35][b0] 1 i[z20_22][b0] 1 i[z13_23][b0] 1 i[z14_24][b0] 1 i[z15_25][b0] 1 i[z16_26][b0] 1 i[z17_28][b0] 1 i[z8_29][b0] 1 i[z9_30][b0] 1 i[z10_31][b0] 1 i[z11_32][b0] 1 i[z5_36][b0] 1 i[z3_37][b0] 1 i[z1_38][b0] -2 i[b1][b0] >= 0;
* constraint lin_less_equal _131
@c[_131] -1 i[z1_38][b0] -1 i[z3_39][b0] -1 i[z5_40][b0] -1 i[z9_25][b0] -1 i[z11_23][b0] -1 i[z12_33][b0] -1 i[z14_31][b0] -1 i[z16_29][b0] -1 i[z19_35][b0] -1 i[z20_22][b0] -1 i[z13_23][b0] -1 i[z14_24][b0] -1 i[z15_25][b0] -1 i[z16_26][b0] -1 i[z17_28][b0] -1 i[z8_29][b0] -1 i[z9_30][b0] -1 i[z10_31][b0] -1 i[z11_32][b0] -1 i[z5_36][b0] -1 i[z3_37][b0] -1 i[z1_38][b0] 22 i[b1][b0] >= 0;
* constraint lin_less_equal _132
@c[_132] -1 i[z0_37][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _133
@c[_133] -1 i[z0_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _134
@c[_134] 1 i[z0_37][b0] -1 i[s0][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _135
@c[_135] -1 i[z2_38][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _136
@c[_136] -1 i[z2_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _137
@c[_137] 1 i[z2_38][b0] -1 i[s2][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _138
@c[_138] -1 i[z6_40][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _139
@c[_139] -1 i[z6_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _140
@c[_140] 1 i[z6_40][b0] -1 i[s6][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _141
@c[_141] -1 i[z8_27][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _142
@c[_142] -1 i[z8_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _143
@c[_143] 1 i[z8_27][b0] -1 i[s8][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _144
@c[_144] -1 i[z9_28][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _145
@c[_145] -1 i[z9_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _146
@c[_146] 1 i[z9_28][b0] -1 i[s9][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _147
@c[_147] -1 i[z10_25][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _148
@c[_148] -1 i[z10_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _149
@c[_149] 1 i[z10_25][b0] -1 i[s10][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _150
@c[_150] -1 i[z11_26][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _151
@c[_151] -1 i[z11_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _152
@c[_152] 1 i[z11_26][b0] -1 i[s11][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _153
@c[_153] -1 i[z13_33][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _154
@c[_154] -1 i[z13_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _155
@c[_155] 1 i[z13_33][b0] -1 i[s13][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _156
@c[_156] -1 i[z14_34][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _157
@c[_157] -1 i[z14_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _158
@c[_158] 1 i[z14_34][b0] -1 i[s14][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _159
@c[_159] -1 i[z15_31][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _160
@c[_160] -1 i[z15_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _161
@c[_161] 1 i[z15_31][b0] -1 i[s15][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _162
@c[_162] -1 i[z16_32][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _163
@c[_163] -1 i[z16_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _164
@c[_164] 1 i[z16_32][b0] -1 i[s16][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _165
@c[_165] -1 i[z17_30][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _166
@c[_166] -1 i[z17_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _167
@c[_167] 1 i[z17_30][b0] -1 i[s17][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _168
@c[_168] -1 i[z20_35][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _169
@c[_169] -1 i[z20_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _170
@c[_170] 1 i[z20_35][b0] -1 i[s20][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _171
@c[_171] -1 i[z19_22][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _172
@c[_172] -1 i[z19_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _173
@c[_173] 1 i[z19_22][b0] -1 i[s19][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _174
@c[_174] -1 i[z12_23][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _175
@c[_175] -1 i[z12_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _176
@c[_176] 1 i[z12_23][b0] -1 i[s12][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _177
@c[_177] -1 i[z14_25][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _178
@c[_178] -1 i[z14_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _179
@c[_179] 1 i[z14_25][b0] -1 i[s14][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _180
@c[_180] -1 i[z16_27][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _181
@c[_181] -1 i[z16_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _182
@c[_182] 1 i[z16_27][b0] -1 i[s16][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _183
@c[_183] -1 i[z9_31][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _184
@c[_184] -1 i[z9_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _185
@c[_185] 1 i[z9_31][b0] -1 i[s9][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _186
@c[_186] -1 i[z11_33][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _187
@c[_187] -1 i[z11_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _188
@c[_188] 1 i[z11_33][b0] -1 i[s11][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _189
@c[_189] -1 i[z6_36][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _190
@c[_190] -1 i[z6_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _191
@c[_191] 1 i[z6_36][b0] -1 i[s6][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _192
@c[_192] -1 i[z0_39][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _193
@c[_193] -1 i[z0_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _194
@c[_194] 1 i[z0_39][b0] -1 i[s0][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _195
@c[_195] 1 i[z0_37][b0] 1 i[z2_38][b0] 1 i[z6_40][b0] 1 i[z8_27][b0] 1 i[z9_28][b0] 1 i[z10_25][b0] 1 i[z11_26][b0] 1 i[z13_33][b0] 1 i[z14_34][b0] 1 i[z15_31][b0] 1 i[z16_32][b0] 1 i[z17_30][b0] 1 i[z20_35][b0] 1 i[z19_22][b0] 1 i[z12_23][b0] 1 i[z14_25][b0] 1 i[z16_27][b0] 1 i[z9_31][b0] 1 i[z11_33][b0] 1 i[z6_36][b0] 1 i[z2_38][b0] 1 i[z0_39][b0] -2 i[b2][b0] >= 0;
* constraint lin_less_equal _196
@c[_196] -1 i[z0_37][b0] -1 i[z2_38][b0] -1 i[z6_40][b0] -1 i[z8_27][b0] -1 i[z9_28][b0] -1 i[z10_25][b0] -1 i[z11_26][b0] -1 i[z13_33][b0] -1 i[z14_34][b0] -1 i[z15_31][b0] -1 i[z16_32][b0] -1 i[z17_30][b0] -1 i[z20_35][b0] -1 i[z19_22][b0] -1 i[z12_23][b0] -1 i[z14_25][b0] -1 i[z16_27][b0] -1 i[z9_31][b0] -1 i[z11_33][b0] -1 i[z6_36][b0] -1 i[z2_38][b0] -1 i[z0_39][b0] 22 i[b2][b0] >= 0;
* constraint lin_less_equal _197
@c[_197] -1 i[z1_37][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _198
@c[_198] -1 i[z1_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _199
@c[_199] 1 i[z1_37][b0] -1 i[s1][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _200
@c[_200] -1 i[z3_38][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _201
@c[_201] -1 i[z3_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _202
@c[_202] 1 i[z3_38][b0] -1 i[s3][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _203
@c[_203] -1 i[z7_40][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _204
@c[_204] -1 i[z7_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _205
@c[_205] 1 i[z7_40][b0] -1 i[s7][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _206
@c[_206] -1 i[z9_27][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _207
@c[_207] -1 i[z9_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _208
@c[_208] 1 i[z9_27][b0] -1 i[s9][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _209
@c[_209] -1 i[z11_25][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _210
@c[_210] -1 i[z11_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _211
@c[_211] 1 i[z11_25][b0] -1 i[s11][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _212
@c[_212] -1 i[z14_33][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _213
@c[_213] -1 i[z14_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _214
@c[_214] 1 i[z14_33][b0] -1 i[s14][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _215
@c[_215] -1 i[z16_31][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _216
@c[_216] -1 i[z16_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _217
@c[_217] 1 i[z16_31][b0] -1 i[s16][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _218
@c[_218] -1 i[z17_29][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _219
@c[_219] -1 i[z17_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _220
@c[_220] 1 i[z17_29][b0] -1 i[s17][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _221
@c[_221] -1 i[z21_35][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _222
@c[_222] -1 i[z21_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _223
@c[_223] 1 i[z21_35][b0] -1 i[s21][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _224
@c[_224] -1 i[z18_22][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _225
@c[_225] -1 i[z18_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _226
@c[_226] 1 i[z18_22][b0] -1 i[s18][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _227
@c[_227] -1 i[z12_24][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _228
@c[_228] -1 i[z12_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _229
@c[_229] 1 i[z12_24][b0] -1 i[s12][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _230
@c[_230] -1 i[z13_25][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _231
@c[_231] -1 i[z13_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _232
@c[_232] 1 i[z13_25][b0] -1 i[s13][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _233
@c[_233] -1 i[z14_26][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _234
@c[_234] -1 i[z14_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _235
@c[_235] 1 i[z14_26][b0] -1 i[s14][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _236
@c[_236] -1 i[z15_27][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _237
@c[_237] -1 i[z15_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _238
@c[_238] 1 i[z15_27][b0] -1 i[s15][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _239
@c[_239] -1 i[z16_28][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _240
@c[_240] -1 i[z16_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _241
@c[_241] 1 i[z16_28][b0] -1 i[s16][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _242
@c[_242] -1 i[z8_31][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _243
@c[_243] -1 i[z8_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _244
@c[_244] 1 i[z8_31][b0] -1 i[s8][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _245
@c[_245] -1 i[z9_32][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _246
@c[_246] -1 i[z9_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _247
@c[_247] 1 i[z9_32][b0] -1 i[s9][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _248
@c[_248] -1 i[z10_33][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _249
@c[_249] -1 i[z10_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _250
@c[_250] 1 i[z10_33][b0] -1 i[s10][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _251
@c[_251] -1 i[z11_34][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _252
@c[_252] -1 i[z11_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _253
@c[_253] 1 i[z11_34][b0] -1 i[s11][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _254
@c[_254] -1 i[z7_36][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _255
@c[_255] -1 i[z7_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _256
@c[_256] 1 i[z7_36][b0] -1 i[s7][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _257
@c[_257] -1 i[z1_39][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _258
@c[_258] -1 i[z1_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _259
@c[_259] 1 i[z1_39][b0] -1 i[s1][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _260
@c[_260] 1 i[z1_37][b0] 1 i[z3_38][b0] 1 i[z7_40][b0] 1 i[z9_27][b0] 1 i[z11_25][b0] 1 i[z14_33][b0] 1 i[z16_31][b0] 1 i[z17_29][b0] 1 i[z21_35][b0] 1 i[z18_22][b0] 1 i[z12_24][b0] 1 i[z13_25][b0] 1 i[z14_26][b0] 1 i[z15_27][b0] 1 i[z16_28][b0] 1 i[z8_31][b0] 1 i[z9_32][b0] 1 i[z10_33][b0] 1 i[z11_34][b0] 1 i[z7_36][b0] 1 i[z3_38][b0] 1 i[z1_39][b0] -2 i[b3][b0] >= 0;
* constraint lin_less_equal _261
@c[_261] -1 i[z1_37][b0] -1 i[z3_38][b0] -1 i[z7_40][b0] -1 i[z9_27][b0] -1 i[z11_25][b0] -1 i[z14_33][b0] -1 i[z16_31][b0] -1 i[z17_29][b0] -1 i[z21_35][b0] -1 i[z18_22][b0] -1 i[z12_24][b0] -1 i[z13_25][b0] -1 i[z14_26][b0] -1 i[z15_27][b0] -1 i[z16_28][b0] -1 i[z8_31][b0] -1 i[z9_32][b0] -1 i[z10_33][b0] -1 i[z11_34][b0] -1 i[z7_36][b0] -1 i[z3_38][b0] -1 i[z1_39][b0] 22 i[b3][b0] >= 0;
* constraint lin_less_equal _262
@c[_262] -1 i[z0_36][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _263
@c[_263] -1 i[z0_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _264
@c[_264] 1 i[z0_36][b0] -1 i[s0][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _265
@c[_265] -1 i[z4_38][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _266
@c[_266] -1 i[z4_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _267
@c[_267] 1 i[z4_38][b0] -1 i[s4][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _268
@c[_268] -1 i[z6_39][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _269
@c[_269] -1 i[z6_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _270
@c[_270] 1 i[z6_39][b0] -1 i[s6][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _271
@c[_271] -1 i[z8_22][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _272
@c[_272] -1 i[z8_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _273
@c[_273] 1 i[z8_22][b0] -1 i[s8][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _274
@c[_274] -1 i[z12_28][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _275
@c[_275] -1 i[z12_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _276
@c[_276] 1 i[z12_28][b0] -1 i[s12][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _277
@c[_277] -1 i[z15_23][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _278
@c[_278] -1 i[z15_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _279
@c[_279] 1 i[z15_23][b0] -1 i[s15][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _280
@c[_280] -1 i[z16_24][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _281
@c[_281] -1 i[z16_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _282
@c[_282] 1 i[z16_24][b0] -1 i[s16][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _283
@c[_283] -1 i[z18_31][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _284
@c[_284] -1 i[z18_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _285
@c[_285] 1 i[z18_31][b0] -1 i[s18][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _286
@c[_286] -1 i[z19_32][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _287
@c[_287] -1 i[z19_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _288
@c[_288] 1 i[z19_32][b0] -1 i[s19][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _289
@c[_289] -1 i[z20_29][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _290
@c[_290] -1 i[z20_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _291
@c[_291] 1 i[z20_29][b0] -1 i[s20][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _292
@c[_292] -1 i[z21_30][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _293
@c[_293] -1 i[z21_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _294
@c[_294] 1 i[z21_30][b0] -1 i[s21][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _295
@c[_295] -1 i[z19_23][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _296
@c[_296] -1 i[z19_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _297
@c[_297] 1 i[z19_23][b0] -1 i[s19][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _298
@c[_298] -1 i[z21_25][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _299
@c[_299] -1 i[z21_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _300
@c[_300] 1 i[z21_25][b0] -1 i[s21][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _301
@c[_301] -1 i[z14_29][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _302
@c[_302] -1 i[z14_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _303
@c[_303] 1 i[z14_29][b0] -1 i[s14][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _304
@c[_304] -1 i[z17_33][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _305
@c[_305] -1 i[z17_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _306
@c[_306] 1 i[z17_33][b0] -1 i[s17][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _307
@c[_307] -1 i[z11_35][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _308
@c[_308] -1 i[z11_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _309
@c[_309] 1 i[z11_35][b0] -1 i[s11][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _310
@c[_310] -1 i[z6_37][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _311
@c[_311] -1 i[z6_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _312
@c[_312] 1 i[z6_37][b0] -1 i[s6][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _313
@c[_313] -1 i[z0_40][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _314
@c[_314] -1 i[z0_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _315
@c[_315] 1 i[z0_40][b0] -1 i[s0][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _316
@c[_316] 1 i[z0_36][b0] 1 i[z4_38][b0] 1 i[z6_39][b0] 1 i[z8_22][b0] 1 i[z12_28][b0] 1 i[z13_25][b0] 1 i[z14_26][b0] 1 i[z15_23][b0] 1 i[z16_24][b0] 1 i[z18_31][b0] 1 i[z19_32][b0] 1 i[z20_29][b0] 1 i[z21_30][b0] 1 i[z19_23][b0] 1 i[z21_25][b0] 1 i[z14_29][b0] 1 i[z16_31][b0] 1 i[z17_33][b0] 1 i[z11_35][b0] 1 i[z6_37][b0] 1 i[z4_38][b0] 1 i[z0_40][b0] -2 i[b4][b0] >= 0;
* constraint lin_less_equal _317
@c[_317] -1 i[z0_36][b0] -1 i[z4_38][b0] -1 i[z6_39][b0] -1 i[z8_22][b0] -1 i[z12_28][b0] -1 i[z13_25][b0] -1 i[z14_26][b0] -1 i[z15_23][b0] -1 i[z16_24][b0] -1 i[z18_31][b0] -1 i[z19_32][b0] -1 i[z20_29][b0] -1 i[z21_30][b0] -1 i[z19_23][b0] -1 i[z21_25][b0] -1 i[z14_29][b0] -1 i[z16_31][b0] -1 i[z17_33][b0] -1 i[z11_35][b0] -1 i[z6_37][b0] -1 i[z4_38][b0] -1 i[z0_40][b0] 22 i[b4][b0] >= 0;
* constraint lin_less_equal _318
@c[_318] -1 i[z1_36][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _319
@c[_319] -1 i[z1_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _320
@c[_320] 1 i[z1_36][b0] -1 i[s1][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _321
@c[_321] -1 i[z5_38][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _322
@c[_322] -1 i[z5_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _323
@c[_323] 1 i[z5_38][b0] -1 i[s5][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _324
@c[_324] -1 i[z7_39][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _325
@c[_325] -1 i[z7_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _326
@c[_326] 1 i[z7_39][b0] -1 i[s7][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _327
@c[_327] -1 i[z9_22][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _328
@c[_328] -1 i[z9_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _329
@c[_329] 1 i[z9_22][b0] -1 i[s9][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _330
@c[_330] -1 i[z12_27][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _331
@c[_331] -1 i[z12_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _332
@c[_332] 1 i[z12_27][b0] -1 i[s12][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _333
@c[_333] -1 i[z16_23][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _334
@c[_334] -1 i[z16_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _335
@c[_335] 1 i[z16_23][b0] -1 i[s16][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _336
@c[_336] -1 i[z19_31][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _337
@c[_337] -1 i[z19_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _338
@c[_338] 1 i[z19_31][b0] -1 i[s19][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _339
@c[_339] -1 i[z21_29][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _340
@c[_340] -1 i[z21_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _341
@c[_341] 1 i[z21_29][b0] -1 i[s21][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _342
@c[_342] -1 i[z18_23][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _343
@c[_343] -1 i[z18_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _344
@c[_344] 1 i[z18_23][b0] -1 i[s18][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _345
@c[_345] -1 i[z19_24][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _346
@c[_346] -1 i[z19_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _347
@c[_347] 1 i[z19_24][b0] -1 i[s19][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _348
@c[_348] -1 i[z20_25][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _349
@c[_349] -1 i[z20_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _350
@c[_350] 1 i[z20_25][b0] -1 i[s20][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _351
@c[_351] -1 i[z21_26][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _352
@c[_352] -1 i[z21_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _353
@c[_353] 1 i[z21_26][b0] -1 i[s21][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _354
@c[_354] -1 i[z13_29][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _355
@c[_355] -1 i[z13_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _356
@c[_356] 1 i[z13_29][b0] -1 i[s13][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _357
@c[_357] -1 i[z14_30][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _358
@c[_358] -1 i[z14_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _359
@c[_359] 1 i[z14_30][b0] -1 i[s14][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _360
@c[_360] -1 i[z17_34][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _361
@c[_361] -1 i[z17_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _362
@c[_362] 1 i[z17_34][b0] -1 i[s17][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _363
@c[_363] -1 i[z10_35][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _364
@c[_364] -1 i[z10_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _365
@c[_365] 1 i[z10_35][b0] -1 i[s10][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _366
@c[_366] -1 i[z7_37][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _367
@c[_367] -1 i[z7_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _368
@c[_368] 1 i[z7_37][b0] -1 i[s7][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _369
@c[_369] -1 i[z1_40][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _370
@c[_370] -1 i[z1_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _371
@c[_371] 1 i[z1_40][b0] -1 i[s1][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _372
@c[_372] 1 i[z1_36][b0] 1 i[z5_38][b0] 1 i[z7_39][b0] 1 i[z9_22][b0] 1 i[z12_27][b0] 1 i[z14_25][b0] 1 i[z16_23][b0] 1 i[z19_31][b0] 1 i[z21_29][b0] 1 i[z18_23][b0] 1 i[z19_24][b0] 1 i[z20_25][b0] 1 i[z21_26][b0] 1 i[z13_29][b0] 1 i[z14_30][b0] 1 i[z15_31][b0] 1 i[z16_32][b0] 1 i[z17_34][b0] 1 i[z10_35][b0] 1 i[z7_37][b0] 1 i[z5_38][b0] 1 i[z1_40][b0] -2 i[b5][b0] >= 0;
* constraint lin_less_equal _373
@c[_373] -1 i[z1_36][b0] -1 i[z5_38][b0] -1 i[z7_39][b0] -1 i[z9_22][b0] -1 i[z12_27][b0] -1 i[z14_25][b0] -1 i[z16_23][b0] -1 i[z19_31][b0] -1 i[z21_29][b0] -1 i[z18_23][b0] -1 i[z19_24][b0] -1 i[z20_25][b0] -1 i[z21_26][b0] -1 i[z13_29][b0] -1 i[z14_30][b0] -1 i[z15_31][b0] -1 i[z16_32][b0] -1 i[z17_34][b0] -1 i[z10_35][b0] -1 i[z7_37][b0] -1 i[z5_38][b0] -1 i[z1_40][b0] 22 i[b5][b0] >= 0;
* constraint lin_less_equal _374
@c[_374] -1 i[z2_36][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _375
@c[_375] -1 i[z2_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _376
@c[_376] 1 i[z2_36][b0] -1 i[s2][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _377
@c[_377] -1 i[z4_37][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _378
@c[_378] -1 i[z4_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _379
@c[_379] 1 i[z4_37][b0] -1 i[s4][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _380
@c[_380] -1 i[z6_38][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _381
@c[_381] -1 i[z6_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _382
@c[_382] 1 i[z6_38][b0] -1 i[s6][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _383
@c[_383] -1 i[z10_22][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _384
@c[_384] -1 i[z10_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _385
@c[_385] 1 i[z10_22][b0] -1 i[s10][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _386
@c[_386] -1 i[z13_27][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _387
@c[_387] -1 i[z13_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _388
@c[_388] 1 i[z13_27][b0] -1 i[s13][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _389
@c[_389] -1 i[z14_28][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _390
@c[_390] -1 i[z14_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _391
@c[_391] 1 i[z14_28][b0] -1 i[s14][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _392
@c[_392] -1 i[z17_24][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _393
@c[_393] -1 i[z17_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _394
@c[_394] 1 i[z17_24][b0] -1 i[s17][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _395
@c[_395] -1 i[z18_33][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _396
@c[_396] -1 i[z18_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _397
@c[_397] 1 i[z18_33][b0] -1 i[s18][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _398
@c[_398] -1 i[z19_34][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _399
@c[_399] -1 i[z19_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _400
@c[_400] 1 i[z19_34][b0] -1 i[s19][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _401
@c[_401] -1 i[z20_31][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _402
@c[_402] -1 i[z20_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _403
@c[_403] 1 i[z20_31][b0] -1 i[s20][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _404
@c[_404] -1 i[z21_32][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _405
@c[_405] -1 i[z21_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _406
@c[_406] 1 i[z21_32][b0] -1 i[s21][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _407
@c[_407] -1 i[z19_25][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _408
@c[_408] -1 i[z19_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _409
@c[_409] 1 i[z19_25][b0] -1 i[s19][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _410
@c[_410] -1 i[z21_27][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _411
@c[_411] -1 i[z21_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _412
@c[_412] 1 i[z21_27][b0] -1 i[s21][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _413
@c[_413] -1 i[z12_29][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _414
@c[_414] -1 i[z12_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _415
@c[_415] 1 i[z12_29][b0] -1 i[s12][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _416
@c[_416] -1 i[z16_33][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _417
@c[_417] -1 i[z16_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _418
@c[_418] 1 i[z16_33][b0] -1 i[s16][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _419
@c[_419] -1 i[z9_35][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _420
@c[_420] -1 i[z9_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _421
@c[_421] 1 i[z9_35][b0] -1 i[s9][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _422
@c[_422] -1 i[z4_39][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _423
@c[_423] -1 i[z4_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _424
@c[_424] 1 i[z4_39][b0] -1 i[s4][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _425
@c[_425] -1 i[z2_40][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _426
@c[_426] -1 i[z2_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _427
@c[_427] 1 i[z2_40][b0] -1 i[s2][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _428
@c[_428] 1 i[z2_36][b0] 1 i[z4_37][b0] 1 i[z6_38][b0] 1 i[z10_22][b0] 1 i[z13_27][b0] 1 i[z14_28][b0] 1 i[z15_25][b0] 1 i[z16_26][b0] 1 i[z17_24][b0] 1 i[z18_33][b0] 1 i[z19_34][b0] 1 i[z20_31][b0] 1 i[z21_32][b0] 1 i[z19_25][b0] 1 i[z21_27][b0] 1 i[z12_29][b0] 1 i[z14_31][b0] 1 i[z16_33][b0] 1 i[z9_35][b0] 1 i[z6_38][b0] 1 i[z4_39][b0] 1 i[z2_40][b0] -2 i[b6][b0] >= 0;
* constraint lin_less_equal _429
@c[_429] -1 i[z2_36][b0] -1 i[z4_37][b0] -1 i[z6_38][b0] -1 i[z10_22][b0] -1 i[z13_27][b0] -1 i[z14_28][b0] -1 i[z15_25][b0] -1 i[z16_26][b0] -1 i[z17_24][b0] -1 i[z18_33][b0] -1 i[z19_34][b0] -1 i[z20_31][b0] -1 i[z21_32][b0] -1 i[z19_25][b0] -1 i[z21_27][b0] -1 i[z12_29][b0] -1 i[z14_31][b0] -1 i[z16_33][b0] -1 i[z9_35][b0] -1 i[z6_38][b0] -1 i[z4_39][b0] -1 i[z2_40][b0] 22 i[b6][b0] >= 0;
* constraint lin_less_equal _430
@c[_430] -1 i[z3_36][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _431
@c[_431] -1 i[z3_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _432
@c[_432] 1 i[z3_36][b0] -1 i[s3][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _433
@c[_433] -1 i[z5_37][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _434
@c[_434] -1 i[z5_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _435
@c[_435] 1 i[z5_37][b0] -1 i[s5][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _436
@c[_436] -1 i[z7_38][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _437
@c[_437] -1 i[z7_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _438
@c[_438] 1 i[z7_38][b0] -1 i[s7][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _439
@c[_439] -1 i[z11_22][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _440
@c[_440] -1 i[z11_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _441
@c[_441] 1 i[z11_22][b0] -1 i[s11][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _442
@c[_442] -1 i[z14_27][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _443
@c[_443] -1 i[z14_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _444
@c[_444] 1 i[z14_27][b0] -1 i[s14][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _445
@c[_445] -1 i[z17_23][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _446
@c[_446] -1 i[z17_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _447
@c[_447] 1 i[z17_23][b0] -1 i[s17][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _448
@c[_448] -1 i[z19_33][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _449
@c[_449] -1 i[z19_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _450
@c[_450] 1 i[z19_33][b0] -1 i[s19][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _451
@c[_451] -1 i[z21_31][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _452
@c[_452] -1 i[z21_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _453
@c[_453] 1 i[z21_31][b0] -1 i[s21][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _454
@c[_454] -1 i[z18_25][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _455
@c[_455] -1 i[z18_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _456
@c[_456] 1 i[z18_25][b0] -1 i[s18][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _457
@c[_457] -1 i[z19_26][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _458
@c[_458] -1 i[z19_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _459
@c[_459] 1 i[z19_26][b0] -1 i[s19][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _460
@c[_460] -1 i[z20_27][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _461
@c[_461] -1 i[z20_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _462
@c[_462] 1 i[z20_27][b0] -1 i[s20][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _463
@c[_463] -1 i[z21_28][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _464
@c[_464] -1 i[z21_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _465
@c[_465] 1 i[z21_28][b0] -1 i[s21][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _466
@c[_466] -1 i[z12_30][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _467
@c[_467] -1 i[z12_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _468
@c[_468] 1 i[z12_30][b0] -1 i[s12][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _469
@c[_469] -1 i[z15_33][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _470
@c[_470] -1 i[z15_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _471
@c[_471] 1 i[z15_33][b0] -1 i[s15][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _472
@c[_472] -1 i[z16_34][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _473
@c[_473] -1 i[z16_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _474
@c[_474] 1 i[z16_34][b0] -1 i[s16][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _475
@c[_475] -1 i[z8_35][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _476
@c[_476] -1 i[z8_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _477
@c[_477] 1 i[z8_35][b0] -1 i[s8][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _478
@c[_478] -1 i[z5_39][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _479
@c[_479] -1 i[z5_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _480
@c[_480] 1 i[z5_39][b0] -1 i[s5][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _481
@c[_481] -1 i[z3_40][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _482
@c[_482] -1 i[z3_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _483
@c[_483] 1 i[z3_40][b0] -1 i[s3][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _484
@c[_484] 1 i[z3_36][b0] 1 i[z5_37][b0] 1 i[z7_38][b0] 1 i[z11_22][b0] 1 i[z14_27][b0] 1 i[z16_25][b0] 1 i[z17_23][b0] 1 i[z19_33][b0] 1 i[z21_31][b0] 1 i[z18_25][b0] 1 i[z19_26][b0] 1 i[z20_27][b0] 1 i[z21_28][b0] 1 i[z12_30][b0] 1 i[z13_31][b0] 1 i[z14_32][b0] 1 i[z15_33][b0] 1 i[z16_34][b0] 1 i[z8_35][b0] 1 i[z7_38][b0] 1 i[z5_39][b0] 1 i[z3_40][b0] -2 i[b7][b0] >= 0;
* constraint lin_less_equal _485
@c[_485] -1 i[z3_36][b0] -1 i[z5_37][b0] -1 i[z7_38][b0] -1 i[z11_22][b0] -1 i[z14_27][b0] -1 i[z16_25][b0] -1 i[z17_23][b0] -1 i[z19_33][b0] -1 i[z21_31][b0] -1 i[z18_25][b0] -1 i[z19_26][b0] -1 i[z20_27][b0] -1 i[z21_28][b0] -1 i[z12_30][b0] -1 i[z13_31][b0] -1 i[z14_32][b0] -1 i[z15_33][b0] -1 i[z16_34][b0] -1 i[z8_35][b0] -1 i[z7_38][b0] -1 i[z5_39][b0] -1 i[z3_40][b0] 22 i[b7][b0] >= 0;
* constraint lin_less_equal _486
@c[_486] -1 i[z0_31][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _487
@c[_487] -1 i[z0_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _488
@c[_488] 1 i[z0_31][b0] -1 i[s0][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _489
@c[_489] -1 i[z2_33][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _490
@c[_490] -1 i[z2_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _491
@c[_491] 1 i[z2_33][b0] -1 i[s2][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _492
@c[_492] -1 i[z4_35][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _493
@c[_493] -1 i[z4_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _494
@c[_494] 1 i[z4_35][b0] -1 i[s4][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _495
@c[_495] -1 i[z8_38][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _496
@c[_496] -1 i[z8_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _497
@c[_497] 1 i[z8_38][b0] -1 i[s8][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _498
@c[_498] -1 i[z10_37][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _499
@c[_499] -1 i[z10_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _500
@c[_500] 1 i[z10_37][b0] -1 i[s10][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _501
@c[_501] -1 i[z13_40][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _502
@c[_502] -1 i[z13_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _503
@c[_503] 1 i[z13_40][b0] -1 i[s13][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _504
@c[_504] -1 i[z7_22][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _505
@c[_505] -1 i[z7_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _506
@c[_506] 1 i[z7_22][b0] -1 i[s7][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _507
@c[_507] -1 i[z1_23][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _508
@c[_508] -1 i[z1_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _509
@c[_509] 1 i[z1_23][b0] -1 i[s1][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _510
@c[_510] -1 i[z3_25][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _511
@c[_511] -1 i[z3_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _512
@c[_512] 1 i[z3_25][b0] -1 i[s3][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _513
@c[_513] -1 i[z13_36][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _514
@c[_514] -1 i[z13_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _515
@c[_515] 1 i[z13_36][b0] -1 i[s13][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _516
@c[_516] 1 i[z0_31][b0] 1 i[z2_33][b0] 1 i[z4_35][b0] 1 i[z8_38][b0] 1 i[z10_37][b0] 1 i[z13_40][b0] 1 i[z7_22][b0] 1 i[z1_23][b0] 1 i[z3_25][b0] 1 i[z13_36][b0] 1 i[z10_37][b0] 1 i[z8_38][b0] -2 i[b8][b0] >= 0;
* constraint lin_less_equal _517
@c[_517] -1 i[z0_31][b0] -1 i[z2_33][b0] -1 i[z4_35][b0] -1 i[z8_38][b0] -1 i[z10_37][b0] -1 i[z13_40][b0] -1 i[z7_22][b0] -1 i[z1_23][b0] -1 i[z3_25][b0] -1 i[z13_36][b0] -1 i[z10_37][b0] -1 i[z8_38][b0] 12 i[b8][b0] >= 0;
* constraint lin_less_equal _518
@c[_518] -1 i[z0_32][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _519
@c[_519] -1 i[z0_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _520
@c[_520] 1 i[z0_32][b0] -1 i[s0][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _521
@c[_521] -1 i[z1_31][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _522
@c[_522] -1 i[z1_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _523
@c[_523] 1 i[z1_31][b0] -1 i[s1][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _524
@c[_524] -1 i[z2_34][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _525
@c[_525] -1 i[z2_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _526
@c[_526] 1 i[z2_34][b0] -1 i[s2][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _527
@c[_527] -1 i[z3_33][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _528
@c[_528] -1 i[z3_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _529
@c[_529] 1 i[z3_33][b0] -1 i[s3][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _530
@c[_530] -1 i[z5_35][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _531
@c[_531] -1 i[z5_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _532
@c[_532] 1 i[z5_35][b0] -1 i[s5][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _533
@c[_533] -1 i[z9_38][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _534
@c[_534] -1 i[z9_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _535
@c[_535] 1 i[z9_38][b0] -1 i[s9][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _536
@c[_536] -1 i[z11_37][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _537
@c[_537] -1 i[z11_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _538
@c[_538] 1 i[z11_37][b0] -1 i[s11][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _539
@c[_539] -1 i[z14_40][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _540
@c[_540] -1 i[z14_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _541
@c[_541] 1 i[z14_40][b0] -1 i[s14][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _542
@c[_542] -1 i[z6_22][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _543
@c[_543] -1 i[z6_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _544
@c[_544] 1 i[z6_22][b0] -1 i[s6][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _545
@c[_545] -1 i[z0_23][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _546
@c[_546] -1 i[z0_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _547
@c[_547] 1 i[z0_23][b0] -1 i[s0][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _548
@c[_548] -1 i[z1_24][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _549
@c[_549] -1 i[z1_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _550
@c[_550] 1 i[z1_24][b0] -1 i[s1][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _551
@c[_551] -1 i[z2_25][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _552
@c[_552] -1 i[z2_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _553
@c[_553] 1 i[z2_25][b0] -1 i[s2][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _554
@c[_554] -1 i[z3_26][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _555
@c[_555] -1 i[z3_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _556
@c[_556] 1 i[z3_26][b0] -1 i[s3][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _557
@c[_557] -1 i[z14_36][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _558
@c[_558] -1 i[z14_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _559
@c[_559] 1 i[z14_36][b0] -1 i[s14][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _560
@c[_560] 1 i[z0_32][b0] 1 i[z1_31][b0] 1 i[z2_34][b0] 1 i[z3_33][b0] 1 i[z5_35][b0] 1 i[z9_38][b0] 1 i[z11_37][b0] 1 i[z14_40][b0] 1 i[z6_22][b0] 1 i[z0_23][b0] 1 i[z1_24][b0] 1 i[z2_25][b0] 1 i[z3_26][b0] 1 i[z14_36][b0] 1 i[z11_37][b0] 1 i[z9_38][b0] -2 i[b9][b0] >= 0;
* constraint lin_less_equal _561
@c[_561] -1 i[z0_32][b0] -1 i[z1_31][b0] -1 i[z2_34][b0] -1 i[z3_33][b0] -1 i[z5_35][b0] -1 i[z9_38][b0] -1 i[z11_37][b0] -1 i[z14_40][b0] -1 i[z6_22][b0] -1 i[z0_23][b0] -1 i[z1_24][b0] -1 i[z2_25][b0] -1 i[z3_26][b0] -1 i[z14_36][b0] -1 i[z11_37][b0] -1 i[z9_38][b0] 16 i[b9][b0] >= 0;
* constraint lin_less_equal _562
@c[_562] -1 i[z0_29][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _563
@c[_563] -1 i[z0_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _564
@c[_564] 1 i[z0_29][b0] -1 i[s0][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _565
@c[_565] -1 i[z2_31][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _566
@c[_566] -1 i[z2_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _567
@c[_567] 1 i[z2_31][b0] -1 i[s2][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _568
@c[_568] -1 i[z6_35][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _569
@c[_569] -1 i[z6_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _570
@c[_570] 1 i[z6_35][b0] -1 i[s6][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _571
@c[_571] -1 i[z8_39][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _572
@c[_572] -1 i[z8_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _573
@c[_573] 1 i[z8_39][b0] -1 i[s8][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _574
@c[_574] -1 i[z10_38][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _575
@c[_575] -1 i[z10_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _576
@c[_576] 1 i[z10_38][b0] -1 i[s10][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _577
@c[_577] -1 i[z15_40][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _578
@c[_578] -1 i[z15_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _579
@c[_579] 1 i[z15_40][b0] -1 i[s15][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _580
@c[_580] -1 i[z5_22][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _581
@c[_581] -1 i[z5_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _582
@c[_582] 1 i[z5_22][b0] -1 i[s5][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _583
@c[_583] -1 i[z1_25][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _584
@c[_584] -1 i[z1_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _585
@c[_585] 1 i[z1_25][b0] -1 i[s1][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _586
@c[_586] -1 i[z3_27][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _587
@c[_587] -1 i[z3_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _588
@c[_588] 1 i[z3_27][b0] -1 i[s3][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _589
@c[_589] -1 i[z15_36][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _590
@c[_590] -1 i[z15_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _591
@c[_591] 1 i[z15_36][b0] -1 i[s15][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _592
@c[_592] 1 i[z0_29][b0] 1 i[z2_31][b0] 1 i[z6_35][b0] 1 i[z8_39][b0] 1 i[z10_38][b0] 1 i[z15_40][b0] 1 i[z5_22][b0] 1 i[z1_25][b0] 1 i[z3_27][b0] 1 i[z15_36][b0] 1 i[z10_38][b0] 1 i[z8_39][b0] -2 i[b10][b0] >= 0;
* constraint lin_less_equal _593
@c[_593] -1 i[z0_29][b0] -1 i[z2_31][b0] -1 i[z6_35][b0] -1 i[z8_39][b0] -1 i[z10_38][b0] -1 i[z15_40][b0] -1 i[z5_22][b0] -1 i[z1_25][b0] -1 i[z3_27][b0] -1 i[z15_36][b0] -1 i[z10_38][b0] -1 i[z8_39][b0] 12 i[b10][b0] >= 0;
* constraint lin_less_equal _594
@c[_594] -1 i[z0_30][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _595
@c[_595] -1 i[z0_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _596
@c[_596] 1 i[z0_30][b0] -1 i[s0][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _597
@c[_597] -1 i[z1_29][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _598
@c[_598] -1 i[z1_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _599
@c[_599] 1 i[z1_29][b0] -1 i[s1][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _600
@c[_600] -1 i[z2_32][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _601
@c[_601] -1 i[z2_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _602
@c[_602] 1 i[z2_32][b0] -1 i[s2][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _603
@c[_603] -1 i[z3_31][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _604
@c[_604] -1 i[z3_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _605
@c[_605] 1 i[z3_31][b0] -1 i[s3][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _606
@c[_606] -1 i[z7_35][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _607
@c[_607] -1 i[z7_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _608
@c[_608] 1 i[z7_35][b0] -1 i[s7][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _609
@c[_609] -1 i[z9_39][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _610
@c[_610] -1 i[z9_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _611
@c[_611] 1 i[z9_39][b0] -1 i[s9][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _612
@c[_612] -1 i[z11_38][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _613
@c[_613] -1 i[z11_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _614
@c[_614] 1 i[z11_38][b0] -1 i[s11][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _615
@c[_615] -1 i[z16_40][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _616
@c[_616] -1 i[z16_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _617
@c[_617] 1 i[z16_40][b0] -1 i[s16][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _618
@c[_618] -1 i[z4_22][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _619
@c[_619] -1 i[z4_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _620
@c[_620] 1 i[z4_22][b0] -1 i[s4][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _621
@c[_621] -1 i[z0_25][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _622
@c[_622] -1 i[z0_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _623
@c[_623] 1 i[z0_25][b0] -1 i[s0][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _624
@c[_624] -1 i[z1_26][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _625
@c[_625] -1 i[z1_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _626
@c[_626] 1 i[z1_26][b0] -1 i[s1][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _627
@c[_627] -1 i[z2_27][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _628
@c[_628] -1 i[z2_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _629
@c[_629] 1 i[z2_27][b0] -1 i[s2][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _630
@c[_630] -1 i[z3_28][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _631
@c[_631] -1 i[z3_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _632
@c[_632] 1 i[z3_28][b0] -1 i[s3][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _633
@c[_633] -1 i[z16_36][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _634
@c[_634] -1 i[z16_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _635
@c[_635] 1 i[z16_36][b0] -1 i[s16][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _636
@c[_636] 1 i[z0_30][b0] 1 i[z1_29][b0] 1 i[z2_32][b0] 1 i[z3_31][b0] 1 i[z7_35][b0] 1 i[z9_39][b0] 1 i[z11_38][b0] 1 i[z16_40][b0] 1 i[z4_22][b0] 1 i[z0_25][b0] 1 i[z1_26][b0] 1 i[z2_27][b0] 1 i[z3_28][b0] 1 i[z16_36][b0] 1 i[z11_38][b0] 1 i[z9_39][b0] -2 i[b11][b0] >= 0;
* constraint lin_less_equal _637
@c[_637] -1 i[z0_30][b0] -1 i[z1_29][b0] -1 i[z2_32][b0] -1 i[z3_31][b0] -1 i[z7_35][b0] -1 i[z9_39][b0] -1 i[z11_38][b0] -1 i[z16_40][b0] -1 i[z4_22][b0] -1 i[z0_25][b0] -1 i[z1_26][b0] -1 i[z2_27][b0] -1 i[z3_28][b0] -1 i[z16_36][b0] -1 i[z11_38][b0] -1 i[z9_39][b0] 16 i[b11][b0] >= 0;
* constraint lin_less_equal _638
@c[_638] -1 i[z0_28][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _639
@c[_639] -1 i[z0_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _640
@c[_640] 1 i[z0_28][b0] -1 i[s0][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _641
@c[_641] -1 i[z1_27][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _642
@c[_642] -1 i[z1_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _643
@c[_643] 1 i[z1_27][b0] -1 i[s1][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _644
@c[_644] -1 i[z4_34][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _645
@c[_645] -1 i[z4_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _646
@c[_646] 1 i[z4_34][b0] -1 i[s4][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _647
@c[_647] -1 i[z5_33][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _648
@c[_648] -1 i[z5_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _649
@c[_649] 1 i[z5_33][b0] -1 i[s5][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _650
@c[_650] -1 i[z12_38][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _651
@c[_651] -1 i[z12_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _652
@c[_652] 1 i[z12_38][b0] -1 i[s12][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _653
@c[_653] -1 i[z14_37][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _654
@c[_654] -1 i[z14_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _655
@c[_655] 1 i[z14_37][b0] -1 i[s14][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _656
@c[_656] -1 i[z6_23][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _657
@c[_657] -1 i[z6_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _658
@c[_658] 1 i[z6_23][b0] -1 i[s6][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _659
@c[_659] -1 i[z7_24][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _660
@c[_660] -1 i[z7_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _661
@c[_661] 1 i[z7_24][b0] -1 i[s7][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _662
@c[_662] -1 i[z2_29][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _663
@c[_663] -1 i[z2_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _664
@c[_664] 1 i[z2_29][b0] -1 i[s2][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _665
@c[_665] -1 i[z3_30][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _666
@c[_666] -1 i[z3_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _667
@c[_667] 1 i[z3_30][b0] -1 i[s3][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _668
@c[_668] 1 i[z0_28][b0] 1 i[z1_27][b0] 1 i[z4_34][b0] 1 i[z5_33][b0] 1 i[z12_38][b0] 1 i[z14_37][b0] 1 i[z6_23][b0] 1 i[z7_24][b0] 1 i[z2_29][b0] 1 i[z3_30][b0] 1 i[z14_37][b0] 1 i[z12_38][b0] -2 i[b12][b0] >= 0;
* constraint lin_less_equal _669
@c[_669] -1 i[z0_28][b0] -1 i[z1_27][b0] -1 i[z4_34][b0] -1 i[z5_33][b0] -1 i[z12_38][b0] -1 i[z14_37][b0] -1 i[z6_23][b0] -1 i[z7_24][b0] -1 i[z2_29][b0] -1 i[z3_30][b0] -1 i[z14_37][b0] -1 i[z12_38][b0] 12 i[b12][b0] >= 0;
* constraint lin_less_equal _670
@c[_670] -1 i[z4_31][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _671
@c[_671] -1 i[z4_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _672
@c[_672] 1 i[z4_31][b0] -1 i[s4][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _673
@c[_673] -1 i[z6_33][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _674
@c[_674] -1 i[z6_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _675
@c[_675] 1 i[z6_33][b0] -1 i[s6][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _676
@c[_676] -1 i[z8_36][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _677
@c[_677] -1 i[z8_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _678
@c[_678] 1 i[z8_36][b0] -1 i[s8][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _679
@c[_679] -1 i[z13_38][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _680
@c[_680] -1 i[z13_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _681
@c[_681] 1 i[z13_38][b0] -1 i[s13][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _682
@c[_682] -1 i[z15_37][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _683
@c[_683] -1 i[z15_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _684
@c[_684] 1 i[z15_37][b0] -1 i[s15][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _685
@c[_685] -1 i[z18_40][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _686
@c[_686] -1 i[z18_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _687
@c[_687] 1 i[z18_40][b0] -1 i[s18][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _688
@c[_688] -1 i[z5_23][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _689
@c[_689] -1 i[z5_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _690
@c[_690] 1 i[z5_23][b0] -1 i[s5][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _691
@c[_691] -1 i[z7_25][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _692
@c[_692] -1 i[z7_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _693
@c[_693] 1 i[z7_25][b0] -1 i[s7][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _694
@c[_694] -1 i[z18_36][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _695
@c[_695] -1 i[z18_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _696
@c[_696] 1 i[z18_36][b0] -1 i[s18][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _697
@c[_697] -1 i[z8_40][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _698
@c[_698] -1 i[z8_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _699
@c[_699] 1 i[z8_40][b0] -1 i[s8][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _700
@c[_700] 1 i[z0_25][b0] 1 i[z2_27][b0] 1 i[z4_31][b0] 1 i[z6_33][b0] 1 i[z8_36][b0] 1 i[z13_38][b0] 1 i[z15_37][b0] 1 i[z18_40][b0] 1 i[z5_23][b0] 1 i[z7_25][b0] 1 i[z1_29][b0] 1 i[z3_31][b0] 1 i[z18_36][b0] 1 i[z15_37][b0] 1 i[z13_38][b0] 1 i[z8_40][b0] -2 i[b13][b0] >= 0;
* constraint lin_less_equal _701
@c[_701] -1 i[z0_25][b0] -1 i[z2_27][b0] -1 i[z4_31][b0] -1 i[z6_33][b0] -1 i[z8_36][b0] -1 i[z13_38][b0] -1 i[z15_37][b0] -1 i[z18_40][b0] -1 i[z5_23][b0] -1 i[z7_25][b0] -1 i[z1_29][b0] -1 i[z3_31][b0] -1 i[z18_36][b0] -1 i[z15_37][b0] -1 i[z13_38][b0] -1 i[z8_40][b0] 16 i[b13][b0] >= 0;
* constraint lin_less_equal _702
@c[_702] -1 i[z0_26][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _703
@c[_703] -1 i[z0_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _704
@c[_704] 1 i[z0_26][b0] -1 i[s0][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _705
@c[_705] -1 i[z2_28][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _706
@c[_706] -1 i[z2_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _707
@c[_707] 1 i[z2_28][b0] -1 i[s2][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _708
@c[_708] -1 i[z4_32][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _709
@c[_709] -1 i[z4_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _710
@c[_710] 1 i[z4_32][b0] -1 i[s4][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _711
@c[_711] -1 i[z5_31][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _712
@c[_712] -1 i[z5_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _713
@c[_713] 1 i[z5_31][b0] -1 i[s5][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _714
@c[_714] -1 i[z6_34][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _715
@c[_715] -1 i[z6_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _716
@c[_716] 1 i[z6_34][b0] -1 i[s6][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _717
@c[_717] -1 i[z7_33][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _718
@c[_718] -1 i[z7_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _719
@c[_719] 1 i[z7_33][b0] -1 i[s7][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _720
@c[_720] -1 i[z9_36][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _721
@c[_721] -1 i[z9_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _722
@c[_722] 1 i[z9_36][b0] -1 i[s9][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _723
@c[_723] -1 i[z12_39][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _724
@c[_724] -1 i[z12_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _725
@c[_725] 1 i[z12_39][b0] -1 i[s12][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _726
@c[_726] -1 i[z14_38][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _727
@c[_727] -1 i[z14_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _728
@c[_728] 1 i[z14_38][b0] -1 i[s14][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _729
@c[_729] -1 i[z16_37][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _730
@c[_730] -1 i[z16_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _731
@c[_731] 1 i[z16_37][b0] -1 i[s16][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _732
@c[_732] -1 i[z19_40][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _733
@c[_733] -1 i[z19_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _734
@c[_734] 1 i[z19_40][b0] -1 i[s19][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _735
@c[_735] -1 i[z4_23][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _736
@c[_736] -1 i[z4_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _737
@c[_737] 1 i[z4_23][b0] -1 i[s4][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _738
@c[_738] -1 i[z5_24][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _739
@c[_739] -1 i[z5_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _740
@c[_740] 1 i[z5_24][b0] -1 i[s5][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _741
@c[_741] -1 i[z6_25][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _742
@c[_742] -1 i[z6_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _743
@c[_743] 1 i[z6_25][b0] -1 i[s6][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _744
@c[_744] -1 i[z7_26][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _745
@c[_745] -1 i[z7_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _746
@c[_746] 1 i[z7_26][b0] -1 i[s7][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _747
@c[_747] -1 i[z1_30][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _748
@c[_748] -1 i[z1_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _749
@c[_749] 1 i[z1_30][b0] -1 i[s1][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _750
@c[_750] -1 i[z3_32][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _751
@c[_751] -1 i[z3_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _752
@c[_752] 1 i[z3_32][b0] -1 i[s3][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _753
@c[_753] -1 i[z19_36][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _754
@c[_754] -1 i[z19_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _755
@c[_755] 1 i[z19_36][b0] -1 i[s19][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _756
@c[_756] -1 i[z9_40][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _757
@c[_757] -1 i[z9_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _758
@c[_758] 1 i[z9_40][b0] -1 i[s9][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _759
@c[_759] 1 i[z0_26][b0] 1 i[z1_25][b0] 1 i[z2_28][b0] 1 i[z3_27][b0] 1 i[z4_32][b0] 1 i[z5_31][b0] 1 i[z6_34][b0] 1 i[z7_33][b0] 1 i[z9_36][b0] 1 i[z12_39][b0] 1 i[z14_38][b0] 1 i[z16_37][b0] 1 i[z19_40][b0] 1 i[z4_23][b0] 1 i[z5_24][b0] 1 i[z6_25][b0] 1 i[z7_26][b0] 1 i[z0_29][b0] 1 i[z1_30][b0] 1 i[z2_31][b0] 1 i[z3_32][b0] 1 i[z19_36][b0] 1 i[z16_37][b0] 1 i[z14_38][b0] 1 i[z12_39][b0] 1 i[z9_40][b0] -2 i[b14][b0] >= 0;
* constraint lin_less_equal _760
@c[_760] -1 i[z0_26][b0] -1 i[z1_25][b0] -1 i[z2_28][b0] -1 i[z3_27][b0] -1 i[z4_32][b0] -1 i[z5_31][b0] -1 i[z6_34][b0] -1 i[z7_33][b0] -1 i[z9_36][b0] -1 i[z12_39][b0] -1 i[z14_38][b0] -1 i[z16_37][b0] -1 i[z19_40][b0] -1 i[z4_23][b0] -1 i[z5_24][b0] -1 i[z6_25][b0] -1 i[z7_26][b0] -1 i[z0_29][b0] -1 i[z1_30][b0] -1 i[z2_31][b0] -1 i[z3_32][b0] -1 i[z19_36][b0] -1 i[z16_37][b0] -1 i[z14_38][b0] -1 i[z12_39][b0] -1 i[z9_40][b0] 26 i[b14][b0] >= 0;
* constraint lin_less_equal _761
@c[_761] -1 i[z4_29][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _762
@c[_762] -1 i[z4_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _763
@c[_763] 1 i[z4_29][b0] -1 i[s4][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _764
@c[_764] -1 i[z6_31][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _765
@c[_765] -1 i[z6_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _766
@c[_766] 1 i[z6_31][b0] -1 i[s6][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _767
@c[_767] -1 i[z10_36][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _768
@c[_768] -1 i[z10_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _769
@c[_769] 1 i[z10_36][b0] -1 i[s10][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _770
@c[_770] -1 i[z13_39][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _771
@c[_771] -1 i[z13_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _772
@c[_772] 1 i[z13_39][b0] -1 i[s13][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _773
@c[_773] -1 i[z15_38][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _774
@c[_774] -1 i[z15_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _775
@c[_775] 1 i[z15_38][b0] -1 i[s15][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _776
@c[_776] -1 i[z20_40][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _777
@c[_777] -1 i[z20_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _778
@c[_778] 1 i[z20_40][b0] -1 i[s20][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _779
@c[_779] -1 i[z5_25][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _780
@c[_780] -1 i[z5_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _781
@c[_781] 1 i[z5_25][b0] -1 i[s5][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _782
@c[_782] -1 i[z7_27][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _783
@c[_783] -1 i[z7_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _784
@c[_784] 1 i[z7_27][b0] -1 i[s7][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _785
@c[_785] -1 i[z20_36][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _786
@c[_786] -1 i[z20_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _787
@c[_787] 1 i[z20_36][b0] -1 i[s20][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _788
@c[_788] -1 i[z10_40][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _789
@c[_789] -1 i[z10_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _790
@c[_790] 1 i[z10_40][b0] -1 i[s10][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _791
@c[_791] 1 i[z0_23][b0] 1 i[z2_25][b0] 1 i[z4_29][b0] 1 i[z6_31][b0] 1 i[z10_36][b0] 1 i[z13_39][b0] 1 i[z15_38][b0] 1 i[z20_40][b0] 1 i[z5_25][b0] 1 i[z7_27][b0] 1 i[z1_31][b0] 1 i[z3_33][b0] 1 i[z20_36][b0] 1 i[z15_38][b0] 1 i[z13_39][b0] 1 i[z10_40][b0] -2 i[b15][b0] >= 0;
* constraint lin_less_equal _792
@c[_792] -1 i[z0_23][b0] -1 i[z2_25][b0] -1 i[z4_29][b0] -1 i[z6_31][b0] -1 i[z10_36][b0] -1 i[z13_39][b0] -1 i[z15_38][b0] -1 i[z20_40][b0] -1 i[z5_25][b0] -1 i[z7_27][b0] -1 i[z1_31][b0] -1 i[z3_33][b0] -1 i[z20_36][b0] -1 i[z15_38][b0] -1 i[z13_39][b0] -1 i[z10_40][b0] 16 i[b15][b0] >= 0;
* constraint lin_less_equal _793
@c[_793] -1 i[z0_24][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _794
@c[_794] -1 i[z0_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _795
@c[_795] 1 i[z0_24][b0] -1 i[s0][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _796
@c[_796] -1 i[z2_26][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _797
@c[_797] -1 i[z2_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _798
@c[_798] 1 i[z2_26][b0] -1 i[s2][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _799
@c[_799] -1 i[z4_30][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _800
@c[_800] -1 i[z4_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _801
@c[_801] 1 i[z4_30][b0] -1 i[s4][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _802
@c[_802] -1 i[z5_29][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _803
@c[_803] -1 i[z5_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _804
@c[_804] 1 i[z5_29][b0] -1 i[s5][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _805
@c[_805] -1 i[z6_32][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _806
@c[_806] -1 i[z6_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _807
@c[_807] 1 i[z6_32][b0] -1 i[s6][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _808
@c[_808] -1 i[z7_31][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _809
@c[_809] -1 i[z7_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _810
@c[_810] 1 i[z7_31][b0] -1 i[s7][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _811
@c[_811] -1 i[z11_36][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _812
@c[_812] -1 i[z11_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _813
@c[_813] 1 i[z11_36][b0] -1 i[s11][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _814
@c[_814] -1 i[z14_39][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _815
@c[_815] -1 i[z14_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _816
@c[_816] 1 i[z14_39][b0] -1 i[s14][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _817
@c[_817] -1 i[z16_38][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _818
@c[_818] -1 i[z16_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _819
@c[_819] 1 i[z16_38][b0] -1 i[s16][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _820
@c[_820] -1 i[z17_37][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _821
@c[_821] -1 i[z17_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _822
@c[_822] 1 i[z17_37][b0] -1 i[s17][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _823
@c[_823] -1 i[z21_40][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _824
@c[_824] -1 i[z21_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _825
@c[_825] 1 i[z21_40][b0] -1 i[s21][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _826
@c[_826] -1 i[z4_25][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _827
@c[_827] -1 i[z4_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _828
@c[_828] 1 i[z4_25][b0] -1 i[s4][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _829
@c[_829] -1 i[z5_26][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _830
@c[_830] -1 i[z5_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _831
@c[_831] 1 i[z5_26][b0] -1 i[s5][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _832
@c[_832] -1 i[z6_27][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _833
@c[_833] -1 i[z6_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _834
@c[_834] 1 i[z6_27][b0] -1 i[s6][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _835
@c[_835] -1 i[z7_28][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _836
@c[_836] -1 i[z7_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _837
@c[_837] 1 i[z7_28][b0] -1 i[s7][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _838
@c[_838] -1 i[z1_32][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _839
@c[_839] -1 i[z1_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _840
@c[_840] 1 i[z1_32][b0] -1 i[s1][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _841
@c[_841] -1 i[z3_34][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _842
@c[_842] -1 i[z3_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _843
@c[_843] 1 i[z3_34][b0] -1 i[s3][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _844
@c[_844] -1 i[z21_36][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _845
@c[_845] -1 i[z21_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _846
@c[_846] 1 i[z21_36][b0] -1 i[s21][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _847
@c[_847] -1 i[z11_40][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _848
@c[_848] -1 i[z11_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _849
@c[_849] 1 i[z11_40][b0] -1 i[s11][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _850
@c[_850] 1 i[z0_24][b0] 1 i[z1_23][b0] 1 i[z2_26][b0] 1 i[z3_25][b0] 1 i[z4_30][b0] 1 i[z5_29][b0] 1 i[z6_32][b0] 1 i[z7_31][b0] 1 i[z11_36][b0] 1 i[z14_39][b0] 1 i[z16_38][b0] 1 i[z17_37][b0] 1 i[z21_40][b0] 1 i[z4_25][b0] 1 i[z5_26][b0] 1 i[z6_27][b0] 1 i[z7_28][b0] 1 i[z0_31][b0] 1 i[z1_32][b0] 1 i[z2_33][b0] 1 i[z3_34][b0] 1 i[z21_36][b0] 1 i[z17_37][b0] 1 i[z16_38][b0] 1 i[z14_39][b0] 1 i[z11_40][b0] -2 i[b16][b0] >= 0;
* constraint lin_less_equal _851
@c[_851] -1 i[z0_24][b0] -1 i[z1_23][b0] -1 i[z2_26][b0] -1 i[z3_25][b0] -1 i[z4_30][b0] -1 i[z5_29][b0] -1 i[z6_32][b0] -1 i[z7_31][b0] -1 i[z11_36][b0] -1 i[z14_39][b0] -1 i[z16_38][b0] -1 i[z17_37][b0] -1 i[z21_40][b0] -1 i[z4_25][b0] -1 i[z5_26][b0] -1 i[z6_27][b0] -1 i[z7_28][b0] -1 i[z0_31][b0] -1 i[z1_32][b0] -1 i[z2_33][b0] -1 i[z3_34][b0] -1 i[z21_36][b0] -1 i[z17_37][b0] -1 i[z16_38][b0] -1 i[z14_39][b0] -1 i[z11_40][b0] 26 i[b16][b0] >= 0;
* constraint lin_less_equal _852
@c[_852] -1 i[z2_24][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _853
@c[_853] -1 i[z2_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _854
@c[_854] 1 i[z2_24][b0] -1 i[s2][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _855
@c[_855] -1 i[z3_23][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _856
@c[_856] -1 i[z3_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _857
@c[_857] 1 i[z3_23][b0] -1 i[s3][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _858
@c[_858] -1 i[z6_30][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _859
@c[_859] -1 i[z6_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _860
@c[_860] 1 i[z6_30][b0] -1 i[s6][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _861
@c[_861] -1 i[z7_29][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _862
@c[_862] -1 i[z7_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _863
@c[_863] 1 i[z7_29][b0] -1 i[s7][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _864
@c[_864] -1 i[z16_39][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _865
@c[_865] -1 i[z16_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _866
@c[_866] 1 i[z16_39][b0] -1 i[s16][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _867
@c[_867] -1 i[z17_38][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _868
@c[_868] -1 i[z17_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _869
@c[_869] 1 i[z17_38][b0] -1 i[s17][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _870
@c[_870] -1 i[z4_27][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _871
@c[_871] -1 i[z4_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _872
@c[_872] 1 i[z4_27][b0] -1 i[s4][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _873
@c[_873] -1 i[z5_28][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _874
@c[_874] -1 i[z5_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _875
@c[_875] 1 i[z5_28][b0] -1 i[s5][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _876
@c[_876] -1 i[z0_33][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _877
@c[_877] -1 i[z0_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _878
@c[_878] 1 i[z0_33][b0] -1 i[s0][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _879
@c[_879] -1 i[z1_34][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _880
@c[_880] -1 i[z1_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _881
@c[_881] 1 i[z1_34][b0] -1 i[s1][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _882
@c[_882] 1 i[z2_24][b0] 1 i[z3_23][b0] 1 i[z6_30][b0] 1 i[z7_29][b0] 1 i[z16_39][b0] 1 i[z17_38][b0] 1 i[z4_27][b0] 1 i[z5_28][b0] 1 i[z0_33][b0] 1 i[z1_34][b0] 1 i[z17_38][b0] 1 i[z16_39][b0] -2 i[b17][b0] >= 0;
* constraint lin_less_equal _883
@c[_883] -1 i[z2_24][b0] -1 i[z3_23][b0] -1 i[z6_30][b0] -1 i[z7_29][b0] -1 i[z16_39][b0] -1 i[z17_38][b0] -1 i[z4_27][b0] -1 i[z5_28][b0] -1 i[z0_33][b0] -1 i[z1_34][b0] -1 i[z17_38][b0] -1 i[z16_39][b0] 12 i[b17][b0] >= 0;
* constraint lin_less_equal _884
@c[_884] -1 i[z0_22][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _885
@c[_885] -1 i[z0_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _886
@c[_886] 1 i[z0_22][b0] -1 i[s0][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _887
@c[_887] -1 i[z18_38][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _888
@c[_888] -1 i[z18_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _889
@c[_889] 1 i[z18_38][b0] -1 i[s18][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _890
@c[_890] -1 i[z20_37][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _891
@c[_891] -1 i[z20_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _892
@c[_892] 1 i[z20_37][b0] -1 i[s20][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _893
@c[_893] -1 i[z3_35][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _894
@c[_894] -1 i[z3_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _895
@c[_895] 1 i[z3_35][b0] -1 i[s3][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _896
@c[_896] 1 i[z0_22][b0] 1 i[z4_25][b0] 1 i[z6_27][b0] 1 i[z13_36][b0] 1 i[z18_38][b0] 1 i[z20_37][b0] 1 i[z5_29][b0] 1 i[z7_31][b0] 1 i[z3_35][b0] 1 i[z20_37][b0] 1 i[z18_38][b0] 1 i[z13_40][b0] -2 i[b18][b0] >= 0;
* constraint lin_less_equal _897
@c[_897] -1 i[z0_22][b0] -1 i[z4_25][b0] -1 i[z6_27][b0] -1 i[z13_36][b0] -1 i[z18_38][b0] -1 i[z20_37][b0] -1 i[z5_29][b0] -1 i[z7_31][b0] -1 i[z3_35][b0] -1 i[z20_37][b0] -1 i[z18_38][b0] -1 i[z13_40][b0] 12 i[b18][b0] >= 0;
* constraint lin_less_equal _898
@c[_898] -1 i[z1_22][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _899
@c[_899] -1 i[z1_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _900
@c[_900] 1 i[z1_22][b0] -1 i[s1][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _901
@c[_901] -1 i[z4_26][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _902
@c[_902] -1 i[z4_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _903
@c[_903] 1 i[z4_26][b0] -1 i[s4][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _904
@c[_904] -1 i[z6_28][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _905
@c[_905] -1 i[z6_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _906
@c[_906] 1 i[z6_28][b0] -1 i[s6][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _907
@c[_907] -1 i[z19_38][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _908
@c[_908] -1 i[z19_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _909
@c[_909] 1 i[z19_38][b0] -1 i[s19][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _910
@c[_910] -1 i[z21_37][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _911
@c[_911] -1 i[z21_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _912
@c[_912] 1 i[z21_37][b0] -1 i[s21][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _913
@c[_913] -1 i[z5_30][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _914
@c[_914] -1 i[z5_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _915
@c[_915] 1 i[z5_30][b0] -1 i[s5][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _916
@c[_916] -1 i[z7_32][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _917
@c[_917] -1 i[z7_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _918
@c[_918] 1 i[z7_32][b0] -1 i[s7][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _919
@c[_919] -1 i[z2_35][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _920
@c[_920] -1 i[z2_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _921
@c[_921] 1 i[z2_35][b0] -1 i[s2][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _922
@c[_922] 1 i[z1_22][b0] 1 i[z4_26][b0] 1 i[z5_25][b0] 1 i[z6_28][b0] 1 i[z7_27][b0] 1 i[z14_36][b0] 1 i[z19_38][b0] 1 i[z21_37][b0] 1 i[z4_29][b0] 1 i[z5_30][b0] 1 i[z6_31][b0] 1 i[z7_32][b0] 1 i[z2_35][b0] 1 i[z21_37][b0] 1 i[z19_38][b0] 1 i[z14_40][b0] -2 i[b19][b0] >= 0;
* constraint lin_less_equal _923
@c[_923] -1 i[z1_22][b0] -1 i[z4_26][b0] -1 i[z5_25][b0] -1 i[z6_28][b0] -1 i[z7_27][b0] -1 i[z14_36][b0] -1 i[z19_38][b0] -1 i[z21_37][b0] -1 i[z4_29][b0] -1 i[z5_30][b0] -1 i[z6_31][b0] -1 i[z7_32][b0] -1 i[z2_35][b0] -1 i[z21_37][b0] -1 i[z19_38][b0] -1 i[z14_40][b0] 16 i[b19][b0] >= 0;
* constraint lin_less_equal _924
@c[_924] -1 i[z2_22][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _925
@c[_925] -1 i[z2_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _926
@c[_926] 1 i[z2_22][b0] -1 i[s2][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _927
@c[_927] -1 i[z18_39][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _928
@c[_928] -1 i[z18_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _929
@c[_929] 1 i[z18_39][b0] -1 i[s18][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _930
@c[_930] -1 i[z20_38][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _931
@c[_931] -1 i[z20_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _932
@c[_932] 1 i[z20_38][b0] -1 i[s20][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _933
@c[_933] -1 i[z1_35][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _934
@c[_934] -1 i[z1_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _935
@c[_935] 1 i[z1_35][b0] -1 i[s1][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _936
@c[_936] 1 i[z2_22][b0] 1 i[z4_23][b0] 1 i[z6_25][b0] 1 i[z15_36][b0] 1 i[z18_39][b0] 1 i[z20_38][b0] 1 i[z5_31][b0] 1 i[z7_33][b0] 1 i[z1_35][b0] 1 i[z20_38][b0] 1 i[z18_39][b0] 1 i[z15_40][b0] -2 i[b20][b0] >= 0;
* constraint lin_less_equal _937
@c[_937] -1 i[z2_22][b0] -1 i[z4_23][b0] -1 i[z6_25][b0] -1 i[z15_36][b0] -1 i[z18_39][b0] -1 i[z20_38][b0] -1 i[z5_31][b0] -1 i[z7_33][b0] -1 i[z1_35][b0] -1 i[z20_38][b0] -1 i[z18_39][b0] -1 i[z15_40][b0] 12 i[b20][b0] >= 0;
* constraint lin_less_equal _938
@c[_938] -1 i[z3_22][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _939
@c[_939] -1 i[z3_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _940
@c[_940] 1 i[z3_22][b0] -1 i[s3][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _941
@c[_941] -1 i[z4_24][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _942
@c[_942] -1 i[z4_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _943
@c[_943] 1 i[z4_24][b0] -1 i[s4][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _944
@c[_944] -1 i[z6_26][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _945
@c[_945] -1 i[z6_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _946
@c[_946] 1 i[z6_26][b0] -1 i[s6][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _947
@c[_947] -1 i[z19_39][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _948
@c[_948] -1 i[z19_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _949
@c[_949] 1 i[z19_39][b0] -1 i[s19][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _950
@c[_950] -1 i[z21_38][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _951
@c[_951] -1 i[z21_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _952
@c[_952] 1 i[z21_38][b0] -1 i[s21][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _953
@c[_953] -1 i[z5_32][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _954
@c[_954] -1 i[z5_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _955
@c[_955] 1 i[z5_32][b0] -1 i[s5][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _956
@c[_956] -1 i[z7_34][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _957
@c[_957] -1 i[z7_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _958
@c[_958] 1 i[z7_34][b0] -1 i[s7][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _959
@c[_959] -1 i[z0_35][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _960
@c[_960] -1 i[z0_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _961
@c[_961] 1 i[z0_35][b0] -1 i[s0][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _962
@c[_962] 1 i[z3_22][b0] 1 i[z4_24][b0] 1 i[z5_23][b0] 1 i[z6_26][b0] 1 i[z7_25][b0] 1 i[z16_36][b0] 1 i[z19_39][b0] 1 i[z21_38][b0] 1 i[z4_31][b0] 1 i[z5_32][b0] 1 i[z6_33][b0] 1 i[z7_34][b0] 1 i[z0_35][b0] 1 i[z21_38][b0] 1 i[z19_39][b0] 1 i[z16_40][b0] -2 i[b21][b0] >= 0;
* constraint lin_less_equal _963
@c[_963] -1 i[z3_22][b0] -1 i[z4_24][b0] -1 i[z5_23][b0] -1 i[z6_26][b0] -1 i[z7_25][b0] -1 i[z16_36][b0] -1 i[z19_39][b0] -1 i[z21_38][b0] -1 i[z4_31][b0] -1 i[z5_32][b0] -1 i[z6_33][b0] -1 i[z7_34][b0] -1 i[z0_35][b0] -1 i[z21_38][b0] -1 i[z19_39][b0] -1 i[z16_40][b0] 16 i[b21][b0] >= 0;
* constraint lin_less_equal _964
@c[_964] -1 i[z0_19][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _965
@c[_965] -1 i[z0_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _966
@c[_966] 1 i[z0_19][b0] -1 i[s0][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _967
@c[_967] -1 i[z1_18][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _968
@c[_968] -1 i[z1_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _969
@c[_969] 1 i[z1_18][b0] -1 i[s1][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _970
@c[_970] -1 i[z2_21][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _971
@c[_971] -1 i[z2_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _972
@c[_972] 1 i[z2_21][b0] -1 i[s2][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _973
@c[_973] -1 i[z3_20][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _974
@c[_974] -1 i[z3_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _975
@c[_975] 1 i[z3_20][b0] -1 i[s3][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _976
@c[_976] -1 i[z6_8][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _977
@c[_977] -1 i[z6_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _978
@c[_978] 1 i[z6_8][b0] -1 i[s6][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _979
@c[_979] -1 i[z7_9][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _980
@c[_980] -1 i[z7_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _981
@c[_981] 1 i[z7_9][b0] -1 i[s7][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _982
@c[_982] -1 i[z4_10][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _983
@c[_983] -1 i[z4_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _984
@c[_984] 1 i[z4_10][b0] -1 i[s4][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _985
@c[_985] -1 i[z5_11][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _986
@c[_986] -1 i[z5_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _987
@c[_987] 1 i[z5_11][b0] -1 i[s5][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _988
@c[_988] -1 i[z22_38][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _989
@c[_989] -1 i[z22_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _990
@c[_990] 1 i[z22_38][b0] -1 i[s22][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _991
@c[_991] -1 i[z25_36][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _992
@c[_992] -1 i[z25_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _993
@c[_993] 1 i[z25_36][b0] -1 i[s25][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _994
@c[_994] 1 i[z0_19][b0] 1 i[z1_18][b0] 1 i[z2_21][b0] 1 i[z3_20][b0] 1 i[z6_8][b0] 1 i[z7_9][b0] 1 i[z4_10][b0] 1 i[z5_11][b0] 1 i[z22_38][b0] 1 i[z25_36][b0] 1 i[z25_36][b0] 1 i[z22_38][b0] -2 i[b22][b0] >= 0;
* constraint lin_less_equal _995
@c[_995] -1 i[z0_19][b0] -1 i[z1_18][b0] -1 i[z2_21][b0] -1 i[z3_20][b0] -1 i[z6_8][b0] -1 i[z7_9][b0] -1 i[z4_10][b0] -1 i[z5_11][b0] -1 i[z22_38][b0] -1 i[z25_36][b0] -1 i[z25_36][b0] -1 i[z22_38][b0] 12 i[b22][b0] >= 0;
* constraint lin_less_equal _996
@c[_996] -1 i[z0_16][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _997
@c[_997] -1 i[z0_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _998
@c[_998] 1 i[z0_16][b0] -1 i[s0][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _999
@c[_999] -1 i[z1_15][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1000
@c[_1000] -1 i[z1_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1001
@c[_1001] 1 i[z1_15][b0] -1 i[s1][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1002
@c[_1002] -1 i[z2_17][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1003
@c[_1003] -1 i[z2_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1004
@c[_1004] 1 i[z2_17][b0] -1 i[s2][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1005
@c[_1005] -1 i[z4_21][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1006
@c[_1006] -1 i[z4_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1007
@c[_1007] 1 i[z4_21][b0] -1 i[s4][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1008
@c[_1008] -1 i[z5_20][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1009
@c[_1009] -1 i[z5_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1010
@c[_1010] 1 i[z5_20][b0] -1 i[s5][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1011
@c[_1011] -1 i[z0_8][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1012
@c[_1012] -1 i[z0_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1013
@c[_1013] 1 i[z0_8][b0] -1 i[s0][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1014
@c[_1014] -1 i[z1_9][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1015
@c[_1015] -1 i[z1_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1016
@c[_1016] 1 i[z1_9][b0] -1 i[s1][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1017
@c[_1017] -1 i[z7_12][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1018
@c[_1018] -1 i[z7_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1019
@c[_1019] 1 i[z7_12][b0] -1 i[s7][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1020
@c[_1020] -1 i[z4_13][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1021
@c[_1021] -1 i[z4_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1022
@c[_1022] 1 i[z4_13][b0] -1 i[s4][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1023
@c[_1023] -1 i[z5_14][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1024
@c[_1024] -1 i[z5_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1025
@c[_1025] 1 i[z5_14][b0] -1 i[s5][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1026
@c[_1026] -1 i[z23_38][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1027
@c[_1027] -1 i[z23_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1028
@c[_1028] 1 i[z23_38][b0] -1 i[s23][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1029
@c[_1029] -1 i[z25_39][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1030
@c[_1030] -1 i[z25_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1031
@c[_1031] 1 i[z25_39][b0] -1 i[s25][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1032
@c[_1032] -1 i[z29_36][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1033
@c[_1033] -1 i[z29_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1034
@c[_1034] 1 i[z29_36][b0] -1 i[s29][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1035
@c[_1035] -1 i[z25_37][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1036
@c[_1036] -1 i[z25_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1037
@c[_1037] 1 i[z25_37][b0] -1 i[s25][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1038
@c[_1038] 1 i[z0_16][b0] 1 i[z1_15][b0] 1 i[z2_17][b0] 1 i[z4_21][b0] 1 i[z5_20][b0] 1 i[z0_8][b0] 1 i[z1_9][b0] 1 i[z7_12][b0] 1 i[z4_13][b0] 1 i[z5_14][b0] 1 i[z23_38][b0] 1 i[z25_39][b0] 1 i[z29_36][b0] 1 i[z29_36][b0] 1 i[z25_37][b0] 1 i[z23_38][b0] -2 i[b23][b0] >= 0;
* constraint lin_less_equal _1039
@c[_1039] -1 i[z0_16][b0] -1 i[z1_15][b0] -1 i[z2_17][b0] -1 i[z4_21][b0] -1 i[z5_20][b0] -1 i[z0_8][b0] -1 i[z1_9][b0] -1 i[z7_12][b0] -1 i[z4_13][b0] -1 i[z5_14][b0] -1 i[z23_38][b0] -1 i[z25_39][b0] -1 i[z29_36][b0] -1 i[z29_36][b0] -1 i[z25_37][b0] -1 i[z23_38][b0] 16 i[b23][b0] >= 0;
* constraint lin_less_equal _1040
@c[_1040] -1 i[z1_16][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1041
@c[_1041] -1 i[z1_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1042
@c[_1042] 1 i[z1_16][b0] -1 i[s1][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1043
@c[_1043] -1 i[z3_17][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1044
@c[_1044] -1 i[z3_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1045
@c[_1045] 1 i[z3_17][b0] -1 i[s3][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1046
@c[_1046] -1 i[z5_21][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1047
@c[_1047] -1 i[z5_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1048
@c[_1048] 1 i[z5_21][b0] -1 i[s5][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1049
@c[_1049] -1 i[z0_9][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1050
@c[_1050] -1 i[z0_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1051
@c[_1051] 1 i[z0_9][b0] -1 i[s0][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1052
@c[_1052] -1 i[z6_12][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1053
@c[_1053] -1 i[z6_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1054
@c[_1054] 1 i[z6_12][b0] -1 i[s6][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1055
@c[_1055] -1 i[z4_14][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1056
@c[_1056] -1 i[z4_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1057
@c[_1057] 1 i[z4_14][b0] -1 i[s4][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1058
@c[_1058] -1 i[z24_38][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1059
@c[_1059] -1 i[z24_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1060
@c[_1060] 1 i[z24_38][b0] -1 i[s24][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1061
@c[_1061] -1 i[z26_39][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1062
@c[_1062] -1 i[z26_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1063
@c[_1063] 1 i[z26_39][b0] -1 i[s26][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1064
@c[_1064] -1 i[z30_36][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1065
@c[_1065] -1 i[z30_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1066
@c[_1066] 1 i[z30_36][b0] -1 i[s30][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1067
@c[_1067] -1 i[z26_37][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1068
@c[_1068] -1 i[z26_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1069
@c[_1069] 1 i[z26_37][b0] -1 i[s26][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1070
@c[_1070] 1 i[z1_16][b0] 1 i[z3_17][b0] 1 i[z5_21][b0] 1 i[z0_9][b0] 1 i[z6_12][b0] 1 i[z4_14][b0] 1 i[z24_38][b0] 1 i[z26_39][b0] 1 i[z30_36][b0] 1 i[z30_36][b0] 1 i[z26_37][b0] 1 i[z24_38][b0] -2 i[b24][b0] >= 0;
* constraint lin_less_equal _1071
@c[_1071] -1 i[z1_16][b0] -1 i[z3_17][b0] -1 i[z5_21][b0] -1 i[z0_9][b0] -1 i[z6_12][b0] -1 i[z4_14][b0] -1 i[z24_38][b0] -1 i[z26_39][b0] -1 i[z30_36][b0] -1 i[z30_36][b0] -1 i[z26_37][b0] -1 i[z24_38][b0] 12 i[b24][b0] >= 0;
* constraint lin_less_equal _1072
@c[_1072] -1 i[z0_14][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1073
@c[_1073] -1 i[z0_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1074
@c[_1074] 1 i[z0_14][b0] -1 i[s0][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1075
@c[_1075] -1 i[z1_13][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1076
@c[_1076] -1 i[z1_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1077
@c[_1077] 1 i[z1_13][b0] -1 i[s1][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1078
@c[_1078] -1 i[z2_16][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1079
@c[_1079] -1 i[z2_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1080
@c[_1080] 1 i[z2_16][b0] -1 i[s2][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1081
@c[_1081] -1 i[z3_15][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1082
@c[_1082] -1 i[z3_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1083
@c[_1083] 1 i[z3_15][b0] -1 i[s3][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1084
@c[_1084] -1 i[z4_19][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1085
@c[_1085] -1 i[z4_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1086
@c[_1086] 1 i[z4_19][b0] -1 i[s4][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1087
@c[_1087] -1 i[z5_18][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1088
@c[_1088] -1 i[z5_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1089
@c[_1089] 1 i[z5_18][b0] -1 i[s5][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1090
@c[_1090] -1 i[z6_21][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1091
@c[_1091] -1 i[z6_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1092
@c[_1092] 1 i[z6_21][b0] -1 i[s6][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1093
@c[_1093] -1 i[z7_20][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1094
@c[_1094] -1 i[z7_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1095
@c[_1095] 1 i[z7_20][b0] -1 i[s7][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1096
@c[_1096] -1 i[z2_8][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1097
@c[_1097] -1 i[z2_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1098
@c[_1098] 1 i[z2_8][b0] -1 i[s2][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1099
@c[_1099] -1 i[z3_9][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1100
@c[_1100] -1 i[z3_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1101
@c[_1101] 1 i[z3_9][b0] -1 i[s3][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1102
@c[_1102] -1 i[z0_10][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1103
@c[_1103] -1 i[z0_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1104
@c[_1104] 1 i[z0_10][b0] -1 i[s0][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1105
@c[_1105] -1 i[z1_11][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1106
@c[_1106] -1 i[z1_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1107
@c[_1107] 1 i[z1_11][b0] -1 i[s1][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1108
@c[_1108] -1 i[z6_13][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1109
@c[_1109] -1 i[z6_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1110
@c[_1110] 1 i[z6_13][b0] -1 i[s6][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1111
@c[_1111] -1 i[z7_14][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1112
@c[_1112] -1 i[z7_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1113
@c[_1113] 1 i[z7_14][b0] -1 i[s7][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1114
@c[_1114] -1 i[z4_15][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1115
@c[_1115] -1 i[z4_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1116
@c[_1116] 1 i[z4_15][b0] -1 i[s4][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1117
@c[_1117] -1 i[z5_16][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1118
@c[_1118] -1 i[z5_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1119
@c[_1119] 1 i[z5_16][b0] -1 i[s5][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1120
@c[_1120] -1 i[z22_40][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1121
@c[_1121] -1 i[z22_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1122
@c[_1122] 1 i[z22_40][b0] -1 i[s22][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1123
@c[_1123] -1 i[z23_37][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1124
@c[_1124] -1 i[z23_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1125
@c[_1125] 1 i[z23_37][b0] -1 i[s23][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1126
@c[_1126] -1 i[z25_38][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1127
@c[_1127] -1 i[z25_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1128
@c[_1128] 1 i[z25_38][b0] -1 i[s25][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1129
@c[_1129] -1 i[z27_39][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1130
@c[_1130] -1 i[z27_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1131
@c[_1131] 1 i[z27_39][b0] -1 i[s27][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1132
@c[_1132] -1 i[z31_36][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1133
@c[_1133] -1 i[z31_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1134
@c[_1134] 1 i[z31_36][b0] -1 i[s31][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1135
@c[_1135] -1 i[z27_37][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1136
@c[_1136] -1 i[z27_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1137
@c[_1137] 1 i[z27_37][b0] -1 i[s27][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1138
@c[_1138] -1 i[z23_39][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1139
@c[_1139] -1 i[z23_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1140
@c[_1140] 1 i[z23_39][b0] -1 i[s23][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1141
@c[_1141] 1 i[z0_14][b0] 1 i[z1_13][b0] 1 i[z2_16][b0] 1 i[z3_15][b0] 1 i[z4_19][b0] 1 i[z5_18][b0] 1 i[z6_21][b0] 1 i[z7_20][b0] 1 i[z2_8][b0] 1 i[z3_9][b0] 1 i[z0_10][b0] 1 i[z1_11][b0] 1 i[z6_13][b0] 1 i[z7_14][b0] 1 i[z4_15][b0] 1 i[z5_16][b0] 1 i[z22_40][b0] 1 i[z23_37][b0] 1 i[z25_38][b0] 1 i[z27_39][b0] 1 i[z31_36][b0] 1 i[z31_36][b0] 1 i[z27_37][b0] 1 i[z25_38][b0] 1 i[z23_39][b0] 1 i[z22_40][b0] -2 i[b25][b0] >= 0;
* constraint lin_less_equal _1142
@c[_1142] -1 i[z0_14][b0] -1 i[z1_13][b0] -1 i[z2_16][b0] -1 i[z3_15][b0] -1 i[z4_19][b0] -1 i[z5_18][b0] -1 i[z6_21][b0] -1 i[z7_20][b0] -1 i[z2_8][b0] -1 i[z3_9][b0] -1 i[z0_10][b0] -1 i[z1_11][b0] -1 i[z6_13][b0] -1 i[z7_14][b0] -1 i[z4_15][b0] -1 i[z5_16][b0] -1 i[z22_40][b0] -1 i[z23_37][b0] -1 i[z25_38][b0] -1 i[z27_39][b0] -1 i[z31_36][b0] -1 i[z31_36][b0] -1 i[z27_37][b0] -1 i[z25_38][b0] -1 i[z23_39][b0] -1 i[z22_40][b0] 26 i[b25][b0] >= 0;
* constraint lin_less_equal _1143
@c[_1143] -1 i[z1_14][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1144
@c[_1144] -1 i[z1_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1145
@c[_1145] 1 i[z1_14][b0] -1 i[s1][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1146
@c[_1146] -1 i[z3_16][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1147
@c[_1147] -1 i[z3_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1148
@c[_1148] 1 i[z3_16][b0] -1 i[s3][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1149
@c[_1149] -1 i[z5_19][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1150
@c[_1150] -1 i[z5_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1151
@c[_1151] 1 i[z5_19][b0] -1 i[s5][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1152
@c[_1152] -1 i[z7_21][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1153
@c[_1153] -1 i[z7_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1154
@c[_1154] 1 i[z7_21][b0] -1 i[s7][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1155
@c[_1155] -1 i[z2_9][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1156
@c[_1156] -1 i[z2_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1157
@c[_1157] 1 i[z2_9][b0] -1 i[s2][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1158
@c[_1158] -1 i[z0_11][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1159
@c[_1159] -1 i[z0_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1160
@c[_1160] 1 i[z0_11][b0] -1 i[s0][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1161
@c[_1161] -1 i[z6_14][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1162
@c[_1162] -1 i[z6_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1163
@c[_1163] 1 i[z6_14][b0] -1 i[s6][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1164
@c[_1164] -1 i[z4_16][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1165
@c[_1165] -1 i[z4_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1166
@c[_1166] 1 i[z4_16][b0] -1 i[s4][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1167
@c[_1167] -1 i[z24_37][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1168
@c[_1168] -1 i[z24_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1169
@c[_1169] 1 i[z24_37][b0] -1 i[s24][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1170
@c[_1170] -1 i[z26_38][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1171
@c[_1171] -1 i[z26_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1172
@c[_1172] 1 i[z26_38][b0] -1 i[s26][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1173
@c[_1173] -1 i[z28_39][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1174
@c[_1174] -1 i[z28_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1175
@c[_1175] 1 i[z28_39][b0] -1 i[s28][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1176
@c[_1176] -1 i[z32_36][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1177
@c[_1177] -1 i[z32_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1178
@c[_1178] 1 i[z32_36][b0] -1 i[s32][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1179
@c[_1179] -1 i[z28_37][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1180
@c[_1180] -1 i[z28_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1181
@c[_1181] 1 i[z28_37][b0] -1 i[s28][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1182
@c[_1182] -1 i[z24_39][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1183
@c[_1183] -1 i[z24_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1184
@c[_1184] 1 i[z24_39][b0] -1 i[s24][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1185
@c[_1185] 1 i[z1_14][b0] 1 i[z3_16][b0] 1 i[z5_19][b0] 1 i[z7_21][b0] 1 i[z2_9][b0] 1 i[z0_11][b0] 1 i[z6_14][b0] 1 i[z4_16][b0] 1 i[z24_37][b0] 1 i[z26_38][b0] 1 i[z28_39][b0] 1 i[z32_36][b0] 1 i[z32_36][b0] 1 i[z28_37][b0] 1 i[z26_38][b0] 1 i[z24_39][b0] -2 i[b26][b0] >= 0;
* constraint lin_less_equal _1186
@c[_1186] -1 i[z1_14][b0] -1 i[z3_16][b0] -1 i[z5_19][b0] -1 i[z7_21][b0] -1 i[z2_9][b0] -1 i[z0_11][b0] -1 i[z6_14][b0] -1 i[z4_16][b0] -1 i[z24_37][b0] -1 i[z26_38][b0] -1 i[z28_39][b0] -1 i[z32_36][b0] -1 i[z32_36][b0] -1 i[z28_37][b0] -1 i[z26_38][b0] -1 i[z24_39][b0] 16 i[b26][b0] >= 0;
* constraint lin_less_equal _1187
@c[_1187] -1 i[z0_12][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1188
@c[_1188] -1 i[z0_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1189
@c[_1189] 1 i[z0_12][b0] -1 i[s0][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1190
@c[_1190] -1 i[z2_14][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1191
@c[_1191] -1 i[z2_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1192
@c[_1192] 1 i[z2_14][b0] -1 i[s2][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1193
@c[_1193] -1 i[z3_13][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1194
@c[_1194] -1 i[z3_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1195
@c[_1195] 1 i[z3_13][b0] -1 i[s3][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1196
@c[_1196] -1 i[z6_19][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1197
@c[_1197] -1 i[z6_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1198
@c[_1198] 1 i[z6_19][b0] -1 i[s6][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1199
@c[_1199] -1 i[z7_18][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1200
@c[_1200] -1 i[z7_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1201
@c[_1201] 1 i[z7_18][b0] -1 i[s7][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1202
@c[_1202] -1 i[z2_10][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1203
@c[_1203] -1 i[z2_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1204
@c[_1204] 1 i[z2_10][b0] -1 i[s2][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1205
@c[_1205] -1 i[z3_11][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1206
@c[_1206] -1 i[z3_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1207
@c[_1207] 1 i[z3_11][b0] -1 i[s3][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1208
@c[_1208] -1 i[z6_15][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1209
@c[_1209] -1 i[z6_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1210
@c[_1210] 1 i[z6_15][b0] -1 i[s6][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1211
@c[_1211] -1 i[z7_16][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1212
@c[_1212] -1 i[z7_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1213
@c[_1213] 1 i[z7_16][b0] -1 i[s7][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1214
@c[_1214] -1 i[z5_17][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1215
@c[_1215] -1 i[z5_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1216
@c[_1216] 1 i[z5_17][b0] -1 i[s5][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1217
@c[_1217] -1 i[z27_38][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1218
@c[_1218] -1 i[z27_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1219
@c[_1219] 1 i[z27_38][b0] -1 i[s27][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1220
@c[_1220] -1 i[z33_36][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1221
@c[_1221] -1 i[z33_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1222
@c[_1222] 1 i[z33_36][b0] -1 i[s33][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1223
@c[_1223] 1 i[z0_12][b0] 1 i[z2_14][b0] 1 i[z3_13][b0] 1 i[z6_19][b0] 1 i[z7_18][b0] 1 i[z2_10][b0] 1 i[z3_11][b0] 1 i[z6_15][b0] 1 i[z7_16][b0] 1 i[z5_17][b0] 1 i[z25_37][b0] 1 i[z27_38][b0] 1 i[z33_36][b0] 1 i[z33_36][b0] 1 i[z27_38][b0] 1 i[z25_39][b0] -2 i[b27][b0] >= 0;
* constraint lin_less_equal _1224
@c[_1224] -1 i[z0_12][b0] -1 i[z2_14][b0] -1 i[z3_13][b0] -1 i[z6_19][b0] -1 i[z7_18][b0] -1 i[z2_10][b0] -1 i[z3_11][b0] -1 i[z6_15][b0] -1 i[z7_16][b0] -1 i[z5_17][b0] -1 i[z25_37][b0] -1 i[z27_38][b0] -1 i[z33_36][b0] -1 i[z33_36][b0] -1 i[z27_38][b0] -1 i[z25_39][b0] 16 i[b27][b0] >= 0;
* constraint lin_less_equal _1225
@c[_1225] -1 i[z1_12][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1226
@c[_1226] -1 i[z1_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1227
@c[_1227] 1 i[z1_12][b0] -1 i[s1][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1228
@c[_1228] -1 i[z3_14][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1229
@c[_1229] -1 i[z3_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1230
@c[_1230] 1 i[z3_14][b0] -1 i[s3][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1231
@c[_1231] -1 i[z7_19][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1232
@c[_1232] -1 i[z7_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1233
@c[_1233] 1 i[z7_19][b0] -1 i[s7][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1234
@c[_1234] -1 i[z2_11][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1235
@c[_1235] -1 i[z2_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1236
@c[_1236] 1 i[z2_11][b0] -1 i[s2][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1237
@c[_1237] -1 i[z6_16][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1238
@c[_1238] -1 i[z6_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1239
@c[_1239] 1 i[z6_16][b0] -1 i[s6][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1240
@c[_1240] -1 i[z4_17][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1241
@c[_1241] -1 i[z4_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1242
@c[_1242] 1 i[z4_17][b0] -1 i[s4][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1243
@c[_1243] -1 i[z28_38][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1244
@c[_1244] -1 i[z28_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1245
@c[_1245] 1 i[z28_38][b0] -1 i[s28][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1246
@c[_1246] -1 i[z34_36][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1247
@c[_1247] -1 i[z34_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1248
@c[_1248] 1 i[z34_36][b0] -1 i[s34][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1249
@c[_1249] 1 i[z1_12][b0] 1 i[z3_14][b0] 1 i[z7_19][b0] 1 i[z2_11][b0] 1 i[z6_16][b0] 1 i[z4_17][b0] 1 i[z26_37][b0] 1 i[z28_38][b0] 1 i[z34_36][b0] 1 i[z34_36][b0] 1 i[z28_38][b0] 1 i[z26_39][b0] -2 i[b28][b0] >= 0;
* constraint lin_less_equal _1250
@c[_1250] -1 i[z1_12][b0] -1 i[z3_14][b0] -1 i[z7_19][b0] -1 i[z2_11][b0] -1 i[z6_16][b0] -1 i[z4_17][b0] -1 i[z26_37][b0] -1 i[z28_38][b0] -1 i[z34_36][b0] -1 i[z34_36][b0] -1 i[z28_38][b0] -1 i[z26_39][b0] 12 i[b28][b0] >= 0;
* constraint lin_less_equal _1251
@c[_1251] -1 i[z1_10][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1252
@c[_1252] -1 i[z1_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1253
@c[_1253] 1 i[z1_10][b0] -1 i[s1][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1254
@c[_1254] -1 i[z5_15][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1255
@c[_1255] -1 i[z5_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1256
@c[_1256] 1 i[z5_15][b0] -1 i[s5][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1257
@c[_1257] -1 i[z6_17][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1258
@c[_1258] -1 i[z6_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1259
@c[_1259] 1 i[z6_17][b0] -1 i[s6][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1260
@c[_1260] -1 i[z3_12][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1261
@c[_1261] -1 i[z3_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1262
@c[_1262] 1 i[z3_12][b0] -1 i[s3][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1263
@c[_1263] -1 i[z0_13][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1264
@c[_1264] -1 i[z0_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1265
@c[_1265] 1 i[z0_13][b0] -1 i[s0][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1266
@c[_1266] -1 i[z4_18][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1267
@c[_1267] -1 i[z4_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1268
@c[_1268] 1 i[z4_18][b0] -1 i[s4][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1269
@c[_1269] -1 i[z23_40][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1270
@c[_1270] -1 i[z23_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1271
@c[_1271] 1 i[z23_40][b0] -1 i[s23][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1272
@c[_1272] -1 i[z29_38][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1273
@c[_1273] -1 i[z29_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1274
@c[_1274] 1 i[z29_38][b0] -1 i[s29][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1275
@c[_1275] -1 i[z31_39][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1276
@c[_1276] -1 i[z31_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1277
@c[_1277] 1 i[z31_39][b0] -1 i[s31][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1278
@c[_1278] -1 i[z31_37][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1279
@c[_1279] -1 i[z31_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1280
@c[_1280] 1 i[z31_37][b0] -1 i[s31][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1281
@c[_1281] 1 i[z0_11][b0] 1 i[z1_10][b0] 1 i[z4_16][b0] 1 i[z5_15][b0] 1 i[z6_17][b0] 1 i[z3_12][b0] 1 i[z0_13][b0] 1 i[z1_14][b0] 1 i[z4_18][b0] 1 i[z5_19][b0] 1 i[z23_40][b0] 1 i[z29_38][b0] 1 i[z31_39][b0] 1 i[z31_37][b0] 1 i[z29_38][b0] 1 i[z23_40][b0] -2 i[b29][b0] >= 0;
* constraint lin_less_equal _1282
@c[_1282] -1 i[z0_11][b0] -1 i[z1_10][b0] -1 i[z4_16][b0] -1 i[z5_15][b0] -1 i[z6_17][b0] -1 i[z3_12][b0] -1 i[z0_13][b0] -1 i[z1_14][b0] -1 i[z4_18][b0] -1 i[z5_19][b0] -1 i[z23_40][b0] -1 i[z29_38][b0] -1 i[z31_39][b0] -1 i[z31_37][b0] -1 i[z29_38][b0] -1 i[z23_40][b0] 16 i[b29][b0] >= 0;
* constraint lin_less_equal _1283
@c[_1283] -1 i[z7_17][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1284
@c[_1284] -1 i[z7_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1285
@c[_1285] 1 i[z7_17][b0] -1 i[s7][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1286
@c[_1286] -1 i[z2_12][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1287
@c[_1287] -1 i[z2_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1288
@c[_1288] 1 i[z2_12][b0] -1 i[s2][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1289
@c[_1289] -1 i[z24_40][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1290
@c[_1290] -1 i[z24_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1291
@c[_1291] 1 i[z24_40][b0] -1 i[s24][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1292
@c[_1292] -1 i[z30_38][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1293
@c[_1293] -1 i[z30_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1294
@c[_1294] 1 i[z30_38][b0] -1 i[s30][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1295
@c[_1295] -1 i[z32_39][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1296
@c[_1296] -1 i[z32_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1297
@c[_1297] 1 i[z32_39][b0] -1 i[s32][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1298
@c[_1298] -1 i[z32_37][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1299
@c[_1299] -1 i[z32_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1300
@c[_1300] 1 i[z32_37][b0] -1 i[s32][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1301
@c[_1301] 1 i[z1_11][b0] 1 i[z5_16][b0] 1 i[z7_17][b0] 1 i[z2_12][b0] 1 i[z0_14][b0] 1 i[z4_19][b0] 1 i[z24_40][b0] 1 i[z30_38][b0] 1 i[z32_39][b0] 1 i[z32_37][b0] 1 i[z30_38][b0] 1 i[z24_40][b0] -2 i[b30][b0] >= 0;
* constraint lin_less_equal _1302
@c[_1302] -1 i[z1_11][b0] -1 i[z5_16][b0] -1 i[z7_17][b0] -1 i[z2_12][b0] -1 i[z0_14][b0] -1 i[z4_19][b0] -1 i[z24_40][b0] -1 i[z30_38][b0] -1 i[z32_39][b0] -1 i[z32_37][b0] -1 i[z30_38][b0] -1 i[z24_40][b0] 12 i[b30][b0] >= 0;
* constraint lin_less_equal _1303
@c[_1303] -1 i[z1_8][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1304
@c[_1304] -1 i[z1_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1305
@c[_1305] 1 i[z1_8][b0] -1 i[s1][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1306
@c[_1306] -1 i[z3_10][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1307
@c[_1307] -1 i[z3_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1308
@c[_1308] 1 i[z3_10][b0] -1 i[s3][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1309
@c[_1309] -1 i[z5_13][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1310
@c[_1310] -1 i[z5_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1311
@c[_1311] 1 i[z5_13][b0] -1 i[s5][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1312
@c[_1312] -1 i[z7_15][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1313
@c[_1313] -1 i[z7_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1314
@c[_1314] 1 i[z7_15][b0] -1 i[s7][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1315
@c[_1315] -1 i[z2_13][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1316
@c[_1316] -1 i[z2_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1317
@c[_1317] 1 i[z2_13][b0] -1 i[s2][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1318
@c[_1318] -1 i[z0_15][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1319
@c[_1319] -1 i[z0_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1320
@c[_1320] 1 i[z0_15][b0] -1 i[s0][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1321
@c[_1321] -1 i[z6_18][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1322
@c[_1322] -1 i[z6_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1323
@c[_1323] 1 i[z6_18][b0] -1 i[s6][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1324
@c[_1324] -1 i[z4_20][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1325
@c[_1325] -1 i[z4_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1326
@c[_1326] 1 i[z4_20][b0] -1 i[s4][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1327
@c[_1327] -1 i[z25_40][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1328
@c[_1328] -1 i[z25_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1329
@c[_1329] 1 i[z25_40][b0] -1 i[s25][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1330
@c[_1330] -1 i[z29_37][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1331
@c[_1331] -1 i[z29_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1332
@c[_1332] 1 i[z29_37][b0] -1 i[s29][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1333
@c[_1333] -1 i[z31_38][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1334
@c[_1334] -1 i[z31_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1335
@c[_1335] 1 i[z31_38][b0] -1 i[s31][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1336
@c[_1336] -1 i[z33_39][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1337
@c[_1337] -1 i[z33_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1338
@c[_1338] 1 i[z33_39][b0] -1 i[s33][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1339
@c[_1339] -1 i[z35_36][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1340
@c[_1340] -1 i[z35_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1341
@c[_1341] 1 i[z35_36][b0] -1 i[s35][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1342
@c[_1342] -1 i[z33_37][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1343
@c[_1343] -1 i[z33_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1344
@c[_1344] 1 i[z33_37][b0] -1 i[s33][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1345
@c[_1345] -1 i[z29_39][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1346
@c[_1346] -1 i[z29_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1347
@c[_1347] 1 i[z29_39][b0] -1 i[s29][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1348
@c[_1348] 1 i[z0_9][b0] 1 i[z1_8][b0] 1 i[z2_11][b0] 1 i[z3_10][b0] 1 i[z4_14][b0] 1 i[z5_13][b0] 1 i[z6_16][b0] 1 i[z7_15][b0] 1 i[z2_13][b0] 1 i[z3_14][b0] 1 i[z0_15][b0] 1 i[z1_16][b0] 1 i[z6_18][b0] 1 i[z7_19][b0] 1 i[z4_20][b0] 1 i[z5_21][b0] 1 i[z25_40][b0] 1 i[z29_37][b0] 1 i[z31_38][b0] 1 i[z33_39][b0] 1 i[z35_36][b0] 1 i[z35_36][b0] 1 i[z33_37][b0] 1 i[z31_38][b0] 1 i[z29_39][b0] 1 i[z25_40][b0] -2 i[b31][b0] >= 0;
* constraint lin_less_equal _1349
@c[_1349] -1 i[z0_9][b0] -1 i[z1_8][b0] -1 i[z2_11][b0] -1 i[z3_10][b0] -1 i[z4_14][b0] -1 i[z5_13][b0] -1 i[z6_16][b0] -1 i[z7_15][b0] -1 i[z2_13][b0] -1 i[z3_14][b0] -1 i[z0_15][b0] -1 i[z1_16][b0] -1 i[z6_18][b0] -1 i[z7_19][b0] -1 i[z4_20][b0] -1 i[z5_21][b0] -1 i[z25_40][b0] -1 i[z29_37][b0] -1 i[z31_38][b0] -1 i[z33_39][b0] -1 i[z35_36][b0] -1 i[z35_36][b0] -1 i[z33_37][b0] -1 i[z31_38][b0] -1 i[z29_39][b0] -1 i[z25_40][b0] 26 i[b31][b0] >= 0;
* constraint lin_less_equal _1350
@c[_1350] -1 i[z26_40][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1351
@c[_1351] -1 i[z26_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1352
@c[_1352] 1 i[z26_40][b0] -1 i[s26][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1353
@c[_1353] -1 i[z30_37][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1354
@c[_1354] -1 i[z30_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1355
@c[_1355] 1 i[z30_37][b0] -1 i[s30][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1356
@c[_1356] -1 i[z32_38][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1357
@c[_1357] -1 i[z32_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1358
@c[_1358] 1 i[z32_38][b0] -1 i[s32][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1359
@c[_1359] -1 i[z34_39][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1360
@c[_1360] -1 i[z34_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1361
@c[_1361] 1 i[z34_39][b0] -1 i[s34][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1362
@c[_1362] -1 i[z34_37][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1363
@c[_1363] -1 i[z34_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1364
@c[_1364] 1 i[z34_37][b0] -1 i[s34][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1365
@c[_1365] -1 i[z30_39][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1366
@c[_1366] -1 i[z30_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1367
@c[_1367] 1 i[z30_39][b0] -1 i[s30][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1368
@c[_1368] 1 i[z1_9][b0] 1 i[z3_11][b0] 1 i[z5_14][b0] 1 i[z7_16][b0] 1 i[z2_14][b0] 1 i[z0_16][b0] 1 i[z6_19][b0] 1 i[z4_21][b0] 1 i[z26_40][b0] 1 i[z30_37][b0] 1 i[z32_38][b0] 1 i[z34_39][b0] 1 i[z34_37][b0] 1 i[z32_38][b0] 1 i[z30_39][b0] 1 i[z26_40][b0] -2 i[b32][b0] >= 0;
* constraint lin_less_equal _1369
@c[_1369] -1 i[z1_9][b0] -1 i[z3_11][b0] -1 i[z5_14][b0] -1 i[z7_16][b0] -1 i[z2_14][b0] -1 i[z0_16][b0] -1 i[z6_19][b0] -1 i[z4_21][b0] -1 i[z26_40][b0] -1 i[z30_37][b0] -1 i[z32_38][b0] -1 i[z34_39][b0] -1 i[z34_37][b0] -1 i[z32_38][b0] -1 i[z30_39][b0] -1 i[z26_40][b0] 16 i[b32][b0] >= 0;
* constraint lin_less_equal _1370
@c[_1370] -1 i[z3_8][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1371
@c[_1371] -1 i[z3_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1372
@c[_1372] 1 i[z3_8][b0] -1 i[s3][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1373
@c[_1373] -1 i[z4_12][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1374
@c[_1374] -1 i[z4_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1375
@c[_1375] 1 i[z4_12][b0] -1 i[s4][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1376
@c[_1376] -1 i[z7_13][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1377
@c[_1377] -1 i[z7_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1378
@c[_1378] 1 i[z7_13][b0] -1 i[s7][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1379
@c[_1379] -1 i[z2_15][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1380
@c[_1380] -1 i[z2_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1381
@c[_1381] 1 i[z2_15][b0] -1 i[s2][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1382
@c[_1382] -1 i[z1_17][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1383
@c[_1383] -1 i[z1_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1384
@c[_1384] 1 i[z1_17][b0] -1 i[s1][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1385
@c[_1385] -1 i[z6_20][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1386
@c[_1386] -1 i[z6_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1387
@c[_1387] 1 i[z6_20][b0] -1 i[s6][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1388
@c[_1388] -1 i[z27_40][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1389
@c[_1389] -1 i[z27_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1390
@c[_1390] 1 i[z27_40][b0] -1 i[s27][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1391
@c[_1391] -1 i[z33_38][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1392
@c[_1392] -1 i[z33_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1393
@c[_1393] 1 i[z33_38][b0] -1 i[s33][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1394
@c[_1394] 1 i[z2_9][b0] 1 i[z3_8][b0] 1 i[z4_12][b0] 1 i[z6_14][b0] 1 i[z7_13][b0] 1 i[z2_15][b0] 1 i[z3_16][b0] 1 i[z1_17][b0] 1 i[z6_20][b0] 1 i[z7_21][b0] 1 i[z27_40][b0] 1 i[z31_37][b0] 1 i[z33_38][b0] 1 i[z33_38][b0] 1 i[z31_39][b0] 1 i[z27_40][b0] -2 i[b33][b0] >= 0;
* constraint lin_less_equal _1395
@c[_1395] -1 i[z2_9][b0] -1 i[z3_8][b0] -1 i[z4_12][b0] -1 i[z6_14][b0] -1 i[z7_13][b0] -1 i[z2_15][b0] -1 i[z3_16][b0] -1 i[z1_17][b0] -1 i[z6_20][b0] -1 i[z7_21][b0] -1 i[z27_40][b0] -1 i[z31_37][b0] -1 i[z33_38][b0] -1 i[z33_38][b0] -1 i[z31_39][b0] -1 i[z27_40][b0] 16 i[b33][b0] >= 0;
* constraint lin_less_equal _1396
@c[_1396] -1 i[z5_12][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1397
@c[_1397] -1 i[z5_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1398
@c[_1398] 1 i[z5_12][b0] -1 i[s5][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1399
@c[_1399] -1 i[z0_17][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1400
@c[_1400] -1 i[z0_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1401
@c[_1401] 1 i[z0_17][b0] -1 i[s0][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1402
@c[_1402] -1 i[z28_40][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1403
@c[_1403] -1 i[z28_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1404
@c[_1404] 1 i[z28_40][b0] -1 i[s28][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1405
@c[_1405] -1 i[z34_38][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1406
@c[_1406] -1 i[z34_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1407
@c[_1407] 1 i[z34_38][b0] -1 i[s34][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1408
@c[_1408] 1 i[z3_9][b0] 1 i[z5_12][b0] 1 i[z7_14][b0] 1 i[z2_16][b0] 1 i[z0_17][b0] 1 i[z6_21][b0] 1 i[z28_40][b0] 1 i[z32_37][b0] 1 i[z34_38][b0] 1 i[z34_38][b0] 1 i[z32_39][b0] 1 i[z28_40][b0] -2 i[b34][b0] >= 0;
* constraint lin_less_equal _1409
@c[_1409] -1 i[z3_9][b0] -1 i[z5_12][b0] -1 i[z7_14][b0] -1 i[z2_16][b0] -1 i[z0_17][b0] -1 i[z6_21][b0] -1 i[z28_40][b0] -1 i[z32_37][b0] -1 i[z34_38][b0] -1 i[z34_38][b0] -1 i[z32_39][b0] -1 i[z28_40][b0] 12 i[b34][b0] >= 0;
* constraint lin_less_equal _1410
@c[_1410] -1 i[z4_9][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1411
@c[_1411] -1 i[z4_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1412
@c[_1412] 1 i[z4_9][b0] -1 i[s4][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1413
@c[_1413] -1 i[z5_8][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1414
@c[_1414] -1 i[z5_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1415
@c[_1415] 1 i[z5_8][b0] -1 i[s5][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1416
@c[_1416] -1 i[z6_11][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1417
@c[_1417] -1 i[z6_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1418
@c[_1418] 1 i[z6_11][b0] -1 i[s6][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1419
@c[_1419] -1 i[z7_10][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1420
@c[_1420] -1 i[z7_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1421
@c[_1421] 1 i[z7_10][b0] -1 i[s7][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1422
@c[_1422] -1 i[z2_18][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1423
@c[_1423] -1 i[z2_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1424
@c[_1424] 1 i[z2_18][b0] -1 i[s2][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1425
@c[_1425] -1 i[z3_19][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1426
@c[_1426] -1 i[z3_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1427
@c[_1427] 1 i[z3_19][b0] -1 i[s3][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1428
@c[_1428] -1 i[z0_20][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1429
@c[_1429] -1 i[z0_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1430
@c[_1430] 1 i[z0_20][b0] -1 i[s0][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1431
@c[_1431] -1 i[z1_21][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1432
@c[_1432] -1 i[z1_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1433
@c[_1433] 1 i[z1_21][b0] -1 i[s1][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1434
@c[_1434] -1 i[z31_40][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1435
@c[_1435] -1 i[z31_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1436
@c[_1436] 1 i[z31_40][b0] -1 i[s31][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1437
@c[_1437] -1 i[z35_38][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1438
@c[_1438] -1 i[z35_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1439
@c[_1439] 1 i[z35_38][b0] -1 i[s35][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1440
@c[_1440] 1 i[z4_9][b0] 1 i[z5_8][b0] 1 i[z6_11][b0] 1 i[z7_10][b0] 1 i[z2_18][b0] 1 i[z3_19][b0] 1 i[z0_20][b0] 1 i[z1_21][b0] 1 i[z31_40][b0] 1 i[z35_38][b0] 1 i[z35_38][b0] 1 i[z31_40][b0] -2 i[b35][b0] >= 0;
* constraint lin_less_equal _1441
@c[_1441] -1 i[z4_9][b0] -1 i[z5_8][b0] -1 i[z6_11][b0] -1 i[z7_10][b0] -1 i[z2_18][b0] -1 i[z3_19][b0] -1 i[z0_20][b0] -1 i[z1_21][b0] -1 i[z31_40][b0] -1 i[z35_38][b0] -1 i[z35_38][b0] -1 i[z31_40][b0] 12 i[b35][b0] >= 0;
* constraint lin_less_equal _1442
@c[_1442] -1 i[z0_5][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1443
@c[_1443] -1 i[z0_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1444
@c[_1444] 1 i[z0_5][b0] -1 i[s0][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1445
@c[_1445] -1 i[z1_4][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1446
@c[_1446] -1 i[z1_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1447
@c[_1447] 1 i[z1_4][b0] -1 i[s1][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _1448
@c[_1448] -1 i[z2_7][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1449
@c[_1449] -1 i[z2_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1450
@c[_1450] 1 i[z2_7][b0] -1 i[s2][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1451
@c[_1451] -1 i[z3_6][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1452
@c[_1452] -1 i[z3_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1453
@c[_1453] 1 i[z3_6][b0] -1 i[s3][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1454
@c[_1454] -1 i[z8_15][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1455
@c[_1455] -1 i[z8_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1456
@c[_1456] 1 i[z8_15][b0] -1 i[s8][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1457
@c[_1457] -1 i[z9_16][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1458
@c[_1458] -1 i[z9_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1459
@c[_1459] 1 i[z9_16][b0] -1 i[s9][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1460
@c[_1460] -1 i[z10_13][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1461
@c[_1461] -1 i[z10_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1462
@c[_1462] 1 i[z10_13][b0] -1 i[s10][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1463
@c[_1463] -1 i[z11_14][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1464
@c[_1464] -1 i[z11_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1465
@c[_1465] 1 i[z11_14][b0] -1 i[s11][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1466
@c[_1466] -1 i[z13_20][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1467
@c[_1467] -1 i[z13_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1468
@c[_1468] 1 i[z13_20][b0] -1 i[s13][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1469
@c[_1469] -1 i[z14_21][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1470
@c[_1470] -1 i[z14_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1471
@c[_1471] 1 i[z14_21][b0] -1 i[s14][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1472
@c[_1472] -1 i[z15_18][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1473
@c[_1473] -1 i[z15_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1474
@c[_1474] 1 i[z15_18][b0] -1 i[s15][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1475
@c[_1475] -1 i[z16_19][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1476
@c[_1476] -1 i[z16_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1477
@c[_1477] 1 i[z16_19][b0] -1 i[s16][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1478
@c[_1478] -1 i[z22_31][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1479
@c[_1479] -1 i[z22_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1480
@c[_1480] 1 i[z22_31][b0] -1 i[s22][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1481
@c[_1481] -1 i[z36_38][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1482
@c[_1482] -1 i[z36_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1483
@c[_1483] 1 i[z36_38][b0] -1 i[s36][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1484
@c[_1484] 1 i[z0_5][b0] 1 i[z1_4][b0] 1 i[z2_7][b0] 1 i[z3_6][b0] 1 i[z8_15][b0] 1 i[z9_16][b0] 1 i[z10_13][b0] 1 i[z11_14][b0] 1 i[z13_20][b0] 1 i[z14_21][b0] 1 i[z15_18][b0] 1 i[z16_19][b0] 1 i[z22_31][b0] 1 i[s23][b0] 1 i[s24][b0] 1 i[s25][b0] 1 i[s26][b0] 1 i[s27][b0] 1 i[s28][b0] 1 i[z22_31][b0] 1 i[z36_38][b0] 1 i[z36_38][b0] -2 i[b36][b0] >= 0;
* constraint lin_less_equal _1485
@c[_1485] -1 i[z0_5][b0] -1 i[z1_4][b0] -1 i[z2_7][b0] -1 i[z3_6][b0] -1 i[z8_15][b0] -1 i[z9_16][b0] -1 i[z10_13][b0] -1 i[z11_14][b0] -1 i[z13_20][b0] -1 i[z14_21][b0] -1 i[z15_18][b0] -1 i[z16_19][b0] -1 i[z22_31][b0] -1 i[s23][b0] -1 i[s24][b0] -1 i[s25][b0] -1 i[s26][b0] -1 i[s27][b0] -1 i[s28][b0] -1 i[z22_31][b0] -1 i[z36_38][b0] -1 i[z36_38][b0] 22 i[b36][b0] >= 0;
* constraint lin_less_equal _1486
@c[_1486] -1 i[z0_3][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1487
@c[_1487] -1 i[z0_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1488
@c[_1488] 1 i[z0_3][b0] -1 i[s0][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _1489
@c[_1489] -1 i[z1_2][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1490
@c[_1490] -1 i[z1_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1491
@c[_1491] 1 i[z1_2][b0] -1 i[s1][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _1492
@c[_1492] -1 i[z4_7][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1493
@c[_1493] -1 i[z4_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1494
@c[_1494] 1 i[z4_7][b0] -1 i[s4][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1495
@c[_1495] -1 i[z5_6][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1496
@c[_1496] -1 i[z5_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1497
@c[_1497] 1 i[z5_6][b0] -1 i[s5][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1498
@c[_1498] -1 i[z12_16][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1499
@c[_1499] -1 i[z12_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1500
@c[_1500] 1 i[z12_16][b0] -1 i[s12][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1501
@c[_1501] -1 i[z23_31][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1502
@c[_1502] -1 i[z23_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1503
@c[_1503] 1 i[z23_31][b0] -1 i[s23][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1504
@c[_1504] -1 i[z24_32][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1505
@c[_1505] -1 i[z24_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1506
@c[_1506] 1 i[z24_32][b0] -1 i[s24][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1507
@c[_1507] -1 i[z25_33][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1508
@c[_1508] -1 i[z25_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1509
@c[_1509] 1 i[z25_33][b0] -1 i[s25][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1510
@c[_1510] -1 i[z26_34][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1511
@c[_1511] -1 i[z26_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1512
@c[_1512] 1 i[z26_34][b0] -1 i[s26][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1513
@c[_1513] -1 i[z25_29][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1514
@c[_1514] -1 i[z25_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1515
@c[_1515] 1 i[z25_29][b0] -1 i[s25][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1516
@c[_1516] -1 i[z26_30][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1517
@c[_1517] -1 i[z26_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1518
@c[_1518] 1 i[z26_30][b0] -1 i[s26][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1519
@c[_1519] -1 i[z27_31][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1520
@c[_1520] -1 i[z27_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1521
@c[_1521] 1 i[z27_31][b0] -1 i[s27][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1522
@c[_1522] -1 i[z28_32][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1523
@c[_1523] -1 i[z28_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1524
@c[_1524] 1 i[z28_32][b0] -1 i[s28][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1525
@c[_1525] -1 i[z37_38][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1526
@c[_1526] -1 i[z37_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1527
@c[_1527] 1 i[z37_38][b0] -1 i[s37][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1528
@c[_1528] 1 i[z0_3][b0] 1 i[z1_2][b0] 1 i[z4_7][b0] 1 i[z5_6][b0] 1 i[s8][b0] 1 i[s9][b0] 1 i[z12_16][b0] 1 i[s13][b0] 1 i[s14][b0] 1 i[z12_16][b0] 1 i[s18][b0] 1 i[s19][b0] 1 i[z23_31][b0] 1 i[z24_32][b0] 1 i[z25_33][b0] 1 i[z26_34][b0] 1 i[z25_29][b0] 1 i[z26_30][b0] 1 i[z27_31][b0] 1 i[z28_32][b0] 1 i[z37_38][b0] 1 i[z37_38][b0] -2 i[b37][b0] >= 0;
* constraint lin_less_equal _1529
@c[_1529] -1 i[z0_3][b0] -1 i[z1_2][b0] -1 i[z4_7][b0] -1 i[z5_6][b0] -1 i[s8][b0] -1 i[s9][b0] -1 i[z12_16][b0] -1 i[s13][b0] -1 i[s14][b0] -1 i[z12_16][b0] -1 i[s18][b0] -1 i[s19][b0] -1 i[z23_31][b0] -1 i[z24_32][b0] -1 i[z25_33][b0] -1 i[z26_34][b0] -1 i[z25_29][b0] -1 i[z26_30][b0] -1 i[z27_31][b0] -1 i[z28_32][b0] -1 i[z37_38][b0] -1 i[z37_38][b0] 22 i[b37][b0] >= 0;
* constraint lin_less_equal _1530
@c[_1530] -1 i[z0_1][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1531
@c[_1531] -1 i[z0_1][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1532
@c[_1532] 1 i[z0_1][b0] -1 i[s0][b0] -1 i[s1][b0] >= -1;
* constraint lin_less_equal _1533
@c[_1533] -1 i[z2_3][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1534
@c[_1534] -1 i[z2_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1535
@c[_1535] 1 i[z2_3][b0] -1 i[s2][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _1536
@c[_1536] -1 i[z4_5][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1537
@c[_1537] -1 i[z4_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1538
@c[_1538] 1 i[z4_5][b0] -1 i[s4][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1539
@c[_1539] -1 i[z6_7][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1540
@c[_1540] -1 i[z6_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1541
@c[_1541] 1 i[z6_7][b0] -1 i[s6][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1542
@c[_1542] -1 i[z8_10][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1543
@c[_1543] -1 i[z8_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1544
@c[_1544] 1 i[z8_10][b0] -1 i[s8][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1545
@c[_1545] -1 i[z9_11][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1546
@c[_1546] -1 i[z9_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1547
@c[_1547] 1 i[z9_11][b0] -1 i[s9][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1548
@c[_1548] -1 i[z12_17][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1549
@c[_1549] -1 i[z12_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1550
@c[_1550] 1 i[z12_17][b0] -1 i[s12][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1551
@c[_1551] -1 i[z13_15][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1552
@c[_1552] -1 i[z13_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1553
@c[_1553] 1 i[z13_15][b0] -1 i[s13][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1554
@c[_1554] -1 i[z14_16][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1555
@c[_1555] -1 i[z14_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1556
@c[_1556] 1 i[z14_16][b0] -1 i[s14][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1557
@c[_1557] -1 i[z18_20][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1558
@c[_1558] -1 i[z18_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1559
@c[_1559] 1 i[z18_20][b0] -1 i[s18][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1560
@c[_1560] -1 i[z19_21][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1561
@c[_1561] -1 i[z19_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1562
@c[_1562] 1 i[z19_21][b0] -1 i[s19][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1563
@c[_1563] -1 i[z22_35][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1564
@c[_1564] -1 i[z22_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1565
@c[_1565] 1 i[z22_35][b0] -1 i[s22][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1566
@c[_1566] -1 i[z23_29][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1567
@c[_1567] -1 i[z23_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1568
@c[_1568] 1 i[z23_29][b0] -1 i[s23][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1569
@c[_1569] -1 i[z24_30][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1570
@c[_1570] -1 i[z24_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1571
@c[_1571] 1 i[z24_30][b0] -1 i[s24][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1572
@c[_1572] -1 i[z25_31][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1573
@c[_1573] -1 i[z25_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1574
@c[_1574] 1 i[z25_31][b0] -1 i[s25][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1575
@c[_1575] -1 i[z26_32][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1576
@c[_1576] -1 i[z26_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1577
@c[_1577] 1 i[z26_32][b0] -1 i[s26][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1578
@c[_1578] -1 i[z27_33][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1579
@c[_1579] -1 i[z27_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1580
@c[_1580] 1 i[z27_33][b0] -1 i[s27][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1581
@c[_1581] -1 i[z28_34][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1582
@c[_1582] -1 i[z28_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1583
@c[_1583] 1 i[z28_34][b0] -1 i[s28][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1584
@c[_1584] -1 i[z36_40][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1585
@c[_1585] -1 i[z36_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1586
@c[_1586] 1 i[z36_40][b0] -1 i[s36][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1587
@c[_1587] -1 i[z37_39][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1588
@c[_1588] -1 i[z37_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1589
@c[_1589] 1 i[z37_39][b0] -1 i[s37][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1590
@c[_1590] 1 i[z0_1][b0] 1 i[z0_1][b0] 1 i[z2_3][b0] 1 i[z2_3][b0] 1 i[z4_5][b0] 1 i[z4_5][b0] 1 i[z6_7][b0] 1 i[z6_7][b0] 1 i[z8_10][b0] 1 i[z9_11][b0] 1 i[z8_10][b0] 1 i[z9_11][b0] 1 i[z12_17][b0] 1 i[z13_15][b0] 1 i[z14_16][b0] 1 i[z13_15][b0] 1 i[z14_16][b0] 1 i[z12_17][b0] 1 i[z18_20][b0] 1 i[z19_21][b0] 1 i[z18_20][b0] 1 i[z19_21][b0] 1 i[z22_35][b0] 1 i[z23_29][b0] 1 i[z24_30][b0] 1 i[z25_31][b0] 1 i[z26_32][b0] 1 i[z27_33][b0] 1 i[z28_34][b0] 1 i[z23_29][b0] 1 i[z24_30][b0] 1 i[z25_31][b0] 1 i[z26_32][b0] 1 i[z27_33][b0] 1 i[z28_34][b0] 1 i[z22_35][b0] 1 i[z36_40][b0] 1 i[z37_39][b0] 1 i[s38][b0] 1 i[z37_39][b0] 1 i[z36_40][b0] -2 i[b38][b0] >= 0;
* constraint lin_less_equal _1591
@c[_1591] -1 i[z0_1][b0] -1 i[z0_1][b0] -1 i[z2_3][b0] -1 i[z2_3][b0] -1 i[z4_5][b0] -1 i[z4_5][b0] -1 i[z6_7][b0] -1 i[z6_7][b0] -1 i[z8_10][b0] -1 i[z9_11][b0] -1 i[z8_10][b0] -1 i[z9_11][b0] -1 i[z12_17][b0] -1 i[z13_15][b0] -1 i[z14_16][b0] -1 i[z13_15][b0] -1 i[z14_16][b0] -1 i[z12_17][b0] -1 i[z18_20][b0] -1 i[z19_21][b0] -1 i[z18_20][b0] -1 i[z19_21][b0] -1 i[z22_35][b0] -1 i[z23_29][b0] -1 i[z24_30][b0] -1 i[z25_31][b0] -1 i[z26_32][b0] -1 i[z27_33][b0] -1 i[z28_34][b0] -1 i[z23_29][b0] -1 i[z24_30][b0] -1 i[z25_31][b0] -1 i[z26_32][b0] -1 i[z27_33][b0] -1 i[z28_34][b0] -1 i[z22_35][b0] -1 i[z36_40][b0] -1 i[z37_39][b0] -1 i[s38][b0] -1 i[z37_39][b0] -1 i[z36_40][b0] 41 i[b38][b0] >= 0;
* constraint lin_less_equal _1592
@c[_1592] -1 i[z14_17][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1593
@c[_1593] -1 i[z14_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1594
@c[_1594] 1 i[z14_17][b0] -1 i[s14][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1595
@c[_1595] -1 i[z38_39][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1596
@c[_1596] -1 i[z38_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1597
@c[_1597] 1 i[z38_39][b0] -1 i[s38][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1598
@c[_1598] 1 i[z1_2][b0] 1 i[z0_3][b0] 1 i[z5_6][b0] 1 i[z4_7][b0] 1 i[s10][b0] 1 i[s11][b0] 1 i[z14_17][b0] 1 i[s15][b0] 1 i[s16][b0] 1 i[z14_17][b0] 1 i[s20][b0] 1 i[s21][b0] 1 i[z25_29][b0] 1 i[z26_30][b0] 1 i[z27_31][b0] 1 i[z28_32][b0] 1 i[z23_31][b0] 1 i[z24_32][b0] 1 i[z25_33][b0] 1 i[z26_34][b0] 1 i[z38_39][b0] 1 i[z38_39][b0] -2 i[b39][b0] >= 0;
* constraint lin_less_equal _1599
@c[_1599] -1 i[z1_2][b0] -1 i[z0_3][b0] -1 i[z5_6][b0] -1 i[z4_7][b0] -1 i[s10][b0] -1 i[s11][b0] -1 i[z14_17][b0] -1 i[s15][b0] -1 i[s16][b0] -1 i[z14_17][b0] -1 i[s20][b0] -1 i[s21][b0] -1 i[z25_29][b0] -1 i[z26_30][b0] -1 i[z27_31][b0] -1 i[z28_32][b0] -1 i[z23_31][b0] -1 i[z24_32][b0] -1 i[z25_33][b0] -1 i[z26_34][b0] -1 i[z38_39][b0] -1 i[z38_39][b0] 22 i[b39][b0] >= 0;
* constraint lin_less_equal _1600
@c[_1600] -1 i[z25_35][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1601
@c[_1601] -1 i[z25_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1602
@c[_1602] 1 i[z25_35][b0] -1 i[s25][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1603
@c[_1603] -1 i[z38_40][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1604
@c[_1604] -1 i[z38_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1605
@c[_1605] 1 i[z38_40][b0] -1 i[s38][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1606
@c[_1606] 1 i[z1_4][b0] 1 i[z0_5][b0] 1 i[z3_6][b0] 1 i[z2_7][b0] 1 i[z10_13][b0] 1 i[z11_14][b0] 1 i[z8_15][b0] 1 i[z9_16][b0] 1 i[z15_18][b0] 1 i[z16_19][b0] 1 i[z13_20][b0] 1 i[z14_21][b0] 1 i[z25_35][b0] 1 i[s29][b0] 1 i[s30][b0] 1 i[s31][b0] 1 i[s32][b0] 1 i[s33][b0] 1 i[s34][b0] 1 i[z25_35][b0] 1 i[z38_40][b0] 1 i[z38_40][b0] -2 i[b40][b0] >= 0;
* constraint lin_less_equal _1607
@c[_1607] -1 i[z1_4][b0] -1 i[z0_5][b0] -1 i[z3_6][b0] -1 i[z2_7][b0] -1 i[z10_13][b0] -1 i[z11_14][b0] -1 i[z8_15][b0] -1 i[z9_16][b0] -1 i[z15_18][b0] -1 i[z16_19][b0] -1 i[z13_20][b0] -1 i[z14_21][b0] -1 i[z25_35][b0] -1 i[s29][b0] -1 i[s30][b0] -1 i[s31][b0] -1 i[s32][b0] -1 i[s33][b0] -1 i[s34][b0] -1 i[z25_35][b0] -1 i[z38_40][b0] -1 i[z38_40][b0] 22 i[b40][b0] >= 0;
* constraint lin_less_equal _1608
@c[_1608] -1 i[z8_11][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1609
@c[_1609] -1 i[z8_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1610
@c[_1610] 1 i[z8_11][b0] -1 i[s8][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1611
@c[_1611] -1 i[z9_10][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1612
@c[_1612] -1 i[z9_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1613
@c[_1613] 1 i[z9_10][b0] -1 i[s9][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1614
@c[_1614] -1 i[z13_16][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1615
@c[_1615] -1 i[z13_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1616
@c[_1616] 1 i[z13_16][b0] -1 i[s13][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1617
@c[_1617] -1 i[z14_15][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1618
@c[_1618] -1 i[z14_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1619
@c[_1619] 1 i[z14_15][b0] -1 i[s14][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1620
@c[_1620] -1 i[z18_21][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1621
@c[_1621] -1 i[z18_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1622
@c[_1622] 1 i[z18_21][b0] -1 i[s18][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1623
@c[_1623] -1 i[z19_20][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1624
@c[_1624] -1 i[z19_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1625
@c[_1625] 1 i[z19_20][b0] -1 i[s19][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1626
@c[_1626] -1 i[z23_30][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1627
@c[_1627] -1 i[z23_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1628
@c[_1628] 1 i[z23_30][b0] -1 i[s23][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1629
@c[_1629] -1 i[z25_32][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1630
@c[_1630] -1 i[z25_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1631
@c[_1631] 1 i[z25_32][b0] -1 i[s25][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1632
@c[_1632] -1 i[z27_34][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1633
@c[_1633] -1 i[z27_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1634
@c[_1634] 1 i[z27_34][b0] -1 i[s27][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1635
@c[_1635] -1 i[z24_29][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1636
@c[_1636] -1 i[z24_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1637
@c[_1637] 1 i[z24_29][b0] -1 i[s24][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1638
@c[_1638] -1 i[z26_31][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1639
@c[_1639] -1 i[z26_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1640
@c[_1640] 1 i[z26_31][b0] -1 i[s26][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1641
@c[_1641] -1 i[z28_33][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1642
@c[_1642] -1 i[z28_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1643
@c[_1643] 1 i[z28_33][b0] -1 i[s28][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1644
@c[_1644] 1 i[s0][b0] 1 i[s2][b0] 1 i[s4][b0] 1 i[s6][b0] 1 i[z8_11][b0] 1 i[z9_10][b0] 1 i[z13_16][b0] 1 i[z14_15][b0] 1 i[z18_21][b0] 1 i[z19_20][b0] 1 i[z23_30][b0] 1 i[z25_32][b0] 1 i[z27_34][b0] 1 i[z24_29][b0] 1 i[z26_31][b0] 1 i[z28_33][b0] -2 i[b41][b0] >= 0;
* constraint lin_less_equal _1645
@c[_1645] -1 i[s0][b0] -1 i[s2][b0] -1 i[s4][b0] -1 i[s6][b0] -1 i[z8_11][b0] -1 i[z9_10][b0] -1 i[z13_16][b0] -1 i[z14_15][b0] -1 i[z18_21][b0] -1 i[z19_20][b0] -1 i[z23_30][b0] -1 i[z25_32][b0] -1 i[z27_34][b0] -1 i[z24_29][b0] -1 i[z26_31][b0] -1 i[z28_33][b0] 16 i[b41][b0] >= 0;
* constraint lin_less_equal _1646
@c[_1646] -1 i[z0_2][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1647
@c[_1647] -1 i[z0_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1648
@c[_1648] 1 i[z0_2][b0] -1 i[s0][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _1649
@c[_1649] -1 i[z4_6][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1650
@c[_1650] -1 i[z4_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1651
@c[_1651] 1 i[z4_6][b0] -1 i[s4][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1652
@c[_1652] -1 i[z8_9][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1653
@c[_1653] -1 i[z8_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1654
@c[_1654] 1 i[z8_9][b0] -1 i[s8][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1655
@c[_1655] -1 i[z13_14][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1656
@c[_1656] -1 i[z13_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1657
@c[_1657] 1 i[z13_14][b0] -1 i[s13][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1658
@c[_1658] -1 i[z12_15][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1659
@c[_1659] -1 i[z12_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1660
@c[_1660] 1 i[z12_15][b0] -1 i[s12][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1661
@c[_1661] -1 i[z18_19][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1662
@c[_1662] -1 i[z18_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1663
@c[_1663] 1 i[z18_19][b0] -1 i[s18][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1664
@c[_1664] -1 i[z23_32][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1665
@c[_1665] -1 i[z23_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1666
@c[_1666] 1 i[z23_32][b0] -1 i[s23][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1667
@c[_1667] -1 i[z25_34][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1668
@c[_1668] -1 i[z25_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1669
@c[_1669] 1 i[z25_34][b0] -1 i[s25][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1670
@c[_1670] -1 i[z26_29][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1671
@c[_1671] -1 i[z26_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1672
@c[_1672] 1 i[z26_29][b0] -1 i[s26][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1673
@c[_1673] -1 i[z28_31][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1674
@c[_1674] -1 i[z28_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1675
@c[_1675] 1 i[z28_31][b0] -1 i[s28][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1676
@c[_1676] 1 i[z0_2][b0] 1 i[z4_6][b0] 1 i[z8_9][b0] 1 i[z13_14][b0] 1 i[z12_15][b0] 1 i[z18_19][b0] 1 i[z23_32][b0] 1 i[z25_34][b0] 1 i[z26_29][b0] 1 i[z28_31][b0] -2 i[b42][b0] >= 0;
* constraint lin_less_equal _1677
@c[_1677] -1 i[z0_2][b0] -1 i[z4_6][b0] -1 i[z8_9][b0] -1 i[z13_14][b0] -1 i[z12_15][b0] -1 i[z18_19][b0] -1 i[z23_32][b0] -1 i[z25_34][b0] -1 i[z26_29][b0] -1 i[z28_31][b0] 10 i[b42][b0] >= 0;
* constraint lin_less_equal _1678
@c[_1678] -1 i[z0_4][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1679
@c[_1679] -1 i[z0_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1680
@c[_1680] 1 i[z0_4][b0] -1 i[s0][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _1681
@c[_1681] -1 i[z2_6][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1682
@c[_1682] -1 i[z2_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1683
@c[_1683] 1 i[z2_6][b0] -1 i[s2][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1684
@c[_1684] -1 i[z8_16][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1685
@c[_1685] -1 i[z8_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1686
@c[_1686] 1 i[z8_16][b0] -1 i[s8][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1687
@c[_1687] -1 i[z10_14][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1688
@c[_1688] -1 i[z10_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1689
@c[_1689] 1 i[z10_14][b0] -1 i[s10][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1690
@c[_1690] -1 i[z13_21][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1691
@c[_1691] -1 i[z13_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1692
@c[_1692] 1 i[z13_21][b0] -1 i[s13][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1693
@c[_1693] -1 i[z15_19][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1694
@c[_1694] -1 i[z15_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1695
@c[_1695] 1 i[z15_19][b0] -1 i[s15][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1696
@c[_1696] -1 i[z22_32][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1697
@c[_1697] -1 i[z22_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1698
@c[_1698] 1 i[z22_32][b0] -1 i[s22][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1699
@c[_1699] -1 i[z23_24][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1700
@c[_1700] -1 i[z23_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1701
@c[_1701] 1 i[z23_24][b0] -1 i[s23][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1702
@c[_1702] -1 i[z25_26][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1703
@c[_1703] -1 i[z25_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1704
@c[_1704] 1 i[z25_26][b0] -1 i[s25][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1705
@c[_1705] -1 i[z27_28][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1706
@c[_1706] -1 i[z27_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1707
@c[_1707] 1 i[z27_28][b0] -1 i[s27][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1708
@c[_1708] 1 i[z0_4][b0] 1 i[z2_6][b0] 1 i[z8_16][b0] 1 i[z10_14][b0] 1 i[z13_21][b0] 1 i[z15_19][b0] 1 i[z22_32][b0] 1 i[z23_24][b0] 1 i[z25_26][b0] 1 i[z27_28][b0] -2 i[b43][b0] >= 0;
* constraint lin_less_equal _1709
@c[_1709] -1 i[z0_4][b0] -1 i[z2_6][b0] -1 i[z8_16][b0] -1 i[z10_14][b0] -1 i[z13_21][b0] -1 i[z15_19][b0] -1 i[z22_32][b0] -1 i[z23_24][b0] -1 i[z25_26][b0] -1 i[z27_28][b0] 10 i[b43][b0] >= 0;
* constraint lin_less_equal _1710
@c[_1710] -1 i[z0_6][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1711
@c[_1711] -1 i[z0_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1712
@c[_1712] 1 i[z0_6][b0] -1 i[s0][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1713
@c[_1713] -1 i[z8_14][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1714
@c[_1714] -1 i[z8_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1715
@c[_1715] 1 i[z8_14][b0] -1 i[s8][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1716
@c[_1716] -1 i[z10_12][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1717
@c[_1717] -1 i[z10_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1718
@c[_1718] 1 i[z10_12][b0] -1 i[s10][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1719
@c[_1719] -1 i[z13_19][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1720
@c[_1720] -1 i[z13_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1721
@c[_1721] 1 i[z13_19][b0] -1 i[s13][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1722
@c[_1722] -1 i[z22_34][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1723
@c[_1723] -1 i[z22_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1724
@c[_1724] 1 i[z22_34][b0] -1 i[s22][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1725
@c[_1725] -1 i[z23_26][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1726
@c[_1726] -1 i[z23_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1727
@c[_1727] 1 i[z23_26][b0] -1 i[s23][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1728
@c[_1728] -1 i[z25_28][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1729
@c[_1729] -1 i[z25_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1730
@c[_1730] 1 i[z25_28][b0] -1 i[s25][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1731
@c[_1731] 1 i[z0_6][b0] 1 i[z8_14][b0] 1 i[z10_12][b0] 1 i[z13_19][b0] 1 i[z22_34][b0] 1 i[z23_26][b0] 1 i[z25_28][b0] -2 i[b44][b0] >= 0;
* constraint lin_less_equal _1732
@c[_1732] -1 i[z0_6][b0] -1 i[z8_14][b0] -1 i[z10_12][b0] -1 i[z13_19][b0] -1 i[z22_34][b0] -1 i[z23_26][b0] -1 i[z25_28][b0] 7 i[b44][b0] >= 0;
* constraint lin_less_equal _1733
@c[_1733] -1 i[z0_7][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1734
@c[_1734] -1 i[z0_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1735
@c[_1735] 1 i[z0_7][b0] -1 i[s0][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1736
@c[_1736] -1 i[z1_6][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1737
@c[_1737] -1 i[z1_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1738
@c[_1738] 1 i[z1_6][b0] -1 i[s1][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1739
@c[_1739] -1 i[z8_13][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1740
@c[_1740] -1 i[z8_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1741
@c[_1741] 1 i[z8_13][b0] -1 i[s8][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1742
@c[_1742] -1 i[z9_14][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1743
@c[_1743] -1 i[z9_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1744
@c[_1744] 1 i[z9_14][b0] -1 i[s9][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1745
@c[_1745] -1 i[z11_12][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1746
@c[_1746] -1 i[z11_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1747
@c[_1747] 1 i[z11_12][b0] -1 i[s11][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1748
@c[_1748] -1 i[z12_21][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1749
@c[_1749] -1 i[z12_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1750
@c[_1750] 1 i[z12_21][b0] -1 i[s12][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1751
@c[_1751] -1 i[z13_18][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1752
@c[_1752] -1 i[z13_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1753
@c[_1753] 1 i[z13_18][b0] -1 i[s13][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1754
@c[_1754] -1 i[z14_19][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1755
@c[_1755] -1 i[z14_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1756
@c[_1756] 1 i[z14_19][b0] -1 i[s14][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1757
@c[_1757] -1 i[z22_33][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1758
@c[_1758] -1 i[z22_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1759
@c[_1759] 1 i[z22_33][b0] -1 i[s22][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1760
@c[_1760] -1 i[z23_25][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1761
@c[_1761] -1 i[z23_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1762
@c[_1762] 1 i[z23_25][b0] -1 i[s23][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1763
@c[_1763] -1 i[z24_26][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1764
@c[_1764] -1 i[z24_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1765
@c[_1765] 1 i[z24_26][b0] -1 i[s24][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1766
@c[_1766] -1 i[z25_27][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1767
@c[_1767] -1 i[z25_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1768
@c[_1768] 1 i[z25_27][b0] -1 i[s25][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1769
@c[_1769] -1 i[z26_28][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1770
@c[_1770] -1 i[z26_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1771
@c[_1771] 1 i[z26_28][b0] -1 i[s26][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1772
@c[_1772] -1 i[z22_29][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1773
@c[_1773] -1 i[z22_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1774
@c[_1774] 1 i[z22_29][b0] -1 i[s22][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1775
@c[_1775] -1 i[z36_37][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1776
@c[_1776] -1 i[z36_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1777
@c[_1777] 1 i[z36_37][b0] -1 i[s36][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1778
@c[_1778] 1 i[z0_7][b0] 1 i[z1_6][b0] 1 i[z8_13][b0] 1 i[z9_14][b0] 1 i[z11_12][b0] 1 i[z12_21][b0] 1 i[z13_18][b0] 1 i[z14_19][b0] 1 i[z22_33][b0] 1 i[z23_25][b0] 1 i[z24_26][b0] 1 i[z25_27][b0] 1 i[z26_28][b0] 1 i[z22_29][b0] 1 i[z36_37][b0] 1 i[z36_37][b0] -2 i[b45][b0] >= 0;
* constraint lin_less_equal _1779
@c[_1779] -1 i[z0_7][b0] -1 i[z1_6][b0] -1 i[z8_13][b0] -1 i[z9_14][b0] -1 i[z11_12][b0] -1 i[z12_21][b0] -1 i[z13_18][b0] -1 i[z14_19][b0] -1 i[z22_33][b0] -1 i[z23_25][b0] -1 i[z24_26][b0] -1 i[z25_27][b0] -1 i[z26_28][b0] -1 i[z22_29][b0] -1 i[z36_37][b0] -1 i[z36_37][b0] 16 i[b45][b0] >= 0;
* constraint lin_less_equal _1780
@c[_1780] 1 i[z0_8][b0] 1 i[z2_10][b0] 1 i[z4_13][b0] 1 i[z6_15][b0] 1 i[z3_13][b0] 1 i[z1_15][b0] 1 i[z7_18][b0] 1 i[z5_20][b0] -2 i[b46][b0] >= 0;
* constraint lin_less_equal _1781
@c[_1781] -1 i[z0_8][b0] -1 i[z2_10][b0] -1 i[z4_13][b0] -1 i[z6_15][b0] -1 i[z3_13][b0] -1 i[z1_15][b0] -1 i[z7_18][b0] -1 i[z5_20][b0] 8 i[b46][b0] >= 0;
* constraint lin_less_equal _1782
@c[_1782] 1 i[z0_10][b0] 1 i[z4_15][b0] 1 i[z1_13][b0] 1 i[z5_18][b0] -2 i[b47][b0] >= 0;
* constraint lin_less_equal _1783
@c[_1783] -1 i[z0_10][b0] -1 i[z4_15][b0] -1 i[z1_13][b0] -1 i[z5_18][b0] 4 i[b47][b0] >= 0;
* constraint lin_less_equal _1784
@c[_1784] 1 i[z0_13][b0] 1 i[z2_15][b0] 1 i[z4_18][b0] 1 i[z6_20][b0] 1 i[z3_8][b0] 1 i[z1_10][b0] 1 i[z7_13][b0] 1 i[z5_15][b0] -2 i[b48][b0] >= 0;
* constraint lin_less_equal _1785
@c[_1785] -1 i[z0_13][b0] -1 i[z2_15][b0] -1 i[z4_18][b0] -1 i[z6_20][b0] -1 i[z3_8][b0] -1 i[z1_10][b0] -1 i[z7_13][b0] -1 i[z5_15][b0] 8 i[b48][b0] >= 0;
* constraint lin_less_equal _1786
@c[_1786] 1 i[z0_15][b0] 1 i[z4_20][b0] 1 i[z1_8][b0] 1 i[z5_13][b0] -2 i[b49][b0] >= 0;
* constraint lin_less_equal _1787
@c[_1787] -1 i[z0_15][b0] -1 i[z4_20][b0] -1 i[z1_8][b0] -1 i[z5_13][b0] 4 i[b49][b0] >= 0;
* constraint lin_less_equal _1788
@c[_1788] 1 i[z0_17][b0] 1 i[z5_12][b0] 1 i[z23_39][b0] 1 i[z23_37][b0] -2 i[b50][b0] >= 0;
* constraint lin_less_equal _1789
@c[_1789] -1 i[z0_17][b0] -1 i[z5_12][b0] -1 i[z23_39][b0] -1 i[z23_37][b0] 4 i[b50][b0] >= 0;
* constraint lin_less_equal _1790
@c[_1790] -1 i[z0_18][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1791
@c[_1791] -1 i[z0_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1792
@c[_1792] 1 i[z0_18][b0] -1 i[s0][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1793
@c[_1793] -1 i[z2_20][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1794
@c[_1794] -1 i[z2_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1795
@c[_1795] 1 i[z2_20][b0] -1 i[s2][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1796
@c[_1796] -1 i[z7_8][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1797
@c[_1797] -1 i[z7_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1798
@c[_1798] 1 i[z7_8][b0] -1 i[s7][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1799
@c[_1799] -1 i[z5_10][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1800
@c[_1800] -1 i[z5_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1801
@c[_1801] 1 i[z5_10][b0] -1 i[s5][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1802
@c[_1802] 1 i[z0_18][b0] 1 i[z2_20][b0] 1 i[z7_8][b0] 1 i[z5_10][b0] -2 i[b51][b0] >= 0;
* constraint lin_less_equal _1803
@c[_1803] -1 i[z0_18][b0] -1 i[z2_20][b0] -1 i[z7_8][b0] -1 i[z5_10][b0] 4 i[b51][b0] >= 0;
* constraint lin_less_equal _1804
@c[_1804] 1 i[z0_20][b0] 1 i[z5_8][b0] -2 i[b52][b0] >= 0;
* constraint lin_less_equal _1805
@c[_1805] -1 i[z0_20][b0] -1 i[z5_8][b0] 2 i[b52][b0] >= 0;
* constraint lin_less_equal _1806
@c[_1806] -1 i[z0_21][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1807
@c[_1807] -1 i[z0_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1808
@c[_1808] 1 i[z0_21][b0] -1 i[s0][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1809
@c[_1809] -1 i[z1_20][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1810
@c[_1810] -1 i[z1_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1811
@c[_1811] 1 i[z1_20][b0] -1 i[s1][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1812
@c[_1812] -1 i[z4_8][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1813
@c[_1813] -1 i[z4_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1814
@c[_1814] 1 i[z4_8][b0] -1 i[s4][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1815
@c[_1815] -1 i[z5_9][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1816
@c[_1816] -1 i[z5_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1817
@c[_1817] 1 i[z5_9][b0] -1 i[s5][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1818
@c[_1818] -1 i[z22_39][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1819
@c[_1819] -1 i[z22_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1820
@c[_1820] 1 i[z22_39][b0] -1 i[s22][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1821
@c[_1821] -1 i[z23_36][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1822
@c[_1822] -1 i[z23_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1823
@c[_1823] 1 i[z23_36][b0] -1 i[s23][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1824
@c[_1824] -1 i[z22_37][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1825
@c[_1825] -1 i[z22_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1826
@c[_1826] 1 i[z22_37][b0] -1 i[s22][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1827
@c[_1827] 1 i[z0_21][b0] 1 i[z1_20][b0] 1 i[z4_8][b0] 1 i[z5_9][b0] 1 i[z22_39][b0] 1 i[z23_36][b0] 1 i[z23_36][b0] 1 i[z22_37][b0] -2 i[b53][b0] >= 0;
* constraint lin_less_equal _1828
@c[_1828] -1 i[z0_21][b0] -1 i[z1_20][b0] -1 i[z4_8][b0] -1 i[z5_9][b0] -1 i[z22_39][b0] -1 i[z23_36][b0] -1 i[z23_36][b0] -1 i[z22_37][b0] 8 i[b53][b0] >= 0;
* constraint lin_less_equal _1829
@c[_1829] -1 i[z0_27][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1830
@c[_1830] -1 i[z0_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1831
@c[_1831] 1 i[z0_27][b0] -1 i[s0][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1832
@c[_1832] -1 i[z4_33][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1833
@c[_1833] -1 i[z4_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1834
@c[_1834] 1 i[z4_33][b0] -1 i[s4][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1835
@c[_1835] -1 i[z13_37][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1836
@c[_1836] -1 i[z13_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1837
@c[_1837] 1 i[z13_37][b0] -1 i[s13][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1838
@c[_1838] -1 i[z7_23][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1839
@c[_1839] -1 i[z7_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1840
@c[_1840] 1 i[z7_23][b0] -1 i[s7][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1841
@c[_1841] -1 i[z3_29][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1842
@c[_1842] -1 i[z3_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1843
@c[_1843] 1 i[z3_29][b0] -1 i[s3][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1844
@c[_1844] 1 i[z0_27][b0] 1 i[z4_33][b0] 1 i[z13_37][b0] 1 i[z7_23][b0] 1 i[z3_29][b0] 1 i[z13_37][b0] -2 i[b54][b0] >= 0;
* constraint lin_less_equal _1845
@c[_1845] -1 i[z0_27][b0] -1 i[z4_33][b0] -1 i[z13_37][b0] -1 i[z7_23][b0] -1 i[z3_29][b0] -1 i[z13_37][b0] 6 i[b54][b0] >= 0;
* constraint lin_less_equal _1846
@c[_1846] -1 i[z8_37][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1847
@c[_1847] -1 i[z8_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1848
@c[_1848] 1 i[z8_37][b0] -1 i[s8][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1849
@c[_1849] 1 i[z0_33][b0] 1 i[z8_37][b0] 1 i[z3_23][b0] 1 i[z8_37][b0] -2 i[b55][b0] >= 0;
* constraint lin_less_equal _1850
@c[_1850] -1 i[z0_33][b0] -1 i[z8_37][b0] -1 i[z3_23][b0] -1 i[z8_37][b0] 4 i[b55][b0] >= 0;
* constraint lin_less_equal _1851
@c[_1851] -1 i[z0_34][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1852
@c[_1852] -1 i[z0_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1853
@c[_1853] 1 i[z0_34][b0] -1 i[s0][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1854
@c[_1854] -1 i[z1_33][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1855
@c[_1855] -1 i[z1_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1856
@c[_1856] 1 i[z1_33][b0] -1 i[s1][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1857
@c[_1857] -1 i[z9_37][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1858
@c[_1858] -1 i[z9_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1859
@c[_1859] 1 i[z9_37][b0] -1 i[s9][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1860
@c[_1860] -1 i[z12_40][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1861
@c[_1861] -1 i[z12_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1862
@c[_1862] 1 i[z12_40][b0] -1 i[s12][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1863
@c[_1863] -1 i[z2_23][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1864
@c[_1864] -1 i[z2_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1865
@c[_1865] 1 i[z2_23][b0] -1 i[s2][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1866
@c[_1866] -1 i[z3_24][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1867
@c[_1867] -1 i[z3_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1868
@c[_1868] 1 i[z3_24][b0] -1 i[s3][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1869
@c[_1869] -1 i[z12_36][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1870
@c[_1870] -1 i[z12_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1871
@c[_1871] 1 i[z12_36][b0] -1 i[s12][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1872
@c[_1872] 1 i[z0_34][b0] 1 i[z1_33][b0] 1 i[z9_37][b0] 1 i[z12_40][b0] 1 i[z2_23][b0] 1 i[z3_24][b0] 1 i[z12_36][b0] 1 i[z9_37][b0] -2 i[b56][b0] >= 0;
* constraint lin_less_equal _1873
@c[_1873] -1 i[z0_34][b0] -1 i[z1_33][b0] -1 i[z9_37][b0] -1 i[z12_40][b0] -1 i[z2_23][b0] -1 i[z3_24][b0] -1 i[z12_36][b0] -1 i[z9_37][b0] 8 i[b56][b0] >= 0;
* constraint lin_less_equal _1874
@c[_1874] 1 i[z0_35][b0] 1 i[z8_40][b0] 1 i[z3_22][b0] 1 i[z8_36][b0] -2 i[b57][b0] >= 0;
* constraint lin_less_equal _1875
@c[_1875] -1 i[z0_35][b0] -1 i[z8_40][b0] -1 i[z3_22][b0] -1 i[z8_36][b0] 4 i[b57][b0] >= 0;
* constraint lin_less_equal _1876
@c[_1876] -1 i[z8_23][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1877
@c[_1877] -1 i[z8_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1878
@c[_1878] 1 i[z8_23][b0] -1 i[s8][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1879
@c[_1879] -1 i[z9_24][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1880
@c[_1880] -1 i[z9_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1881
@c[_1881] 1 i[z9_24][b0] -1 i[s9][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1882
@c[_1882] -1 i[z12_32][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1883
@c[_1883] -1 i[z12_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1884
@c[_1884] 1 i[z12_32][b0] -1 i[s12][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1885
@c[_1885] -1 i[z17_25][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1886
@c[_1886] -1 i[z17_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1887
@c[_1887] 1 i[z17_25][b0] -1 i[s17][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1888
@c[_1888] -1 i[z11_29][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1889
@c[_1889] -1 i[z11_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1890
@c[_1890] 1 i[z11_29][b0] -1 i[s11][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1891
@c[_1891] 1 i[z0_39][b0] 1 i[z8_23][b0] 1 i[z9_24][b0] 1 i[z12_32][b0] 1 i[z13_29][b0] 1 i[z14_30][b0] 1 i[z16_23][b0] 1 i[z17_25][b0] 1 i[z11_29][b0] 1 i[z0_37][b0] -2 i[b58][b0] >= 0;
* constraint lin_less_equal _1892
@c[_1892] -1 i[z0_39][b0] -1 i[z8_23][b0] -1 i[z9_24][b0] -1 i[z12_32][b0] -1 i[z13_29][b0] -1 i[z14_30][b0] -1 i[z16_23][b0] -1 i[z17_25][b0] -1 i[z11_29][b0] -1 i[z0_37][b0] 10 i[b58][b0] >= 0;
* constraint lin_less_equal _1893
@c[_1893] -1 i[z10_29][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1894
@c[_1894] -1 i[z10_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1895
@c[_1895] 1 i[z10_29][b0] -1 i[s10][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1896
@c[_1896] -1 i[z11_30][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1897
@c[_1897] -1 i[z11_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1898
@c[_1898] 1 i[z11_30][b0] -1 i[s11][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1899
@c[_1899] -1 i[z13_35][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1900
@c[_1900] -1 i[z13_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1901
@c[_1901] 1 i[z13_35][b0] -1 i[s13][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1902
@c[_1902] -1 i[z16_22][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1903
@c[_1903] -1 i[z16_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1904
@c[_1904] 1 i[z16_22][b0] -1 i[s16][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1905
@c[_1905] -1 i[z9_23][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1906
@c[_1906] -1 i[z9_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1907
@c[_1907] 1 i[z9_23][b0] -1 i[s9][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1908
@c[_1908] 1 i[z0_40][b0] 1 i[z8_31][b0] 1 i[z9_32][b0] 1 i[z10_29][b0] 1 i[z11_30][b0] 1 i[z13_35][b0] 1 i[z16_22][b0] 1 i[z9_23][b0] 1 i[z11_25][b0] 1 i[z0_36][b0] -2 i[b59][b0] >= 0;
* constraint lin_less_equal _1909
@c[_1909] -1 i[z0_40][b0] -1 i[z8_31][b0] -1 i[z9_32][b0] -1 i[z10_29][b0] -1 i[z11_30][b0] -1 i[z13_35][b0] -1 i[z16_22][b0] -1 i[z9_23][b0] -1 i[z11_25][b0] -1 i[z0_36][b0] 10 i[b59][b0] >= 0;
* constraint lin_less_equal _1910
@c[_1910] 1 i[s1][b0] 1 i[s3][b0] 1 i[s5][b0] 1 i[s7][b0] 1 i[z9_10][b0] 1 i[z8_11][b0] 1 i[z14_15][b0] 1 i[z13_16][b0] 1 i[z19_20][b0] 1 i[z18_21][b0] 1 i[z24_29][b0] 1 i[z26_31][b0] 1 i[z28_33][b0] 1 i[z23_30][b0] 1 i[z25_32][b0] 1 i[z27_34][b0] -2 i[b60][b0] >= 0;
* constraint lin_less_equal _1911
@c[_1911] -1 i[s1][b0] -1 i[s3][b0] -1 i[s5][b0] -1 i[s7][b0] -1 i[z9_10][b0] -1 i[z8_11][b0] -1 i[z14_15][b0] -1 i[z13_16][b0] -1 i[z19_20][b0] -1 i[z18_21][b0] -1 i[z24_29][b0] -1 i[z26_31][b0] -1 i[z28_33][b0] -1 i[z23_30][b0] -1 i[z25_32][b0] -1 i[z27_34][b0] 16 i[b60][b0] >= 0;
* constraint lin_less_equal _1912
@c[_1912] -1 i[z1_3][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1913
@c[_1913] -1 i[z1_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1914
@c[_1914] 1 i[z1_3][b0] -1 i[s1][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _1915
@c[_1915] -1 i[z5_7][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1916
@c[_1916] -1 i[z5_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1917
@c[_1917] 1 i[z5_7][b0] -1 i[s5][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1918
@c[_1918] -1 i[z24_31][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1919
@c[_1919] -1 i[z24_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1920
@c[_1920] 1 i[z24_31][b0] -1 i[s24][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1921
@c[_1921] -1 i[z26_33][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1922
@c[_1922] -1 i[z26_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1923
@c[_1923] 1 i[z26_33][b0] -1 i[s26][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1924
@c[_1924] -1 i[z25_30][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1925
@c[_1925] -1 i[z25_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1926
@c[_1926] 1 i[z25_30][b0] -1 i[s25][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1927
@c[_1927] -1 i[z27_32][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1928
@c[_1928] -1 i[z27_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1929
@c[_1929] 1 i[z27_32][b0] -1 i[s27][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1930
@c[_1930] 1 i[z1_3][b0] 1 i[z5_7][b0] 1 i[z8_9][b0] 1 i[z12_15][b0] 1 i[z13_14][b0] 1 i[z18_19][b0] 1 i[z24_31][b0] 1 i[z26_33][b0] 1 i[z25_30][b0] 1 i[z27_32][b0] -2 i[b61][b0] >= 0;
* constraint lin_less_equal _1931
@c[_1931] -1 i[z1_3][b0] -1 i[z5_7][b0] -1 i[z8_9][b0] -1 i[z12_15][b0] -1 i[z13_14][b0] -1 i[z18_19][b0] -1 i[z24_31][b0] -1 i[z26_33][b0] -1 i[z25_30][b0] -1 i[z27_32][b0] 10 i[b61][b0] >= 0;
* constraint lin_less_equal _1932
@c[_1932] -1 i[z1_5][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1933
@c[_1933] -1 i[z1_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1934
@c[_1934] 1 i[z1_5][b0] -1 i[s1][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1935
@c[_1935] -1 i[z3_7][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1936
@c[_1936] -1 i[z3_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1937
@c[_1937] 1 i[z3_7][b0] -1 i[s3][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1938
@c[_1938] -1 i[z9_15][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1939
@c[_1939] -1 i[z9_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1940
@c[_1940] 1 i[z9_15][b0] -1 i[s9][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1941
@c[_1941] -1 i[z11_13][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1942
@c[_1942] -1 i[z11_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1943
@c[_1943] 1 i[z11_13][b0] -1 i[s11][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1944
@c[_1944] -1 i[z14_20][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1945
@c[_1945] -1 i[z14_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1946
@c[_1946] 1 i[z14_20][b0] -1 i[s14][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1947
@c[_1947] -1 i[z16_18][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1948
@c[_1948] -1 i[z16_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1949
@c[_1949] 1 i[z16_18][b0] -1 i[s16][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1950
@c[_1950] 1 i[z1_5][b0] 1 i[z3_7][b0] 1 i[z9_15][b0] 1 i[z11_13][b0] 1 i[z14_20][b0] 1 i[z16_18][b0] 1 i[z23_24][b0] 1 i[z25_26][b0] 1 i[z27_28][b0] 1 i[z22_32][b0] -2 i[b62][b0] >= 0;
* constraint lin_less_equal _1951
@c[_1951] -1 i[z1_5][b0] -1 i[z3_7][b0] -1 i[z9_15][b0] -1 i[z11_13][b0] -1 i[z14_20][b0] -1 i[z16_18][b0] -1 i[z23_24][b0] -1 i[z25_26][b0] -1 i[z27_28][b0] -1 i[z22_32][b0] 10 i[b62][b0] >= 0;
* constraint lin_less_equal _1952
@c[_1952] -1 i[z1_7][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1953
@c[_1953] -1 i[z1_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1954
@c[_1954] 1 i[z1_7][b0] -1 i[s1][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1955
@c[_1955] -1 i[z9_13][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1956
@c[_1956] -1 i[z9_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1957
@c[_1957] 1 i[z9_13][b0] -1 i[s9][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1958
@c[_1958] -1 i[z12_20][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1959
@c[_1959] -1 i[z12_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1960
@c[_1960] 1 i[z12_20][b0] -1 i[s12][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1961
@c[_1961] -1 i[z14_18][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1962
@c[_1962] -1 i[z14_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1963
@c[_1963] 1 i[z14_18][b0] -1 i[s14][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1964
@c[_1964] -1 i[z24_25][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1965
@c[_1965] -1 i[z24_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1966
@c[_1966] 1 i[z24_25][b0] -1 i[s24][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1967
@c[_1967] -1 i[z26_27][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1968
@c[_1968] -1 i[z26_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1969
@c[_1969] 1 i[z26_27][b0] -1 i[s26][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1970
@c[_1970] -1 i[z22_30][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1971
@c[_1971] -1 i[z22_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1972
@c[_1972] 1 i[z22_30][b0] -1 i[s22][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1973
@c[_1973] 1 i[z1_7][b0] 1 i[z9_13][b0] 1 i[z12_20][b0] 1 i[z14_18][b0] 1 i[z24_25][b0] 1 i[z26_27][b0] 1 i[z22_30][b0] -2 i[b63][b0] >= 0;
* constraint lin_less_equal _1974
@c[_1974] -1 i[z1_7][b0] -1 i[z9_13][b0] -1 i[z12_20][b0] -1 i[z14_18][b0] -1 i[z24_25][b0] -1 i[z26_27][b0] -1 i[z22_30][b0] 7 i[b63][b0] >= 0;
* constraint lin_less_equal _1975
@c[_1975] 1 i[z1_17][b0] 1 i[z4_12][b0] 1 i[z24_39][b0] 1 i[z24_37][b0] -2 i[b64][b0] >= 0;
* constraint lin_less_equal _1976
@c[_1976] -1 i[z1_17][b0] -1 i[z4_12][b0] -1 i[z24_39][b0] -1 i[z24_37][b0] 4 i[b64][b0] >= 0;
* constraint lin_less_equal _1977
@c[_1977] -1 i[z1_19][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1978
@c[_1978] -1 i[z1_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1979
@c[_1979] 1 i[z1_19][b0] -1 i[s1][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1980
@c[_1980] -1 i[z3_21][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1981
@c[_1981] -1 i[z3_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1982
@c[_1982] 1 i[z3_21][b0] -1 i[s3][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1983
@c[_1983] -1 i[z6_9][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1984
@c[_1984] -1 i[z6_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1985
@c[_1985] 1 i[z6_9][b0] -1 i[s6][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1986
@c[_1986] -1 i[z4_11][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1987
@c[_1987] -1 i[z4_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1988
@c[_1988] 1 i[z4_11][b0] -1 i[s4][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1989
@c[_1989] -1 i[z26_36][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1990
@c[_1990] -1 i[z26_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1991
@c[_1991] 1 i[z26_36][b0] -1 i[s26][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1992
@c[_1992] 1 i[z1_19][b0] 1 i[z3_21][b0] 1 i[z6_9][b0] 1 i[z4_11][b0] 1 i[z26_36][b0] 1 i[z26_36][b0] -2 i[b65][b0] >= 0;
* constraint lin_less_equal _1993
@c[_1993] -1 i[z1_19][b0] -1 i[z3_21][b0] -1 i[z6_9][b0] -1 i[z4_11][b0] -1 i[z26_36][b0] -1 i[z26_36][b0] 6 i[b65][b0] >= 0;
* constraint lin_less_equal _1994
@c[_1994] -1 i[z24_36][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1995
@c[_1995] -1 i[z24_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1996
@c[_1996] 1 i[z24_36][b0] -1 i[s24][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1997
@c[_1997] 1 i[z1_21][b0] 1 i[z4_9][b0] 1 i[z24_36][b0] 1 i[z24_36][b0] -2 i[b66][b0] >= 0;
* constraint lin_less_equal _1998
@c[_1998] -1 i[z1_21][b0] -1 i[z4_9][b0] -1 i[z24_36][b0] -1 i[z24_36][b0] 4 i[b66][b0] >= 0;
* constraint lin_less_equal _1999
@c[_1999] 1 i[z1_24][b0] 1 i[z3_26][b0] 1 i[z5_30][b0] 1 i[z7_32][b0] 1 i[z4_26][b0] 1 i[z6_28][b0] 1 i[z0_32][b0] 1 i[z2_34][b0] -2 i[b67][b0] >= 0;
* constraint lin_less_equal _2000
@c[_2000] -1 i[z1_24][b0] -1 i[z3_26][b0] -1 i[z5_30][b0] -1 i[z7_32][b0] -1 i[z4_26][b0] -1 i[z6_28][b0] -1 i[z0_32][b0] -1 i[z2_34][b0] 8 i[b67][b0] >= 0;
* constraint lin_less_equal _2001
@c[_2001] 1 i[z1_26][b0] 1 i[z3_28][b0] 1 i[z5_32][b0] 1 i[z7_34][b0] 1 i[z4_24][b0] 1 i[z6_26][b0] 1 i[z0_30][b0] 1 i[z2_32][b0] -2 i[b68][b0] >= 0;
* constraint lin_less_equal _2002
@c[_2002] -1 i[z1_26][b0] -1 i[z3_28][b0] -1 i[z5_32][b0] -1 i[z7_34][b0] -1 i[z4_24][b0] -1 i[z6_26][b0] -1 i[z0_30][b0] -1 i[z2_32][b0] 8 i[b68][b0] >= 0;
* constraint lin_less_equal _2003
@c[_2003] -1 i[z1_28][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2004
@c[_2004] -1 i[z1_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2005
@c[_2005] 1 i[z1_28][b0] -1 i[s1][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2006
@c[_2006] -1 i[z5_34][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2007
@c[_2007] -1 i[z5_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2008
@c[_2008] 1 i[z5_34][b0] -1 i[s5][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2009
@c[_2009] -1 i[z6_24][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2010
@c[_2010] -1 i[z6_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2011
@c[_2011] 1 i[z6_24][b0] -1 i[s6][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2012
@c[_2012] -1 i[z2_30][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2013
@c[_2013] -1 i[z2_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2014
@c[_2014] 1 i[z2_30][b0] -1 i[s2][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2015
@c[_2015] 1 i[z1_28][b0] 1 i[z5_34][b0] 1 i[z6_24][b0] 1 i[z2_30][b0] -2 i[b69][b0] >= 0;
* constraint lin_less_equal _2016
@c[_2016] -1 i[z1_28][b0] -1 i[z5_34][b0] -1 i[z6_24][b0] -1 i[z2_30][b0] 4 i[b69][b0] >= 0;
* constraint lin_less_equal _2017
@c[_2017] 1 i[z1_30][b0] 1 i[z3_32][b0] 1 i[z0_26][b0] 1 i[z2_28][b0] -2 i[b70][b0] >= 0;
* constraint lin_less_equal _2018
@c[_2018] -1 i[z1_30][b0] -1 i[z3_32][b0] -1 i[z0_26][b0] -1 i[z2_28][b0] 4 i[b70][b0] >= 0;
* constraint lin_less_equal _2019
@c[_2019] 1 i[z1_32][b0] 1 i[z3_34][b0] 1 i[z0_24][b0] 1 i[z2_26][b0] -2 i[b71][b0] >= 0;
* constraint lin_less_equal _2020
@c[_2020] -1 i[z1_32][b0] -1 i[z3_34][b0] -1 i[z0_24][b0] -1 i[z2_26][b0] 4 i[b71][b0] >= 0;
* constraint lin_less_equal _2021
@c[_2021] 1 i[z1_34][b0] 1 i[z2_24][b0] -2 i[b72][b0] >= 0;
* constraint lin_less_equal _2022
@c[_2022] -1 i[z1_34][b0] -1 i[z2_24][b0] 2 i[b72][b0] >= 0;
* constraint lin_less_equal _2023
@c[_2023] 1 i[z1_35][b0] 1 i[z9_40][b0] 1 i[z2_22][b0] 1 i[z9_36][b0] -2 i[b73][b0] >= 0;
* constraint lin_less_equal _2024
@c[_2024] -1 i[z1_35][b0] -1 i[z9_40][b0] -1 i[z2_22][b0] -1 i[z9_36][b0] 4 i[b73][b0] >= 0;
* constraint lin_less_equal _2025
@c[_2025] -1 i[z12_31][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2026
@c[_2026] -1 i[z12_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2027
@c[_2027] 1 i[z12_31][b0] -1 i[s12][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2028
@c[_2028] -1 i[z17_26][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2029
@c[_2029] -1 i[z17_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2030
@c[_2030] 1 i[z17_26][b0] -1 i[s17][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2031
@c[_2031] 1 i[z1_39][b0] 1 i[z9_23][b0] 1 i[z12_31][b0] 1 i[z14_29][b0] 1 i[z15_23][b0] 1 i[z16_24][b0] 1 i[z17_26][b0] 1 i[z10_29][b0] 1 i[z11_30][b0] 1 i[z1_37][b0] -2 i[b74][b0] >= 0;
* constraint lin_less_equal _2032
@c[_2032] -1 i[z1_39][b0] -1 i[z9_23][b0] -1 i[z12_31][b0] -1 i[z14_29][b0] -1 i[z15_23][b0] -1 i[z16_24][b0] -1 i[z17_26][b0] -1 i[z10_29][b0] -1 i[z11_30][b0] -1 i[z1_37][b0] 10 i[b74][b0] >= 0;
* constraint lin_less_equal _2033
@c[_2033] -1 i[z14_35][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2034
@c[_2034] -1 i[z14_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2035
@c[_2035] 1 i[z14_35][b0] -1 i[s14][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2036
@c[_2036] -1 i[z15_22][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2037
@c[_2037] -1 i[z15_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2038
@c[_2038] 1 i[z15_22][b0] -1 i[s15][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2039
@c[_2039] 1 i[z1_40][b0] 1 i[z9_31][b0] 1 i[z11_29][b0] 1 i[z14_35][b0] 1 i[z15_22][b0] 1 i[z8_23][b0] 1 i[z9_24][b0] 1 i[z10_25][b0] 1 i[z11_26][b0] 1 i[z1_36][b0] -2 i[b75][b0] >= 0;
* constraint lin_less_equal _2040
@c[_2040] -1 i[z1_40][b0] -1 i[z9_31][b0] -1 i[z11_29][b0] -1 i[z14_35][b0] -1 i[z15_22][b0] -1 i[z8_23][b0] -1 i[z9_24][b0] -1 i[z10_25][b0] -1 i[z11_26][b0] -1 i[z1_36][b0] 10 i[b75][b0] >= 0;
* constraint lin_less_equal _2041
@c[_2041] -1 i[z10_11][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2042
@c[_2042] -1 i[z10_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2043
@c[_2043] 1 i[z10_11][b0] -1 i[s10][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _2044
@c[_2044] -1 i[z13_17][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2045
@c[_2045] -1 i[z13_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2046
@c[_2046] 1 i[z13_17][b0] -1 i[s13][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2047
@c[_2047] -1 i[z15_16][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2048
@c[_2048] -1 i[z15_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2049
@c[_2049] 1 i[z15_16][b0] -1 i[s15][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2050
@c[_2050] -1 i[z20_21][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2051
@c[_2051] -1 i[z20_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2052
@c[_2052] 1 i[z20_21][b0] -1 i[s20][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2053
@c[_2053] 1 i[z0_2][b0] 1 i[z4_6][b0] 1 i[z10_11][b0] 1 i[z13_17][b0] 1 i[z15_16][b0] 1 i[z20_21][b0] 1 i[z25_30][b0] 1 i[z27_32][b0] 1 i[z24_31][b0] 1 i[z26_33][b0] -2 i[b76][b0] >= 0;
* constraint lin_less_equal _2054
@c[_2054] -1 i[z0_2][b0] -1 i[z4_6][b0] -1 i[z10_11][b0] -1 i[z13_17][b0] -1 i[z15_16][b0] -1 i[z20_21][b0] -1 i[z25_30][b0] -1 i[z27_32][b0] -1 i[z24_31][b0] -1 i[z26_33][b0] 10 i[b76][b0] >= 0;
* constraint lin_less_equal _2055
@c[_2055] -1 i[z2_4][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2056
@c[_2056] -1 i[z2_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2057
@c[_2057] 1 i[z2_4][b0] -1 i[s2][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _2058
@c[_2058] -1 i[z8_17][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2059
@c[_2059] -1 i[z8_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2060
@c[_2060] 1 i[z8_17][b0] -1 i[s8][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2061
@c[_2061] -1 i[z10_16][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2062
@c[_2062] -1 i[z10_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2063
@c[_2063] 1 i[z10_16][b0] -1 i[s10][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2064
@c[_2064] -1 i[z15_21][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2065
@c[_2065] -1 i[z15_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2066
@c[_2066] 1 i[z15_21][b0] -1 i[s15][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2067
@c[_2067] 1 i[z2_4][b0] 1 i[z8_17][b0] 1 i[z10_16][b0] 1 i[z15_21][b0] 1 i[z22_30][b0] 1 i[z24_25][b0] 1 i[z26_27][b0] -2 i[b77][b0] >= 0;
* constraint lin_less_equal _2068
@c[_2068] -1 i[z2_4][b0] -1 i[z8_17][b0] -1 i[z10_16][b0] -1 i[z15_21][b0] -1 i[z22_30][b0] -1 i[z24_25][b0] -1 i[z26_27][b0] 7 i[b77][b0] >= 0;
* constraint lin_less_equal _2069
@c[_2069] -1 i[z2_5][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2070
@c[_2070] -1 i[z2_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2071
@c[_2071] 1 i[z2_5][b0] -1 i[s2][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _2072
@c[_2072] -1 i[z3_4][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2073
@c[_2073] -1 i[z3_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2074
@c[_2074] 1 i[z3_4][b0] -1 i[s3][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _2075
@c[_2075] -1 i[z9_17][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2076
@c[_2076] -1 i[z9_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2077
@c[_2077] 1 i[z9_17][b0] -1 i[s9][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2078
@c[_2078] -1 i[z10_15][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2079
@c[_2079] -1 i[z10_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2080
@c[_2080] 1 i[z10_15][b0] -1 i[s10][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2081
@c[_2081] -1 i[z11_16][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2082
@c[_2082] -1 i[z11_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2083
@c[_2083] 1 i[z11_16][b0] -1 i[s11][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2084
@c[_2084] -1 i[z15_20][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2085
@c[_2085] -1 i[z15_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2086
@c[_2086] 1 i[z15_20][b0] -1 i[s15][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2087
@c[_2087] -1 i[z16_21][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2088
@c[_2088] -1 i[z16_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2089
@c[_2089] 1 i[z16_21][b0] -1 i[s16][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2090
@c[_2090] -1 i[z17_19][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2091
@c[_2091] -1 i[z17_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2092
@c[_2092] 1 i[z17_19][b0] -1 i[s17][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2093
@c[_2093] -1 i[z36_39][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2094
@c[_2094] -1 i[z36_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2095
@c[_2095] 1 i[z36_39][b0] -1 i[s36][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2096
@c[_2096] 1 i[z2_5][b0] 1 i[z3_4][b0] 1 i[z9_17][b0] 1 i[z10_15][b0] 1 i[z11_16][b0] 1 i[z15_20][b0] 1 i[z16_21][b0] 1 i[z17_19][b0] 1 i[z22_29][b0] 1 i[z23_25][b0] 1 i[z24_26][b0] 1 i[z25_27][b0] 1 i[z26_28][b0] 1 i[z22_33][b0] 1 i[z36_39][b0] 1 i[z36_39][b0] -2 i[b78][b0] >= 0;
* constraint lin_less_equal _2097
@c[_2097] -1 i[z2_5][b0] -1 i[z3_4][b0] -1 i[z9_17][b0] -1 i[z10_15][b0] -1 i[z11_16][b0] -1 i[z15_20][b0] -1 i[z16_21][b0] -1 i[z17_19][b0] -1 i[z22_29][b0] -1 i[z23_25][b0] -1 i[z24_26][b0] -1 i[z25_27][b0] -1 i[z26_28][b0] -1 i[z22_33][b0] -1 i[z36_39][b0] -1 i[z36_39][b0] 16 i[b78][b0] >= 0;
* constraint lin_less_equal _2098
@c[_2098] 1 i[z2_8][b0] 1 i[z6_13][b0] 1 i[z3_15][b0] 1 i[z7_20][b0] -2 i[b79][b0] >= 0;
* constraint lin_less_equal _2099
@c[_2099] -1 i[z2_8][b0] -1 i[z6_13][b0] -1 i[z3_15][b0] -1 i[z7_20][b0] 4 i[b79][b0] >= 0;
* constraint lin_less_equal _2100
@c[_2100] 1 i[z2_12][b0] 1 i[z7_17][b0] 1 i[z27_37][b0] 1 i[z27_39][b0] -2 i[b80][b0] >= 0;
* constraint lin_less_equal _2101
@c[_2101] -1 i[z2_12][b0] -1 i[z7_17][b0] -1 i[z27_37][b0] -1 i[z27_39][b0] 4 i[b80][b0] >= 0;
* constraint lin_less_equal _2102
@c[_2102] 1 i[z2_13][b0] 1 i[z6_18][b0] 1 i[z3_10][b0] 1 i[z7_15][b0] -2 i[b81][b0] >= 0;
* constraint lin_less_equal _2103
@c[_2103] -1 i[z2_13][b0] -1 i[z6_18][b0] -1 i[z3_10][b0] -1 i[z7_15][b0] 4 i[b81][b0] >= 0;
* constraint lin_less_equal _2104
@c[_2104] 1 i[z2_18][b0] 1 i[z7_10][b0] -2 i[b82][b0] >= 0;
* constraint lin_less_equal _2105
@c[_2105] -1 i[z2_18][b0] -1 i[z7_10][b0] 2 i[b82][b0] >= 0;
* constraint lin_less_equal _2106
@c[_2106] -1 i[z2_19][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2107
@c[_2107] -1 i[z2_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2108
@c[_2108] 1 i[z2_19][b0] -1 i[s2][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2109
@c[_2109] -1 i[z3_18][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2110
@c[_2110] -1 i[z3_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2111
@c[_2111] 1 i[z3_18][b0] -1 i[s3][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2112
@c[_2112] -1 i[z6_10][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2113
@c[_2113] -1 i[z6_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2114
@c[_2114] 1 i[z6_10][b0] -1 i[s6][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2115
@c[_2115] -1 i[z7_11][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2116
@c[_2116] -1 i[z7_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2117
@c[_2117] 1 i[z7_11][b0] -1 i[s7][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _2118
@c[_2118] -1 i[z27_36][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2119
@c[_2119] -1 i[z27_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2120
@c[_2120] 1 i[z27_36][b0] -1 i[s27][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2121
@c[_2121] 1 i[z2_19][b0] 1 i[z3_18][b0] 1 i[z6_10][b0] 1 i[z7_11][b0] 1 i[z22_37][b0] 1 i[z27_36][b0] 1 i[z27_36][b0] 1 i[z22_39][b0] -2 i[b83][b0] >= 0;
* constraint lin_less_equal _2122
@c[_2122] -1 i[z2_19][b0] -1 i[z3_18][b0] -1 i[z6_10][b0] -1 i[z7_11][b0] -1 i[z22_37][b0] -1 i[z27_36][b0] -1 i[z27_36][b0] -1 i[z22_39][b0] 8 i[b83][b0] >= 0;
* constraint lin_less_equal _2123
@c[_2123] -1 i[z6_29][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2124
@c[_2124] -1 i[z6_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2125
@c[_2125] 1 i[z6_29][b0] -1 i[s6][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2126
@c[_2126] -1 i[z15_39][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2127
@c[_2127] -1 i[z15_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2128
@c[_2128] 1 i[z15_39][b0] -1 i[s15][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2129
@c[_2129] -1 i[z5_27][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2130
@c[_2130] -1 i[z5_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2131
@c[_2131] 1 i[z5_27][b0] -1 i[s5][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2132
@c[_2132] 1 i[z2_23][b0] 1 i[z6_29][b0] 1 i[z15_39][b0] 1 i[z5_27][b0] 1 i[z1_33][b0] 1 i[z15_39][b0] -2 i[b84][b0] >= 0;
* constraint lin_less_equal _2133
@c[_2133] -1 i[z2_23][b0] -1 i[z6_29][b0] -1 i[z15_39][b0] -1 i[z5_27][b0] -1 i[z1_33][b0] -1 i[z15_39][b0] 6 i[b84][b0] >= 0;
* constraint lin_less_equal _2134
@c[_2134] -1 i[z10_39][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2135
@c[_2135] -1 i[z10_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2136
@c[_2136] 1 i[z10_39][b0] -1 i[s10][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2137
@c[_2137] 1 i[z2_29][b0] 1 i[z10_39][b0] 1 i[z1_27][b0] 1 i[z10_39][b0] -2 i[b85][b0] >= 0;
* constraint lin_less_equal _2138
@c[_2138] -1 i[z2_29][b0] -1 i[z10_39][b0] -1 i[z1_27][b0] -1 i[z10_39][b0] 4 i[b85][b0] >= 0;
* constraint lin_less_equal _2139
@c[_2139] -1 i[z11_39][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2140
@c[_2140] -1 i[z11_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2141
@c[_2141] 1 i[z11_39][b0] -1 i[s11][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2142
@c[_2142] -1 i[z17_40][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2143
@c[_2143] -1 i[z17_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2144
@c[_2144] 1 i[z17_40][b0] -1 i[s17][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2145
@c[_2145] -1 i[z17_36][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2146
@c[_2146] -1 i[z17_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2147
@c[_2147] 1 i[z17_36][b0] -1 i[s17][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2148
@c[_2148] 1 i[z2_30][b0] 1 i[z3_29][b0] 1 i[z11_39][b0] 1 i[z17_40][b0] 1 i[z0_27][b0] 1 i[z1_28][b0] 1 i[z17_36][b0] 1 i[z11_39][b0] -2 i[b86][b0] >= 0;
* constraint lin_less_equal _2149
@c[_2149] -1 i[z2_30][b0] -1 i[z3_29][b0] -1 i[z11_39][b0] -1 i[z17_40][b0] -1 i[z0_27][b0] -1 i[z1_28][b0] -1 i[z17_36][b0] -1 i[z11_39][b0] 8 i[b86][b0] >= 0;
* constraint lin_less_equal _2150
@c[_2150] 1 i[z2_35][b0] 1 i[z10_40][b0] 1 i[z1_22][b0] 1 i[z10_36][b0] -2 i[b87][b0] >= 0;
* constraint lin_less_equal _2151
@c[_2151] -1 i[z2_35][b0] -1 i[z10_40][b0] -1 i[z1_22][b0] -1 i[z10_36][b0] 4 i[b87][b0] >= 0;
* constraint lin_less_equal _2152
@c[_2152] -1 i[z10_27][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2153
@c[_2153] -1 i[z10_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2154
@c[_2154] 1 i[z10_27][b0] -1 i[s10][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2155
@c[_2155] -1 i[z11_28][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2156
@c[_2156] -1 i[z11_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2157
@c[_2157] 1 i[z11_28][b0] -1 i[s11][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2158
@c[_2158] -1 i[z17_32][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2159
@c[_2159] -1 i[z17_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2160
@c[_2160] 1 i[z17_32][b0] -1 i[s17][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2161
@c[_2161] -1 i[z12_25][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2162
@c[_2162] -1 i[z12_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2163
@c[_2163] 1 i[z12_25][b0] -1 i[s12][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2164
@c[_2164] -1 i[z9_33][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2165
@c[_2165] -1 i[z9_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2166
@c[_2166] 1 i[z9_33][b0] -1 i[s9][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2167
@c[_2167] 1 i[z2_37][b0] 1 i[z10_27][b0] 1 i[z11_28][b0] 1 i[z15_33][b0] 1 i[z16_34][b0] 1 i[z17_32][b0] 1 i[z12_25][b0] 1 i[z14_27][b0] 1 i[z9_33][b0] 1 i[z2_39][b0] -2 i[b88][b0] >= 0;
* constraint lin_less_equal _2168
@c[_2168] -1 i[z2_37][b0] -1 i[z10_27][b0] -1 i[z11_28][b0] -1 i[z15_33][b0] -1 i[z16_34][b0] -1 i[z17_32][b0] -1 i[z12_25][b0] -1 i[z14_27][b0] -1 i[z9_33][b0] -1 i[z2_39][b0] 10 i[b88][b0] >= 0;
* constraint lin_less_equal _2169
@c[_2169] -1 i[z8_33][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2170
@c[_2170] -1 i[z8_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2171
@c[_2171] 1 i[z8_33][b0] -1 i[s8][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2172
@c[_2172] -1 i[z9_34][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2173
@c[_2173] -1 i[z9_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2174
@c[_2174] 1 i[z9_34][b0] -1 i[s9][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2175
@c[_2175] -1 i[z15_35][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2176
@c[_2176] -1 i[z15_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2177
@c[_2177] 1 i[z15_35][b0] -1 i[s15][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2178
@c[_2178] -1 i[z14_22][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2179
@c[_2179] -1 i[z14_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2180
@c[_2180] 1 i[z14_22][b0] -1 i[s14][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2181
@c[_2181] -1 i[z11_27][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2182
@c[_2182] -1 i[z11_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2183
@c[_2183] 1 i[z11_27][b0] -1 i[s11][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2184
@c[_2184] 1 i[z2_40][b0] 1 i[z8_33][b0] 1 i[z9_34][b0] 1 i[z10_31][b0] 1 i[z11_32][b0] 1 i[z15_35][b0] 1 i[z14_22][b0] 1 i[z9_25][b0] 1 i[z11_27][b0] 1 i[z2_36][b0] -2 i[b89][b0] >= 0;
* constraint lin_less_equal _2185
@c[_2185] -1 i[z2_40][b0] -1 i[z8_33][b0] -1 i[z9_34][b0] -1 i[z10_31][b0] -1 i[z11_32][b0] -1 i[z15_35][b0] -1 i[z14_22][b0] -1 i[z9_25][b0] -1 i[z11_27][b0] -1 i[z2_36][b0] 10 i[b89][b0] >= 0;
* constraint lin_less_equal _2186
@c[_2186] 1 i[z1_3][b0] 1 i[z5_7][b0] 1 i[z10_11][b0] 1 i[z15_16][b0] 1 i[z13_17][b0] 1 i[z20_21][b0] 1 i[z26_29][b0] 1 i[z28_31][b0] 1 i[z23_32][b0] 1 i[z25_34][b0] -2 i[b90][b0] >= 0;
* constraint lin_less_equal _2187
@c[_2187] -1 i[z1_3][b0] -1 i[z5_7][b0] -1 i[z10_11][b0] -1 i[z15_16][b0] -1 i[z13_17][b0] -1 i[z20_21][b0] -1 i[z26_29][b0] -1 i[z28_31][b0] -1 i[z23_32][b0] -1 i[z25_34][b0] 10 i[b90][b0] >= 0;
* constraint lin_less_equal _2188
@c[_2188] -1 i[z3_5][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2189
@c[_2189] -1 i[z3_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2190
@c[_2190] 1 i[z3_5][b0] -1 i[s3][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _2191
@c[_2191] -1 i[z11_15][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2192
@c[_2192] -1 i[z11_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2193
@c[_2193] 1 i[z11_15][b0] -1 i[s11][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2194
@c[_2194] -1 i[z16_20][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2195
@c[_2195] -1 i[z16_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2196
@c[_2196] 1 i[z16_20][b0] -1 i[s16][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2197
@c[_2197] -1 i[z17_18][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2198
@c[_2198] -1 i[z17_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2199
@c[_2199] 1 i[z17_18][b0] -1 i[s17][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2200
@c[_2200] 1 i[z3_5][b0] 1 i[z11_15][b0] 1 i[z16_20][b0] 1 i[z17_18][b0] 1 i[z23_26][b0] 1 i[z25_28][b0] 1 i[z22_34][b0] -2 i[b91][b0] >= 0;
* constraint lin_less_equal _2201
@c[_2201] -1 i[z3_5][b0] -1 i[z11_15][b0] -1 i[z16_20][b0] -1 i[z17_18][b0] -1 i[z23_26][b0] -1 i[z25_28][b0] -1 i[z22_34][b0] 7 i[b91][b0] >= 0;
* constraint lin_less_equal _2202
@c[_2202] 1 i[z3_12][b0] 1 i[z6_17][b0] 1 i[z28_37][b0] 1 i[z28_39][b0] -2 i[b92][b0] >= 0;
* constraint lin_less_equal _2203
@c[_2203] -1 i[z3_12][b0] -1 i[z6_17][b0] -1 i[z28_37][b0] -1 i[z28_39][b0] 4 i[b92][b0] >= 0;
* constraint lin_less_equal _2204
@c[_2204] -1 i[z28_36][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2205
@c[_2205] -1 i[z28_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2206
@c[_2206] 1 i[z28_36][b0] -1 i[s28][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2207
@c[_2207] 1 i[z3_19][b0] 1 i[z6_11][b0] 1 i[z28_36][b0] 1 i[z28_36][b0] -2 i[b93][b0] >= 0;
* constraint lin_less_equal _2208
@c[_2208] -1 i[z3_19][b0] -1 i[z6_11][b0] -1 i[z28_36][b0] -1 i[z28_36][b0] 4 i[b93][b0] >= 0;
* constraint lin_less_equal _2209
@c[_2209] -1 i[z7_30][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2210
@c[_2210] -1 i[z7_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2211
@c[_2211] 1 i[z7_30][b0] -1 i[s7][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2212
@c[_2212] -1 i[z4_28][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2213
@c[_2213] -1 i[z4_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2214
@c[_2214] 1 i[z4_28][b0] -1 i[s4][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2215
@c[_2215] 1 i[z3_24][b0] 1 i[z7_30][b0] 1 i[z4_28][b0] 1 i[z0_34][b0] -2 i[b94][b0] >= 0;
* constraint lin_less_equal _2216
@c[_2216] -1 i[z3_24][b0] -1 i[z7_30][b0] -1 i[z4_28][b0] -1 i[z0_34][b0] 4 i[b94][b0] >= 0;
* constraint lin_less_equal _2217
@c[_2217] 1 i[z3_30][b0] 1 i[z0_28][b0] -2 i[b95][b0] >= 0;
* constraint lin_less_equal _2218
@c[_2218] -1 i[z3_30][b0] -1 i[z0_28][b0] 2 i[b95][b0] >= 0;
* constraint lin_less_equal _2219
@c[_2219] 1 i[z3_35][b0] 1 i[z11_40][b0] 1 i[z0_22][b0] 1 i[z11_36][b0] -2 i[b96][b0] >= 0;
* constraint lin_less_equal _2220
@c[_2220] -1 i[z3_35][b0] -1 i[z11_40][b0] -1 i[z0_22][b0] -1 i[z11_36][b0] 4 i[b96][b0] >= 0;
* constraint lin_less_equal _2221
@c[_2221] -1 i[z17_31][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2222
@c[_2222] -1 i[z17_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2223
@c[_2223] 1 i[z17_31][b0] -1 i[s17][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2224
@c[_2224] -1 i[z12_26][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2225
@c[_2225] -1 i[z12_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2226
@c[_2226] 1 i[z12_26][b0] -1 i[s12][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2227
@c[_2227] 1 i[z3_37][b0] 1 i[z11_27][b0] 1 i[z16_33][b0] 1 i[z17_31][b0] 1 i[z12_26][b0] 1 i[z13_27][b0] 1 i[z14_28][b0] 1 i[z8_33][b0] 1 i[z9_34][b0] 1 i[z3_39][b0] -2 i[b97][b0] >= 0;
* constraint lin_less_equal _2228
@c[_2228] -1 i[z3_37][b0] -1 i[z11_27][b0] -1 i[z16_33][b0] -1 i[z17_31][b0] -1 i[z12_26][b0] -1 i[z13_27][b0] -1 i[z14_28][b0] -1 i[z8_33][b0] -1 i[z9_34][b0] -1 i[z3_39][b0] 10 i[b97][b0] >= 0;
* constraint lin_less_equal _2229
@c[_2229] -1 i[z16_35][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2230
@c[_2230] -1 i[z16_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2231
@c[_2231] 1 i[z16_35][b0] -1 i[s16][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2232
@c[_2232] -1 i[z13_22][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2233
@c[_2233] -1 i[z13_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2234
@c[_2234] 1 i[z13_22][b0] -1 i[s13][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2235
@c[_2235] 1 i[z3_40][b0] 1 i[z9_33][b0] 1 i[z11_31][b0] 1 i[z16_35][b0] 1 i[z13_22][b0] 1 i[z8_25][b0] 1 i[z9_26][b0] 1 i[z10_27][b0] 1 i[z11_28][b0] 1 i[z3_36][b0] -2 i[b98][b0] >= 0;
* constraint lin_less_equal _2236
@c[_2236] -1 i[z3_40][b0] -1 i[z9_33][b0] -1 i[z11_31][b0] -1 i[z16_35][b0] -1 i[z13_22][b0] -1 i[z8_25][b0] -1 i[z9_26][b0] -1 i[z10_27][b0] -1 i[z11_28][b0] -1 i[z3_36][b0] 10 i[b98][b0] >= 0;
* constraint lin_less_equal _2237
@c[_2237] -1 i[z29_30][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2238
@c[_2238] -1 i[z29_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2239
@c[_2239] 1 i[z29_30][b0] -1 i[s29][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2240
@c[_2240] -1 i[z31_32][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2241
@c[_2241] -1 i[z31_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2242
@c[_2242] 1 i[z31_32][b0] -1 i[s31][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2243
@c[_2243] -1 i[z33_34][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2244
@c[_2244] -1 i[z33_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2245
@c[_2245] 1 i[z33_34][b0] -1 i[s33][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2246
@c[_2246] -1 i[z26_35][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2247
@c[_2247] -1 i[z26_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2248
@c[_2248] 1 i[z26_35][b0] -1 i[s26][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2249
@c[_2249] 1 i[z0_4][b0] 1 i[z2_6][b0] 1 i[z11_13][b0] 1 i[z9_15][b0] 1 i[z16_18][b0] 1 i[z14_20][b0] 1 i[z29_30][b0] 1 i[z31_32][b0] 1 i[z33_34][b0] 1 i[z26_35][b0] -2 i[b99][b0] >= 0;
* constraint lin_less_equal _2250
@c[_2250] -1 i[z0_4][b0] -1 i[z2_6][b0] -1 i[z11_13][b0] -1 i[z9_15][b0] -1 i[z16_18][b0] -1 i[z14_20][b0] -1 i[z29_30][b0] -1 i[z31_32][b0] -1 i[z33_34][b0] -1 i[z26_35][b0] 10 i[b99][b0] >= 0;
* constraint lin_less_equal _2251
@c[_2251] -1 i[z29_32][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2252
@c[_2252] -1 i[z29_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2253
@c[_2253] 1 i[z29_32][b0] -1 i[s29][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2254
@c[_2254] -1 i[z31_34][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2255
@c[_2255] -1 i[z31_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2256
@c[_2256] 1 i[z31_34][b0] -1 i[s31][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2257
@c[_2257] -1 i[z28_35][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2258
@c[_2258] -1 i[z28_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2259
@c[_2259] 1 i[z28_35][b0] -1 i[s28][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2260
@c[_2260] 1 i[z2_4][b0] 1 i[z9_13][b0] 1 i[z14_18][b0] 1 i[z12_20][b0] 1 i[z29_32][b0] 1 i[z31_34][b0] 1 i[z28_35][b0] -2 i[b100][b0] >= 0;
* constraint lin_less_equal _2261
@c[_2261] -1 i[z2_4][b0] -1 i[z9_13][b0] -1 i[z14_18][b0] -1 i[z12_20][b0] -1 i[z29_32][b0] -1 i[z31_34][b0] -1 i[z28_35][b0] 7 i[b100][b0] >= 0;
* constraint lin_less_equal _2262
@c[_2262] -1 i[z23_35][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2263
@c[_2263] -1 i[z23_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2264
@c[_2264] 1 i[z23_35][b0] -1 i[s23][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2265
@c[_2265] -1 i[z29_31][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2266
@c[_2266] -1 i[z29_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2267
@c[_2267] 1 i[z29_31][b0] -1 i[s29][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2268
@c[_2268] -1 i[z30_32][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2269
@c[_2269] -1 i[z30_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2270
@c[_2270] 1 i[z30_32][b0] -1 i[s30][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2271
@c[_2271] -1 i[z31_33][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2272
@c[_2272] -1 i[z31_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2273
@c[_2273] 1 i[z31_33][b0] -1 i[s31][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2274
@c[_2274] -1 i[z32_34][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2275
@c[_2275] -1 i[z32_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2276
@c[_2276] 1 i[z32_34][b0] -1 i[s32][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2277
@c[_2277] -1 i[z27_35][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2278
@c[_2278] -1 i[z27_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2279
@c[_2279] 1 i[z27_35][b0] -1 i[s27][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2280
@c[_2280] -1 i[z37_40][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2281
@c[_2281] -1 i[z37_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2282
@c[_2282] 1 i[z37_40][b0] -1 i[s37][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2283
@c[_2283] 1 i[z3_4][b0] 1 i[z2_5][b0] 1 i[z11_12][b0] 1 i[z8_13][b0] 1 i[z9_14][b0] 1 i[z13_18][b0] 1 i[z14_19][b0] 1 i[z12_21][b0] 1 i[z23_35][b0] 1 i[z29_31][b0] 1 i[z30_32][b0] 1 i[z31_33][b0] 1 i[z32_34][b0] 1 i[z27_35][b0] 1 i[z37_40][b0] 1 i[z37_40][b0] -2 i[b101][b0] >= 0;
* constraint lin_less_equal _2284
@c[_2284] -1 i[z3_4][b0] -1 i[z2_5][b0] -1 i[z11_12][b0] -1 i[z8_13][b0] -1 i[z9_14][b0] -1 i[z13_18][b0] -1 i[z14_19][b0] -1 i[z12_21][b0] -1 i[z23_35][b0] -1 i[z29_31][b0] -1 i[z30_32][b0] -1 i[z31_33][b0] -1 i[z32_34][b0] -1 i[z27_35][b0] -1 i[z37_40][b0] -1 i[z37_40][b0] 16 i[b101][b0] >= 0;
* constraint lin_less_equal _2285
@c[_2285] 1 i[z4_8][b0] 1 i[z6_10][b0] 1 i[z3_18][b0] 1 i[z1_20][b0] -2 i[b102][b0] >= 0;
* constraint lin_less_equal _2286
@c[_2286] -1 i[z4_8][b0] -1 i[z6_10][b0] -1 i[z3_18][b0] -1 i[z1_20][b0] 4 i[b102][b0] >= 0;
* constraint lin_less_equal _2287
@c[_2287] 1 i[z4_10][b0] 1 i[z1_18][b0] -2 i[b103][b0] >= 0;
* constraint lin_less_equal _2288
@c[_2288] -1 i[z4_10][b0] -1 i[z1_18][b0] 2 i[b103][b0] >= 0;
* constraint lin_less_equal _2289
@c[_2289] -1 i[z29_40][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2290
@c[_2290] -1 i[z29_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2291
@c[_2291] 1 i[z29_40][b0] -1 i[s29][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2292
@c[_2292] -1 i[z35_39][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2293
@c[_2293] -1 i[z35_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2294
@c[_2294] 1 i[z35_39][b0] -1 i[s35][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2295
@c[_2295] -1 i[z35_37][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2296
@c[_2296] -1 i[z35_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2297
@c[_2297] 1 i[z35_37][b0] -1 i[s35][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2298
@c[_2298] 1 i[z4_11][b0] 1 i[z5_10][b0] 1 i[z0_18][b0] 1 i[z1_19][b0] 1 i[z29_40][b0] 1 i[z35_39][b0] 1 i[z35_37][b0] 1 i[z29_40][b0] -2 i[b104][b0] >= 0;
* constraint lin_less_equal _2299
@c[_2299] -1 i[z4_11][b0] -1 i[z5_10][b0] -1 i[z0_18][b0] -1 i[z1_19][b0] -1 i[z29_40][b0] -1 i[z35_39][b0] -1 i[z35_37][b0] -1 i[z29_40][b0] 8 i[b104][b0] >= 0;
* constraint lin_less_equal _2300
@c[_2300] 1 i[z4_17][b0] 1 i[z1_12][b0] 1 i[z29_39][b0] 1 i[z29_37][b0] -2 i[b105][b0] >= 0;
* constraint lin_less_equal _2301
@c[_2301] -1 i[z4_17][b0] -1 i[z1_12][b0] -1 i[z29_39][b0] -1 i[z29_37][b0] 4 i[b105][b0] >= 0;
* constraint lin_less_equal _2302
@c[_2302] 1 i[z4_22][b0] 1 i[z18_36][b0] 1 i[z7_35][b0] 1 i[z18_40][b0] -2 i[b106][b0] >= 0;
* constraint lin_less_equal _2303
@c[_2303] -1 i[z4_22][b0] -1 i[z18_36][b0] -1 i[z7_35][b0] -1 i[z18_40][b0] 4 i[b106][b0] >= 0;
* constraint lin_less_equal _2304
@c[_2304] -1 i[z18_37][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2305
@c[_2305] -1 i[z18_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2306
@c[_2306] 1 i[z18_37][b0] -1 i[s18][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2307
@c[_2307] 1 i[z4_27][b0] 1 i[z18_37][b0] 1 i[z7_29][b0] 1 i[z18_37][b0] -2 i[b107][b0] >= 0;
* constraint lin_less_equal _2308
@c[_2308] -1 i[z4_27][b0] -1 i[z18_37][b0] -1 i[z7_29][b0] -1 i[z18_37][b0] 4 i[b107][b0] >= 0;
* constraint lin_less_equal _2309
@c[_2309] -1 i[z19_37][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2310
@c[_2310] -1 i[z19_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2311
@c[_2311] 1 i[z19_37][b0] -1 i[s19][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2312
@c[_2312] 1 i[z4_28][b0] 1 i[z5_27][b0] 1 i[z12_36][b0] 1 i[z19_37][b0] 1 i[z6_29][b0] 1 i[z7_30][b0] 1 i[z19_37][b0] 1 i[z12_40][b0] -2 i[b108][b0] >= 0;
* constraint lin_less_equal _2313
@c[_2313] -1 i[z4_28][b0] -1 i[z5_27][b0] -1 i[z12_36][b0] -1 i[z19_37][b0] -1 i[z6_29][b0] -1 i[z7_30][b0] -1 i[z19_37][b0] -1 i[z12_40][b0] 8 i[b108][b0] >= 0;
* constraint lin_less_equal _2314
@c[_2314] -1 i[z20_23][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2315
@c[_2315] -1 i[z20_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2316
@c[_2316] 1 i[z20_23][b0] -1 i[s20][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2317
@c[_2317] -1 i[z21_24][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2318
@c[_2318] -1 i[z21_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2319
@c[_2319] 1 i[z21_24][b0] -1 i[s21][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2320
@c[_2320] -1 i[z19_29][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2321
@c[_2321] -1 i[z19_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2322
@c[_2322] 1 i[z19_29][b0] -1 i[s19][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2323
@c[_2323] 1 i[z4_36][b0] 1 i[z13_22][b0] 1 i[z18_25][b0] 1 i[z19_26][b0] 1 i[z20_23][b0] 1 i[z21_24][b0] 1 i[z19_29][b0] 1 i[z21_31][b0] 1 i[z16_35][b0] 1 i[z4_40][b0] -2 i[b109][b0] >= 0;
* constraint lin_less_equal _2324
@c[_2324] -1 i[z4_36][b0] -1 i[z13_22][b0] -1 i[z18_25][b0] -1 i[z19_26][b0] -1 i[z20_23][b0] -1 i[z21_24][b0] -1 i[z19_29][b0] -1 i[z21_31][b0] -1 i[z16_35][b0] -1 i[z4_40][b0] 10 i[b109][b0] >= 0;
* constraint lin_less_equal _2325
@c[_2325] -1 i[z18_29][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2326
@c[_2326] -1 i[z18_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2327
@c[_2327] 1 i[z18_29][b0] -1 i[s18][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2328
@c[_2328] -1 i[z19_30][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2329
@c[_2329] -1 i[z19_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2330
@c[_2330] 1 i[z19_30][b0] -1 i[s19][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2331
@c[_2331] -1 i[z21_23][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2332
@c[_2332] -1 i[z21_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2333
@c[_2333] 1 i[z21_23][b0] -1 i[s21][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2334
@c[_2334] 1 i[z4_39][b0] 1 i[z12_26][b0] 1 i[z13_23][b0] 1 i[z14_24][b0] 1 i[z18_29][b0] 1 i[z19_30][b0] 1 i[z21_23][b0] 1 i[z16_29][b0] 1 i[z17_31][b0] 1 i[z4_37][b0] -2 i[b110][b0] >= 0;
* constraint lin_less_equal _2335
@c[_2335] -1 i[z4_39][b0] -1 i[z12_26][b0] -1 i[z13_23][b0] -1 i[z14_24][b0] -1 i[z18_29][b0] -1 i[z19_30][b0] -1 i[z21_23][b0] -1 i[z16_29][b0] -1 i[z17_31][b0] -1 i[z4_37][b0] 10 i[b110][b0] >= 0;
* constraint lin_less_equal _2336
@c[_2336] 1 i[z1_5][b0] 1 i[z3_7][b0] 1 i[z10_14][b0] 1 i[z8_16][b0] 1 i[z15_19][b0] 1 i[z13_21][b0] 1 i[z26_35][b0] 1 i[z29_30][b0] 1 i[z31_32][b0] 1 i[z33_34][b0] -2 i[b111][b0] >= 0;
* constraint lin_less_equal _2337
@c[_2337] -1 i[z1_5][b0] -1 i[z3_7][b0] -1 i[z10_14][b0] -1 i[z8_16][b0] -1 i[z15_19][b0] -1 i[z13_21][b0] -1 i[z26_35][b0] -1 i[z29_30][b0] -1 i[z31_32][b0] -1 i[z33_34][b0] 10 i[b111][b0] >= 0;
* constraint lin_less_equal _2338
@c[_2338] -1 i[z24_35][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2339
@c[_2339] -1 i[z24_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2340
@c[_2340] 1 i[z24_35][b0] -1 i[s24][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2341
@c[_2341] -1 i[z30_31][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2342
@c[_2342] -1 i[z30_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2343
@c[_2343] 1 i[z30_31][b0] -1 i[s30][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2344
@c[_2344] -1 i[z32_33][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2345
@c[_2345] -1 i[z32_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2346
@c[_2346] 1 i[z32_33][b0] -1 i[s32][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2347
@c[_2347] 1 i[z3_5][b0] 1 i[z10_12][b0] 1 i[z8_14][b0] 1 i[z13_19][b0] 1 i[z24_35][b0] 1 i[z30_31][b0] 1 i[z32_33][b0] -2 i[b112][b0] >= 0;
* constraint lin_less_equal _2348
@c[_2348] -1 i[z3_5][b0] -1 i[z10_12][b0] -1 i[z8_14][b0] -1 i[z13_19][b0] -1 i[z24_35][b0] -1 i[z30_31][b0] -1 i[z32_33][b0] 7 i[b112][b0] >= 0;
* constraint lin_less_equal _2349
@c[_2349] -1 i[z32_40][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2350
@c[_2350] -1 i[z32_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2351
@c[_2351] 1 i[z32_40][b0] -1 i[s32][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2352
@c[_2352] 1 i[z5_9][b0] 1 i[z7_11][b0] 1 i[z2_19][b0] 1 i[z0_21][b0] 1 i[z32_40][b0] 1 i[z32_40][b0] -2 i[b113][b0] >= 0;
* constraint lin_less_equal _2353
@c[_2353] -1 i[z5_9][b0] -1 i[z7_11][b0] -1 i[z2_19][b0] -1 i[z0_21][b0] -1 i[z32_40][b0] -1 i[z32_40][b0] 6 i[b113][b0] >= 0;
* constraint lin_less_equal _2354
@c[_2354] -1 i[z30_40][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2355
@c[_2355] -1 i[z30_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2356
@c[_2356] 1 i[z30_40][b0] -1 i[s30][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2357
@c[_2357] 1 i[z5_11][b0] 1 i[z0_19][b0] 1 i[z30_40][b0] 1 i[z30_40][b0] -2 i[b114][b0] >= 0;
* constraint lin_less_equal _2358
@c[_2358] -1 i[z5_11][b0] -1 i[z0_19][b0] -1 i[z30_40][b0] -1 i[z30_40][b0] 4 i[b114][b0] >= 0;
* constraint lin_less_equal _2359
@c[_2359] 1 i[z5_17][b0] 1 i[z0_12][b0] 1 i[z30_39][b0] 1 i[z30_37][b0] -2 i[b115][b0] >= 0;
* constraint lin_less_equal _2360
@c[_2360] -1 i[z5_17][b0] -1 i[z0_12][b0] -1 i[z30_39][b0] -1 i[z30_37][b0] 4 i[b115][b0] >= 0;
* constraint lin_less_equal _2361
@c[_2361] 1 i[z5_22][b0] 1 i[z19_36][b0] 1 i[z6_35][b0] 1 i[z19_40][b0] -2 i[b116][b0] >= 0;
* constraint lin_less_equal _2362
@c[_2362] -1 i[z5_22][b0] -1 i[z19_36][b0] -1 i[z6_35][b0] -1 i[z19_40][b0] 4 i[b116][b0] >= 0;
* constraint lin_less_equal _2363
@c[_2363] 1 i[z5_24][b0] 1 i[z7_26][b0] 1 i[z4_32][b0] 1 i[z6_34][b0] -2 i[b117][b0] >= 0;
* constraint lin_less_equal _2364
@c[_2364] -1 i[z5_24][b0] -1 i[z7_26][b0] -1 i[z4_32][b0] -1 i[z6_34][b0] 4 i[b117][b0] >= 0;
* constraint lin_less_equal _2365
@c[_2365] 1 i[z5_26][b0] 1 i[z7_28][b0] 1 i[z4_30][b0] 1 i[z6_32][b0] -2 i[b118][b0] >= 0;
* constraint lin_less_equal _2366
@c[_2366] -1 i[z5_26][b0] -1 i[z7_28][b0] -1 i[z4_30][b0] -1 i[z6_32][b0] 4 i[b118][b0] >= 0;
* constraint lin_less_equal _2367
@c[_2367] 1 i[z5_28][b0] 1 i[z6_30][b0] -2 i[b119][b0] >= 0;
* constraint lin_less_equal _2368
@c[_2368] -1 i[z5_28][b0] -1 i[z6_30][b0] 2 i[b119][b0] >= 0;
* constraint lin_less_equal _2369
@c[_2369] 1 i[z5_36][b0] 1 i[z14_22][b0] 1 i[z19_25][b0] 1 i[z21_23][b0] 1 i[z18_29][b0] 1 i[z19_30][b0] 1 i[z20_31][b0] 1 i[z21_32][b0] 1 i[z15_35][b0] 1 i[z5_40][b0] -2 i[b120][b0] >= 0;
* constraint lin_less_equal _2370
@c[_2370] -1 i[z5_36][b0] -1 i[z14_22][b0] -1 i[z19_25][b0] -1 i[z21_23][b0] -1 i[z18_29][b0] -1 i[z19_30][b0] -1 i[z20_31][b0] -1 i[z21_32][b0] -1 i[z15_35][b0] -1 i[z5_40][b0] 10 i[b120][b0] >= 0;
* constraint lin_less_equal _2371
@c[_2371] 1 i[z5_39][b0] 1 i[z12_25][b0] 1 i[z14_23][b0] 1 i[z19_29][b0] 1 i[z20_23][b0] 1 i[z21_24][b0] 1 i[z15_29][b0] 1 i[z16_30][b0] 1 i[z17_32][b0] 1 i[z5_37][b0] -2 i[b121][b0] >= 0;
* constraint lin_less_equal _2372
@c[_2372] -1 i[z5_39][b0] -1 i[z12_25][b0] -1 i[z14_23][b0] -1 i[z19_29][b0] -1 i[z20_23][b0] -1 i[z21_24][b0] -1 i[z15_29][b0] -1 i[z16_30][b0] -1 i[z17_32][b0] -1 i[z5_37][b0] 10 i[b121][b0] >= 0;
* constraint lin_less_equal _2373
@c[_2373] 1 i[z0_6][b0] 1 i[z11_15][b0] 1 i[z17_18][b0] 1 i[z16_20][b0] 1 i[z30_31][b0] 1 i[z32_33][b0] 1 i[z24_35][b0] -2 i[b122][b0] >= 0;
* constraint lin_less_equal _2374
@c[_2374] -1 i[z0_6][b0] -1 i[z11_15][b0] -1 i[z17_18][b0] -1 i[z16_20][b0] -1 i[z30_31][b0] -1 i[z32_33][b0] -1 i[z24_35][b0] 7 i[b122][b0] >= 0;
* constraint lin_less_equal _2375
@c[_2375] -1 i[z39_40][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2376
@c[_2376] -1 i[z39_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2377
@c[_2377] 1 i[z39_40][b0] -1 i[s39][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2378
@c[_2378] 1 i[z1_6][b0] 1 i[z0_7][b0] 1 i[z10_15][b0] 1 i[z11_16][b0] 1 i[z9_17][b0] 1 i[z17_19][b0] 1 i[z15_20][b0] 1 i[z16_21][b0] 1 i[z27_35][b0] 1 i[z29_31][b0] 1 i[z30_32][b0] 1 i[z31_33][b0] 1 i[z32_34][b0] 1 i[z23_35][b0] 1 i[z39_40][b0] 1 i[z39_40][b0] -2 i[b123][b0] >= 0;
* constraint lin_less_equal _2379
@c[_2379] -1 i[z1_6][b0] -1 i[z0_7][b0] -1 i[z10_15][b0] -1 i[z11_16][b0] -1 i[z9_17][b0] -1 i[z17_19][b0] -1 i[z15_20][b0] -1 i[z16_21][b0] -1 i[z27_35][b0] -1 i[z29_31][b0] -1 i[z30_32][b0] -1 i[z31_33][b0] -1 i[z32_34][b0] -1 i[z23_35][b0] -1 i[z39_40][b0] -1 i[z39_40][b0] 16 i[b123][b0] >= 0;
* constraint lin_less_equal _2380
@c[_2380] 1 i[z6_8][b0] 1 i[z3_20][b0] -2 i[b124][b0] >= 0;
* constraint lin_less_equal _2381
@c[_2381] -1 i[z6_8][b0] -1 i[z3_20][b0] 2 i[b124][b0] >= 0;
* constraint lin_less_equal _2382
@c[_2382] -1 i[z33_40][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2383
@c[_2383] -1 i[z33_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2384
@c[_2384] 1 i[z33_40][b0] -1 i[s33][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2385
@c[_2385] 1 i[z6_9][b0] 1 i[z7_8][b0] 1 i[z2_20][b0] 1 i[z3_21][b0] 1 i[z33_40][b0] 1 i[z35_37][b0] 1 i[z35_39][b0] 1 i[z33_40][b0] -2 i[b125][b0] >= 0;
* constraint lin_less_equal _2386
@c[_2386] -1 i[z6_9][b0] -1 i[z7_8][b0] -1 i[z2_20][b0] -1 i[z3_21][b0] -1 i[z33_40][b0] -1 i[z35_37][b0] -1 i[z35_39][b0] -1 i[z33_40][b0] 8 i[b125][b0] >= 0;
* constraint lin_less_equal _2387
@c[_2387] 1 i[z6_12][b0] 1 i[z3_17][b0] 1 i[z33_37][b0] 1 i[z33_39][b0] -2 i[b126][b0] >= 0;
* constraint lin_less_equal _2388
@c[_2388] -1 i[z6_12][b0] -1 i[z3_17][b0] -1 i[z33_37][b0] -1 i[z33_39][b0] 4 i[b126][b0] >= 0;
* constraint lin_less_equal _2389
@c[_2389] 1 i[z6_22][b0] 1 i[z20_36][b0] 1 i[z5_35][b0] 1 i[z20_40][b0] -2 i[b127][b0] >= 0;
* constraint lin_less_equal _2390
@c[_2390] -1 i[z6_22][b0] -1 i[z20_36][b0] -1 i[z5_35][b0] -1 i[z20_40][b0] 4 i[b127][b0] >= 0;
* constraint lin_less_equal _2391
@c[_2391] -1 i[z20_39][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2392
@c[_2392] -1 i[z20_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2393
@c[_2393] 1 i[z20_39][b0] -1 i[s20][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2394
@c[_2394] 1 i[z6_23][b0] 1 i[z20_39][b0] 1 i[z5_33][b0] 1 i[z20_39][b0] -2 i[b128][b0] >= 0;
* constraint lin_less_equal _2395
@c[_2395] -1 i[z6_23][b0] -1 i[z20_39][b0] -1 i[z5_33][b0] -1 i[z20_39][b0] 4 i[b128][b0] >= 0;
* constraint lin_less_equal _2396
@c[_2396] -1 i[z21_39][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2397
@c[_2397] -1 i[z21_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2398
@c[_2398] 1 i[z21_39][b0] -1 i[s21][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2399
@c[_2399] 1 i[z6_24][b0] 1 i[z7_23][b0] 1 i[z17_36][b0] 1 i[z21_39][b0] 1 i[z4_33][b0] 1 i[z5_34][b0] 1 i[z21_39][b0] 1 i[z17_40][b0] -2 i[b129][b0] >= 0;
* constraint lin_less_equal _2400
@c[_2400] -1 i[z6_24][b0] -1 i[z7_23][b0] -1 i[z17_36][b0] -1 i[z21_39][b0] -1 i[z4_33][b0] -1 i[z5_34][b0] -1 i[z21_39][b0] -1 i[z17_40][b0] 8 i[b129][b0] >= 0;
* constraint lin_less_equal _2401
@c[_2401] -1 i[z18_27][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2402
@c[_2402] -1 i[z18_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2403
@c[_2403] 1 i[z18_27][b0] -1 i[s18][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2404
@c[_2404] -1 i[z19_28][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2405
@c[_2405] -1 i[z19_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2406
@c[_2406] 1 i[z19_28][b0] -1 i[s19][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2407
@c[_2407] -1 i[z21_33][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2408
@c[_2408] -1 i[z21_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2409
@c[_2409] 1 i[z21_33][b0] -1 i[s21][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2410
@c[_2410] 1 i[z6_36][b0] 1 i[z15_22][b0] 1 i[z18_27][b0] 1 i[z19_28][b0] 1 i[z20_25][b0] 1 i[z21_26][b0] 1 i[z19_31][b0] 1 i[z21_33][b0] 1 i[z14_35][b0] 1 i[z6_40][b0] -2 i[b130][b0] >= 0;
* constraint lin_less_equal _2411
@c[_2411] -1 i[z6_36][b0] -1 i[z15_22][b0] -1 i[z18_27][b0] -1 i[z19_28][b0] -1 i[z20_25][b0] -1 i[z21_26][b0] -1 i[z19_31][b0] -1 i[z21_33][b0] -1 i[z14_35][b0] -1 i[z6_40][b0] 10 i[b130][b0] >= 0;
* constraint lin_less_equal _2412
@c[_2412] -1 i[z20_33][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2413
@c[_2413] -1 i[z20_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2414
@c[_2414] 1 i[z20_33][b0] -1 i[s20][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2415
@c[_2415] -1 i[z21_34][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2416
@c[_2416] -1 i[z21_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2417
@c[_2417] 1 i[z21_34][b0] -1 i[s21][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2418
@c[_2418] -1 i[z19_27][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2419
@c[_2419] -1 i[z19_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2420
@c[_2420] 1 i[z19_27][b0] -1 i[s19][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2421
@c[_2421] 1 i[z6_37][b0] 1 i[z15_27][b0] 1 i[z16_28][b0] 1 i[z17_26][b0] 1 i[z20_33][b0] 1 i[z21_34][b0] 1 i[z19_27][b0] 1 i[z12_31][b0] 1 i[z14_33][b0] 1 i[z6_39][b0] -2 i[b131][b0] >= 0;
* constraint lin_less_equal _2422
@c[_2422] -1 i[z6_37][b0] -1 i[z15_27][b0] -1 i[z16_28][b0] -1 i[z17_26][b0] -1 i[z20_33][b0] -1 i[z21_34][b0] -1 i[z19_27][b0] -1 i[z12_31][b0] -1 i[z14_33][b0] -1 i[z6_39][b0] 10 i[b131][b0] >= 0;
* constraint lin_less_equal _2423
@c[_2423] 1 i[z1_7][b0] 1 i[z10_16][b0] 1 i[z8_17][b0] 1 i[z15_21][b0] 1 i[z28_35][b0] 1 i[z29_32][b0] 1 i[z31_34][b0] -2 i[b132][b0] >= 0;
* constraint lin_less_equal _2424
@c[_2424] -1 i[z1_7][b0] -1 i[z10_16][b0] -1 i[z8_17][b0] -1 i[z15_21][b0] -1 i[z28_35][b0] -1 i[z29_32][b0] -1 i[z31_34][b0] 7 i[b132][b0] >= 0;
* constraint lin_less_equal _2425
@c[_2425] -1 i[z34_40][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2426
@c[_2426] -1 i[z34_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2427
@c[_2427] 1 i[z34_40][b0] -1 i[s34][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2428
@c[_2428] 1 i[z7_9][b0] 1 i[z2_21][b0] 1 i[z34_40][b0] 1 i[z34_40][b0] -2 i[b133][b0] >= 0;
* constraint lin_less_equal _2429
@c[_2429] -1 i[z7_9][b0] -1 i[z2_21][b0] -1 i[z34_40][b0] -1 i[z34_40][b0] 4 i[b133][b0] >= 0;
* constraint lin_less_equal _2430
@c[_2430] 1 i[z7_12][b0] 1 i[z2_17][b0] 1 i[z34_37][b0] 1 i[z34_39][b0] -2 i[b134][b0] >= 0;
* constraint lin_less_equal _2431
@c[_2431] -1 i[z7_12][b0] -1 i[z2_17][b0] -1 i[z34_37][b0] -1 i[z34_39][b0] 4 i[b134][b0] >= 0;
* constraint lin_less_equal _2432
@c[_2432] 1 i[z7_22][b0] 1 i[z21_36][b0] 1 i[z4_35][b0] 1 i[z21_40][b0] -2 i[b135][b0] >= 0;
* constraint lin_less_equal _2433
@c[_2433] -1 i[z7_22][b0] -1 i[z21_36][b0] -1 i[z4_35][b0] -1 i[z21_40][b0] 4 i[b135][b0] >= 0;
* constraint lin_less_equal _2434
@c[_2434] 1 i[z7_24][b0] 1 i[z4_34][b0] -2 i[b136][b0] >= 0;
* constraint lin_less_equal _2435
@c[_2435] -1 i[z7_24][b0] -1 i[z4_34][b0] 2 i[b136][b0] >= 0;
* constraint lin_less_equal _2436
@c[_2436] 1 i[z7_36][b0] 1 i[z16_22][b0] 1 i[z19_27][b0] 1 i[z21_25][b0] 1 i[z18_31][b0] 1 i[z19_32][b0] 1 i[z20_33][b0] 1 i[z21_34][b0] 1 i[z13_35][b0] 1 i[z7_40][b0] -2 i[b137][b0] >= 0;
* constraint lin_less_equal _2437
@c[_2437] -1 i[z7_36][b0] -1 i[z16_22][b0] -1 i[z19_27][b0] -1 i[z21_25][b0] -1 i[z18_31][b0] -1 i[z19_32][b0] -1 i[z20_33][b0] -1 i[z21_34][b0] -1 i[z13_35][b0] -1 i[z7_40][b0] 10 i[b137][b0] >= 0;
* constraint lin_less_equal _2438
@c[_2438] 1 i[z7_37][b0] 1 i[z16_27][b0] 1 i[z17_25][b0] 1 i[z21_33][b0] 1 i[z18_27][b0] 1 i[z19_28][b0] 1 i[z12_32][b0] 1 i[z13_33][b0] 1 i[z14_34][b0] 1 i[z7_39][b0] -2 i[b138][b0] >= 0;
* constraint lin_less_equal _2439
@c[_2439] -1 i[z7_37][b0] -1 i[z16_27][b0] -1 i[z17_25][b0] -1 i[z21_33][b0] -1 i[z18_27][b0] -1 i[z19_28][b0] -1 i[z12_32][b0] -1 i[z13_33][b0] -1 i[z14_34][b0] -1 i[z7_39][b0] 10 i[b138][b0] >= 0;
* constraint lin_less_equal _2440
@c[_2440] -1 i[z8_12][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2441
@c[_2441] -1 i[z8_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2442
@c[_2442] 1 i[z8_12][b0] -1 i[s8][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2443
@c[_2443] -1 i[z23_28][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2444
@c[_2444] -1 i[z23_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2445
@c[_2445] 1 i[z23_28][b0] -1 i[s23][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2446
@c[_2446] 1 i[z8_12][b0] 1 i[z23_28][b0] -2 i[b139][b0] >= 0;
* constraint lin_less_equal _2447
@c[_2447] -1 i[z8_12][b0] -1 i[z23_28][b0] 2 i[b139][b0] >= 0;
* constraint lin_less_equal _2448
@c[_2448] -1 i[z8_18][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2449
@c[_2449] -1 i[z8_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2450
@c[_2450] 1 i[z8_18][b0] -1 i[s8][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2451
@c[_2451] -1 i[z9_19][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2452
@c[_2452] -1 i[z9_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2453
@c[_2453] 1 i[z9_19][b0] -1 i[s9][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2454
@c[_2454] -1 i[z22_27][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2455
@c[_2455] -1 i[z22_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2456
@c[_2456] 1 i[z22_27][b0] -1 i[s22][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2457
@c[_2457] -1 i[z22_23][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2458
@c[_2458] -1 i[z22_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2459
@c[_2459] 1 i[z22_23][b0] -1 i[s22][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2460
@c[_2460] 1 i[z8_18][b0] 1 i[z9_19][b0] 1 i[z22_27][b0] 1 i[z22_23][b0] -2 i[b140][b0] >= 0;
* constraint lin_less_equal _2461
@c[_2461] -1 i[z8_18][b0] -1 i[z9_19][b0] -1 i[z22_27][b0] -1 i[z22_23][b0] 4 i[b140][b0] >= 0;
* constraint lin_less_equal _2462
@c[_2462] -1 i[z8_19][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2463
@c[_2463] -1 i[z8_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2464
@c[_2464] 1 i[z8_19][b0] -1 i[s8][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2465
@c[_2465] -1 i[z22_28][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2466
@c[_2466] -1 i[z22_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2467
@c[_2467] 1 i[z22_28][b0] -1 i[s22][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2468
@c[_2468] 1 i[z8_19][b0] 1 i[z22_28][b0] -2 i[b141][b0] >= 0;
* constraint lin_less_equal _2469
@c[_2469] -1 i[z8_19][b0] -1 i[z22_28][b0] 2 i[b141][b0] >= 0;
* constraint lin_less_equal _2470
@c[_2470] -1 i[z8_20][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2471
@c[_2471] -1 i[z8_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2472
@c[_2472] 1 i[z8_20][b0] -1 i[s8][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2473
@c[_2473] -1 i[z9_21][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2474
@c[_2474] -1 i[z9_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2475
@c[_2475] 1 i[z9_21][b0] -1 i[s9][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2476
@c[_2476] -1 i[z10_18][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2477
@c[_2477] -1 i[z10_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2478
@c[_2478] 1 i[z10_18][b0] -1 i[s10][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2479
@c[_2479] -1 i[z11_19][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2480
@c[_2480] -1 i[z11_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2481
@c[_2481] 1 i[z11_19][b0] -1 i[s11][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2482
@c[_2482] -1 i[z22_25][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2483
@c[_2483] -1 i[z22_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2484
@c[_2484] 1 i[z22_25][b0] -1 i[s22][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2485
@c[_2485] 1 i[z8_20][b0] 1 i[z9_21][b0] 1 i[z10_18][b0] 1 i[z11_19][b0] 1 i[z22_25][b0] 1 i[z22_25][b0] 1 i[s36][b0] -2 i[b142][b0] >= 0;
* constraint lin_less_equal _2486
@c[_2486] -1 i[z8_20][b0] -1 i[z9_21][b0] -1 i[z10_18][b0] -1 i[z11_19][b0] -1 i[z22_25][b0] -1 i[z22_25][b0] -1 i[s36][b0] 7 i[b142][b0] >= 0;
* constraint lin_less_equal _2487
@c[_2487] -1 i[z8_21][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2488
@c[_2488] -1 i[z8_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2489
@c[_2489] 1 i[z8_21][b0] -1 i[s8][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2490
@c[_2490] -1 i[z10_19][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2491
@c[_2491] -1 i[z10_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2492
@c[_2492] 1 i[z10_19][b0] -1 i[s10][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2493
@c[_2493] -1 i[z22_26][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2494
@c[_2494] -1 i[z22_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2495
@c[_2495] 1 i[z22_26][b0] -1 i[s22][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2496
@c[_2496] 1 i[z8_21][b0] 1 i[z10_19][b0] 1 i[z22_26][b0] -2 i[b143][b0] >= 0;
* constraint lin_less_equal _2497
@c[_2497] -1 i[z8_21][b0] -1 i[z10_19][b0] -1 i[z22_26][b0] 3 i[b143][b0] >= 0;
* constraint lin_less_equal _2498
@c[_2498] -1 i[z8_24][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2499
@c[_2499] -1 i[z8_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2500
@c[_2500] 1 i[z8_24][b0] -1 i[s8][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2501
@c[_2501] -1 i[z13_30][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2502
@c[_2502] -1 i[z13_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2503
@c[_2503] 1 i[z13_30][b0] -1 i[s13][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2504
@c[_2504] 1 i[z8_24][b0] 1 i[z13_30][b0] -2 i[b144][b0] >= 0;
* constraint lin_less_equal _2505
@c[_2505] -1 i[z8_24][b0] -1 i[z13_30][b0] 2 i[b144][b0] >= 0;
* constraint lin_less_equal _2506
@c[_2506] -1 i[z8_26][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2507
@c[_2507] -1 i[z8_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2508
@c[_2508] 1 i[z8_26][b0] -1 i[s8][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2509
@c[_2509] -1 i[z10_24][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2510
@c[_2510] -1 i[z10_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2511
@c[_2511] 1 i[z10_24][b0] -1 i[s10][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2512
@c[_2512] -1 i[z13_32][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2513
@c[_2513] -1 i[z13_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2514
@c[_2514] 1 i[z13_32][b0] -1 i[s13][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2515
@c[_2515] -1 i[z15_30][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2516
@c[_2516] -1 i[z15_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2517
@c[_2517] 1 i[z15_30][b0] -1 i[s15][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2518
@c[_2518] 1 i[z8_26][b0] 1 i[z10_24][b0] 1 i[z13_32][b0] 1 i[z15_30][b0] -2 i[b145][b0] >= 0;
* constraint lin_less_equal _2519
@c[_2519] -1 i[z8_26][b0] -1 i[z10_24][b0] -1 i[z13_32][b0] -1 i[z15_30][b0] 4 i[b145][b0] >= 0;
* constraint lin_less_equal _2520
@c[_2520] -1 i[z8_28][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2521
@c[_2521] -1 i[z8_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2522
@c[_2522] 1 i[z8_28][b0] -1 i[s8][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2523
@c[_2523] -1 i[z10_26][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2524
@c[_2524] -1 i[z10_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2525
@c[_2525] 1 i[z10_26][b0] -1 i[s10][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2526
@c[_2526] -1 i[z13_34][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2527
@c[_2527] -1 i[z13_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2528
@c[_2528] 1 i[z13_34][b0] -1 i[s13][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2529
@c[_2529] -1 i[z15_32][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2530
@c[_2530] -1 i[z15_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2531
@c[_2531] 1 i[z15_32][b0] -1 i[s15][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2532
@c[_2532] 1 i[z8_28][b0] 1 i[z10_26][b0] 1 i[z13_34][b0] 1 i[z15_32][b0] -2 i[b146][b0] >= 0;
* constraint lin_less_equal _2533
@c[_2533] -1 i[z8_28][b0] -1 i[z10_26][b0] -1 i[z13_34][b0] -1 i[z15_32][b0] 4 i[b146][b0] >= 0;
* constraint lin_less_equal _2534
@c[_2534] -1 i[z17_22][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2535
@c[_2535] -1 i[z17_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2536
@c[_2536] 1 i[z17_22][b0] -1 i[s17][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2537
@c[_2537] 1 i[z8_29][b0] 1 i[z9_30][b0] 1 i[z17_22][b0] 1 i[z11_23][b0] -2 i[b147][b0] >= 0;
* constraint lin_less_equal _2538
@c[_2538] -1 i[z8_29][b0] -1 i[z9_30][b0] -1 i[z17_22][b0] -1 i[z11_23][b0] 4 i[b147][b0] >= 0;
* constraint lin_less_equal _2539
@c[_2539] -1 i[z8_30][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2540
@c[_2540] -1 i[z8_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2541
@c[_2541] 1 i[z8_30][b0] -1 i[s8][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2542
@c[_2542] 1 i[z8_30][b0] -2 i[b148][b0] >= 0;
* constraint lin_less_equal _2543
@c[_2543] -1 i[z8_30][b0] 1 i[b148][b0] >= 0;
* constraint lin_less_equal _2544
@c[_2544] -1 i[z8_32][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2545
@c[_2545] -1 i[z8_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2546
@c[_2546] 1 i[z8_32][b0] -1 i[s8][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2547
@c[_2547] -1 i[z10_30][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2548
@c[_2548] -1 i[z10_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2549
@c[_2549] 1 i[z10_30][b0] -1 i[s10][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2550
@c[_2550] 1 i[z8_32][b0] 1 i[z10_30][b0] -2 i[b149][b0] >= 0;
* constraint lin_less_equal _2551
@c[_2551] -1 i[z8_32][b0] -1 i[z10_30][b0] 2 i[b149][b0] >= 0;
* constraint lin_less_equal _2552
@c[_2552] -1 i[z8_34][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2553
@c[_2553] -1 i[z8_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2554
@c[_2554] 1 i[z8_34][b0] -1 i[s8][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2555
@c[_2555] -1 i[z10_32][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2556
@c[_2556] -1 i[z10_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2557
@c[_2557] 1 i[z10_32][b0] -1 i[s10][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2558
@c[_2558] 1 i[z8_34][b0] 1 i[z10_32][b0] -2 i[b150][b0] >= 0;
* constraint lin_less_equal _2559
@c[_2559] -1 i[z8_34][b0] -1 i[z10_32][b0] 2 i[b150][b0] >= 0;
* constraint lin_less_equal _2560
@c[_2560] 1 i[z8_35][b0] 1 i[z11_22][b0] -2 i[b151][b0] >= 0;
* constraint lin_less_equal _2561
@c[_2561] -1 i[z8_35][b0] -1 i[z11_22][b0] 2 i[b151][b0] >= 0;
* constraint lin_less_equal _2562
@c[_2562] -1 i[z9_12][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2563
@c[_2563] -1 i[z9_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2564
@c[_2564] 1 i[z9_12][b0] -1 i[s9][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2565
@c[_2565] -1 i[z12_19][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2566
@c[_2566] -1 i[z12_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2567
@c[_2567] 1 i[z12_19][b0] -1 i[s12][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2568
@c[_2568] -1 i[z23_27][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2569
@c[_2569] -1 i[z23_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2570
@c[_2570] 1 i[z23_27][b0] -1 i[s23][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2571
@c[_2571] -1 i[z24_28][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2572
@c[_2572] -1 i[z24_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2573
@c[_2573] 1 i[z24_28][b0] -1 i[s24][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2574
@c[_2574] 1 i[z9_12][b0] 1 i[z12_19][b0] 1 i[z23_27][b0] 1 i[z24_28][b0] -2 i[b152][b0] >= 0;
* constraint lin_less_equal _2575
@c[_2575] -1 i[z9_12][b0] -1 i[z12_19][b0] -1 i[z23_27][b0] -1 i[z24_28][b0] 4 i[b152][b0] >= 0;
* constraint lin_less_equal _2576
@c[_2576] -1 i[z9_18][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2577
@c[_2577] -1 i[z9_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2578
@c[_2578] 1 i[z9_18][b0] -1 i[s9][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2579
@c[_2579] -1 i[z22_24][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2580
@c[_2580] -1 i[z22_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2581
@c[_2581] 1 i[z22_24][b0] -1 i[s22][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2582
@c[_2582] 1 i[z9_18][b0] 1 i[z22_24][b0] -2 i[b153][b0] >= 0;
* constraint lin_less_equal _2583
@c[_2583] -1 i[z9_18][b0] -1 i[z22_24][b0] 2 i[b153][b0] >= 0;
* constraint lin_less_equal _2584
@c[_2584] -1 i[z9_20][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2585
@c[_2585] -1 i[z9_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2586
@c[_2586] 1 i[z9_20][b0] -1 i[s9][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2587
@c[_2587] -1 i[z11_18][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2588
@c[_2588] -1 i[z11_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2589
@c[_2589] 1 i[z11_18][b0] -1 i[s11][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2590
@c[_2590] 1 i[z9_20][b0] 1 i[z11_18][b0] 1 i[z22_26][b0] -2 i[b154][b0] >= 0;
* constraint lin_less_equal _2591
@c[_2591] -1 i[z9_20][b0] -1 i[z11_18][b0] -1 i[z22_26][b0] 3 i[b154][b0] >= 0;
* constraint lin_less_equal _2592
@c[_2592] -1 i[z12_35][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2593
@c[_2593] -1 i[z12_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2594
@c[_2594] 1 i[z12_35][b0] -1 i[s12][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2595
@c[_2595] 1 i[z9_29][b0] 1 i[z12_35][b0] 1 i[z10_23][b0] 1 i[z11_24][b0] -2 i[b155][b0] >= 0;
* constraint lin_less_equal _2596
@c[_2596] -1 i[z9_29][b0] -1 i[z12_35][b0] -1 i[z10_23][b0] -1 i[z11_24][b0] 4 i[b155][b0] >= 0;
* constraint lin_less_equal _2597
@c[_2597] 1 i[z9_35][b0] 1 i[z10_22][b0] -2 i[b156][b0] >= 0;
* constraint lin_less_equal _2598
@c[_2598] -1 i[z9_35][b0] -1 i[z10_22][b0] 2 i[b156][b0] >= 0;
* constraint lin_less_equal _2599
@c[_2599] -1 i[z10_17][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2600
@c[_2600] -1 i[z10_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2601
@c[_2601] 1 i[z10_17][b0] -1 i[s10][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2602
@c[_2602] -1 i[z24_27][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2603
@c[_2603] -1 i[z24_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2604
@c[_2604] 1 i[z24_27][b0] -1 i[s24][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2605
@c[_2605] 1 i[z10_17][b0] 1 i[z24_27][b0] -2 i[b157][b0] >= 0;
* constraint lin_less_equal _2606
@c[_2606] -1 i[z10_17][b0] -1 i[z24_27][b0] 2 i[b157][b0] >= 0;
* constraint lin_less_equal _2607
@c[_2607] -1 i[z10_20][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2608
@c[_2608] -1 i[z10_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2609
@c[_2609] 1 i[z10_20][b0] -1 i[s10][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2610
@c[_2610] -1 i[z11_21][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2611
@c[_2611] -1 i[z11_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2612
@c[_2612] 1 i[z11_21][b0] -1 i[s11][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2613
@c[_2613] 1 i[z10_20][b0] 1 i[z11_21][b0] 1 i[z22_23][b0] 1 i[z22_27][b0] -2 i[b158][b0] >= 0;
* constraint lin_less_equal _2614
@c[_2614] -1 i[z10_20][b0] -1 i[z11_21][b0] -1 i[z22_23][b0] -1 i[z22_27][b0] 4 i[b158][b0] >= 0;
* constraint lin_less_equal _2615
@c[_2615] -1 i[z10_21][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2616
@c[_2616] -1 i[z10_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2617
@c[_2617] 1 i[z10_21][b0] -1 i[s10][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2618
@c[_2618] 1 i[z10_21][b0] 1 i[z22_24][b0] -2 i[b159][b0] >= 0;
* constraint lin_less_equal _2619
@c[_2619] -1 i[z10_21][b0] -1 i[z22_24][b0] 2 i[b159][b0] >= 0;
* constraint lin_less_equal _2620
@c[_2620] -1 i[z10_28][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2621
@c[_2621] -1 i[z10_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2622
@c[_2622] 1 i[z10_28][b0] -1 i[s10][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2623
@c[_2623] -1 i[z15_34][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2624
@c[_2624] -1 i[z15_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2625
@c[_2625] 1 i[z15_34][b0] -1 i[s15][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2626
@c[_2626] 1 i[z10_28][b0] 1 i[z15_34][b0] -2 i[b160][b0] >= 0;
* constraint lin_less_equal _2627
@c[_2627] -1 i[z10_28][b0] -1 i[z15_34][b0] 2 i[b160][b0] >= 0;
* constraint lin_less_equal _2628
@c[_2628] -1 i[z12_22][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2629
@c[_2629] -1 i[z12_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2630
@c[_2630] 1 i[z12_22][b0] -1 i[s12][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2631
@c[_2631] 1 i[z10_33][b0] 1 i[z11_34][b0] 1 i[z12_22][b0] 1 i[z9_27][b0] -2 i[b161][b0] >= 0;
* constraint lin_less_equal _2632
@c[_2632] -1 i[z10_33][b0] -1 i[z11_34][b0] -1 i[z12_22][b0] -1 i[z9_27][b0] 4 i[b161][b0] >= 0;
* constraint lin_less_equal _2633
@c[_2633] -1 i[z10_34][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2634
@c[_2634] -1 i[z10_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2635
@c[_2635] 1 i[z10_34][b0] -1 i[s10][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2636
@c[_2636] 1 i[z10_34][b0] -2 i[b162][b0] >= 0;
* constraint lin_less_equal _2637
@c[_2637] -1 i[z10_34][b0] 1 i[b162][b0] >= 0;
* constraint lin_less_equal _2638
@c[_2638] 1 i[z10_35][b0] 1 i[z9_22][b0] -2 i[b163][b0] >= 0;
* constraint lin_less_equal _2639
@c[_2639] -1 i[z10_35][b0] -1 i[z9_22][b0] 2 i[b163][b0] >= 0;
* constraint lin_less_equal _2640
@c[_2640] -1 i[z11_17][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2641
@c[_2641] -1 i[z11_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2642
@c[_2642] 1 i[z11_17][b0] -1 i[s11][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2643
@c[_2643] -1 i[z17_21][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2644
@c[_2644] -1 i[z17_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2645
@c[_2645] 1 i[z17_21][b0] -1 i[s17][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2646
@c[_2646] 1 i[z11_17][b0] 1 i[z17_21][b0] 1 i[z23_27][b0] 1 i[z24_28][b0] -2 i[b164][b0] >= 0;
* constraint lin_less_equal _2647
@c[_2647] -1 i[z11_17][b0] -1 i[z17_21][b0] -1 i[z23_27][b0] -1 i[z24_28][b0] 4 i[b164][b0] >= 0;
* constraint lin_less_equal _2648
@c[_2648] -1 i[z11_20][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2649
@c[_2649] -1 i[z11_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2650
@c[_2650] 1 i[z11_20][b0] -1 i[s11][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2651
@c[_2651] 1 i[z11_20][b0] 1 i[z22_28][b0] -2 i[b165][b0] >= 0;
* constraint lin_less_equal _2652
@c[_2652] -1 i[z11_20][b0] -1 i[z22_28][b0] 2 i[b165][b0] >= 0;
* constraint lin_less_equal _2653
@c[_2653] -1 i[z17_35][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2654
@c[_2654] -1 i[z17_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2655
@c[_2655] 1 i[z17_35][b0] -1 i[s17][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2656
@c[_2656] 1 i[z11_33][b0] 1 i[z17_35][b0] 1 i[z8_27][b0] 1 i[z9_28][b0] -2 i[b166][b0] >= 0;
* constraint lin_less_equal _2657
@c[_2657] -1 i[z11_33][b0] -1 i[z17_35][b0] -1 i[z8_27][b0] -1 i[z9_28][b0] 4 i[b166][b0] >= 0;
* constraint lin_less_equal _2658
@c[_2658] 1 i[z11_35][b0] 1 i[z8_22][b0] -2 i[b167][b0] >= 0;
* constraint lin_less_equal _2659
@c[_2659] -1 i[z11_35][b0] -1 i[z8_22][b0] 2 i[b167][b0] >= 0;
* constraint lin_less_equal _2660
@c[_2660] -1 i[z30_33][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2661
@c[_2661] -1 i[z30_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2662
@c[_2662] 1 i[z30_33][b0] -1 i[s30][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2663
@c[_2663] 1 i[z8_12][b0] 1 i[z30_33][b0] -2 i[b168][b0] >= 0;
* constraint lin_less_equal _2664
@c[_2664] -1 i[z8_12][b0] -1 i[z30_33][b0] 2 i[b168][b0] >= 0;
* constraint lin_less_equal _2665
@c[_2665] -1 i[z29_33][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2666
@c[_2666] -1 i[z29_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2667
@c[_2667] 1 i[z29_33][b0] -1 i[s29][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2668
@c[_2668] -1 i[z30_34][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2669
@c[_2669] -1 i[z30_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2670
@c[_2670] 1 i[z30_34][b0] -1 i[s30][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2671
@c[_2671] 1 i[z9_12][b0] 1 i[z12_19][b0] 1 i[z29_33][b0] 1 i[z30_34][b0] -2 i[b169][b0] >= 0;
* constraint lin_less_equal _2672
@c[_2672] -1 i[z9_12][b0] -1 i[z12_19][b0] -1 i[z29_33][b0] -1 i[z30_34][b0] 4 i[b169][b0] >= 0;
* constraint lin_less_equal _2673
@c[_2673] 1 i[s12][b0] -2 i[b170][b0] >= 0;
* constraint lin_less_equal _2674
@c[_2674] -1 i[s12][b0] 1 i[b170][b0] >= 0;
* constraint lin_less_equal _2675
@c[_2675] -1 i[z12_13][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2676
@c[_2676] -1 i[z12_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2677
@c[_2677] 1 i[z12_13][b0] -1 i[s12][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2678
@c[_2678] -1 i[z24_33][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2679
@c[_2679] -1 i[z24_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2680
@c[_2680] 1 i[z24_33][b0] -1 i[s24][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2681
@c[_2681] -1 i[z27_30][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2682
@c[_2682] -1 i[z27_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2683
@c[_2683] 1 i[z27_30][b0] -1 i[s27][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2684
@c[_2684] 1 i[z12_13][b0] 1 i[z24_33][b0] 1 i[z27_30][b0] -2 i[b171][b0] >= 0;
* constraint lin_less_equal _2685
@c[_2685] -1 i[z12_13][b0] -1 i[z24_33][b0] -1 i[z27_30][b0] 3 i[b171][b0] >= 0;
* constraint lin_less_equal _2686
@c[_2686] -1 i[z12_14][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2687
@c[_2687] -1 i[z12_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2688
@c[_2688] 1 i[z12_14][b0] -1 i[s12][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _2689
@c[_2689] -1 i[z23_33][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2690
@c[_2690] -1 i[z23_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2691
@c[_2691] 1 i[z23_33][b0] -1 i[s23][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2692
@c[_2692] -1 i[z24_34][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2693
@c[_2693] -1 i[z24_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2694
@c[_2694] 1 i[z24_34][b0] -1 i[s24][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2695
@c[_2695] -1 i[z27_29][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2696
@c[_2696] -1 i[z27_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2697
@c[_2697] 1 i[z27_29][b0] -1 i[s27][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2698
@c[_2698] -1 i[z28_30][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2699
@c[_2699] -1 i[z28_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2700
@c[_2700] 1 i[z28_30][b0] -1 i[s28][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2701
@c[_2701] 1 i[z12_14][b0] 1 i[z12_14][b0] 1 i[z23_33][b0] 1 i[z24_34][b0] 1 i[z27_29][b0] 1 i[z28_30][b0] 1 i[s37][b0] -2 i[b172][b0] >= 0;
* constraint lin_less_equal _2702
@c[_2702] -1 i[z12_14][b0] -1 i[z12_14][b0] -1 i[z23_33][b0] -1 i[z24_34][b0] -1 i[z27_29][b0] -1 i[z28_30][b0] -1 i[s37][b0] 7 i[b172][b0] >= 0;
* constraint lin_less_equal _2703
@c[_2703] -1 i[z12_18][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2704
@c[_2704] -1 i[z12_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2705
@c[_2705] 1 i[z12_18][b0] -1 i[s12][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2706
@c[_2706] 1 i[z12_18][b0] 1 i[z24_27][b0] -2 i[b173][b0] >= 0;
* constraint lin_less_equal _2707
@c[_2707] -1 i[z12_18][b0] -1 i[z24_27][b0] 2 i[b173][b0] >= 0;
* constraint lin_less_equal _2708
@c[_2708] 1 i[z12_22][b0] 1 i[z19_23][b0] 1 i[z20_29][b0] 1 i[z21_30][b0] -2 i[b174][b0] >= 0;
* constraint lin_less_equal _2709
@c[_2709] -1 i[z12_22][b0] -1 i[z19_23][b0] -1 i[z20_29][b0] -1 i[z21_30][b0] 4 i[b174][b0] >= 0;
* constraint lin_less_equal _2710
@c[_2710] 1 i[z12_23][b0] 1 i[z17_30][b0] -2 i[b175][b0] >= 0;
* constraint lin_less_equal _2711
@c[_2711] -1 i[z12_23][b0] -1 i[z17_30][b0] 2 i[b175][b0] >= 0;
* constraint lin_less_equal _2712
@c[_2712] 1 i[z12_24][b0] 1 i[z17_29][b0] -2 i[b176][b0] >= 0;
* constraint lin_less_equal _2713
@c[_2713] -1 i[z12_24][b0] -1 i[z17_29][b0] 2 i[b176][b0] >= 0;
* constraint lin_less_equal _2714
@c[_2714] 1 i[z12_29][b0] 1 i[z17_24][b0] -2 i[b177][b0] >= 0;
* constraint lin_less_equal _2715
@c[_2715] -1 i[z12_29][b0] -1 i[z17_24][b0] 2 i[b177][b0] >= 0;
* constraint lin_less_equal _2716
@c[_2716] 1 i[z12_30][b0] 1 i[z17_23][b0] -2 i[b178][b0] >= 0;
* constraint lin_less_equal _2717
@c[_2717] -1 i[z12_30][b0] -1 i[z17_23][b0] 2 i[b178][b0] >= 0;
* constraint lin_less_equal _2718
@c[_2718] -1 i[z12_37][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2719
@c[_2719] -1 i[z12_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2720
@c[_2720] 1 i[z12_37][b0] -1 i[s12][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2721
@c[_2721] 1 i[z12_37][b0] 1 i[z12_37][b0] -2 i[b179][b0] >= 0;
* constraint lin_less_equal _2722
@c[_2722] -1 i[z12_37][b0] -1 i[z12_37][b0] 2 i[b179][b0] >= 0;
* constraint lin_less_equal _2723
@c[_2723] -1 i[z23_34][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2724
@c[_2724] -1 i[z23_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2725
@c[_2725] 1 i[z23_34][b0] -1 i[s23][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2726
@c[_2726] -1 i[z28_29][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2727
@c[_2727] -1 i[z28_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2728
@c[_2728] 1 i[z28_29][b0] -1 i[s28][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2729
@c[_2729] 1 i[z12_13][b0] 1 i[z23_34][b0] 1 i[z28_29][b0] -2 i[b180][b0] >= 0;
* constraint lin_less_equal _2730
@c[_2730] -1 i[z12_13][b0] -1 i[z23_34][b0] -1 i[z28_29][b0] 3 i[b180][b0] >= 0;
* constraint lin_less_equal _2731
@c[_2731] -1 i[z13_24][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2732
@c[_2732] -1 i[z13_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2733
@c[_2733] 1 i[z13_24][b0] -1 i[s13][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2734
@c[_2734] -1 i[z18_30][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2735
@c[_2735] -1 i[z18_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2736
@c[_2736] 1 i[z18_30][b0] -1 i[s18][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2737
@c[_2737] 1 i[z13_24][b0] 1 i[z18_30][b0] -2 i[b181][b0] >= 0;
* constraint lin_less_equal _2738
@c[_2738] -1 i[z13_24][b0] -1 i[z18_30][b0] 2 i[b181][b0] >= 0;
* constraint lin_less_equal _2739
@c[_2739] -1 i[z13_26][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2740
@c[_2740] -1 i[z13_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2741
@c[_2741] 1 i[z13_26][b0] -1 i[s13][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2742
@c[_2742] -1 i[z15_24][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2743
@c[_2743] -1 i[z15_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2744
@c[_2744] 1 i[z15_24][b0] -1 i[s15][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2745
@c[_2745] -1 i[z18_32][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2746
@c[_2746] -1 i[z18_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2747
@c[_2747] 1 i[z18_32][b0] -1 i[s18][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2748
@c[_2748] -1 i[z20_30][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2749
@c[_2749] -1 i[z20_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2750
@c[_2750] 1 i[z20_30][b0] -1 i[s20][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2751
@c[_2751] 1 i[z13_26][b0] 1 i[z15_24][b0] 1 i[z18_32][b0] 1 i[z20_30][b0] -2 i[b182][b0] >= 0;
* constraint lin_less_equal _2752
@c[_2752] -1 i[z13_26][b0] -1 i[z15_24][b0] -1 i[z18_32][b0] -1 i[z20_30][b0] 4 i[b182][b0] >= 0;
* constraint lin_less_equal _2753
@c[_2753] -1 i[z13_28][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2754
@c[_2754] -1 i[z13_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2755
@c[_2755] 1 i[z13_28][b0] -1 i[s13][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2756
@c[_2756] -1 i[z15_26][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2757
@c[_2757] -1 i[z15_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2758
@c[_2758] 1 i[z15_26][b0] -1 i[s15][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2759
@c[_2759] -1 i[z18_34][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2760
@c[_2760] -1 i[z18_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2761
@c[_2761] 1 i[z18_34][b0] -1 i[s18][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2762
@c[_2762] -1 i[z20_32][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2763
@c[_2763] -1 i[z20_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2764
@c[_2764] 1 i[z20_32][b0] -1 i[s20][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2765
@c[_2765] 1 i[z13_28][b0] 1 i[z15_26][b0] 1 i[z18_34][b0] 1 i[z20_32][b0] -2 i[b183][b0] >= 0;
* constraint lin_less_equal _2766
@c[_2766] -1 i[z13_28][b0] -1 i[z15_26][b0] -1 i[z18_34][b0] -1 i[z20_32][b0] 4 i[b183][b0] >= 0;
* constraint lin_less_equal _2767
@c[_2767] -1 i[z15_17][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2768
@c[_2768] -1 i[z15_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2769
@c[_2769] 1 i[z15_17][b0] -1 i[s15][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2770
@c[_2770] 1 i[z15_17][b0] 1 i[z27_30][b0] 1 i[z24_33][b0] -2 i[b184][b0] >= 0;
* constraint lin_less_equal _2771
@c[_2771] -1 i[z15_17][b0] -1 i[z27_30][b0] -1 i[z24_33][b0] 3 i[b184][b0] >= 0;
* constraint lin_less_equal _2772
@c[_2772] -1 i[z15_28][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2773
@c[_2773] -1 i[z15_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2774
@c[_2774] 1 i[z15_28][b0] -1 i[s15][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2775
@c[_2775] -1 i[z20_34][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2776
@c[_2776] -1 i[z20_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2777
@c[_2777] 1 i[z20_34][b0] -1 i[s20][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2778
@c[_2778] 1 i[z15_28][b0] 1 i[z20_34][b0] -2 i[b185][b0] >= 0;
* constraint lin_less_equal _2779
@c[_2779] -1 i[z15_28][b0] -1 i[z20_34][b0] 2 i[b185][b0] >= 0;
* constraint lin_less_equal _2780
@c[_2780] -1 i[z16_17][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2781
@c[_2781] -1 i[z16_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2782
@c[_2782] 1 i[z16_17][b0] -1 i[s16][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2783
@c[_2783] 1 i[z16_17][b0] 1 i[z16_17][b0] 1 i[z27_29][b0] 1 i[z28_30][b0] 1 i[z23_33][b0] 1 i[z24_34][b0] 1 i[s39][b0] -2 i[b186][b0] >= 0;
* constraint lin_less_equal _2784
@c[_2784] -1 i[z16_17][b0] -1 i[z16_17][b0] -1 i[z27_29][b0] -1 i[z28_30][b0] -1 i[z23_33][b0] -1 i[z24_34][b0] -1 i[s39][b0] 7 i[b186][b0] >= 0;
* constraint lin_less_equal _2785
@c[_2785] -1 i[z29_34][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2786
@c[_2786] -1 i[z29_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2787
@c[_2787] 1 i[z29_34][b0] -1 i[s29][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2788
@c[_2788] 1 i[z10_17][b0] 1 i[z29_34][b0] -2 i[b187][b0] >= 0;
* constraint lin_less_equal _2789
@c[_2789] -1 i[z10_17][b0] -1 i[z29_34][b0] 2 i[b187][b0] >= 0;
* constraint lin_less_equal _2790
@c[_2790] 1 i[z11_17][b0] 1 i[z17_21][b0] 1 i[z29_33][b0] 1 i[z30_34][b0] -2 i[b188][b0] >= 0;
* constraint lin_less_equal _2791
@c[_2791] -1 i[z11_17][b0] -1 i[z17_21][b0] -1 i[z29_33][b0] -1 i[z30_34][b0] 4 i[b188][b0] >= 0;
* constraint lin_less_equal _2792
@c[_2792] 1 i[z15_17][b0] 1 i[z28_29][b0] 1 i[z23_34][b0] -2 i[b189][b0] >= 0;
* constraint lin_less_equal _2793
@c[_2793] -1 i[z15_17][b0] -1 i[z28_29][b0] -1 i[z23_34][b0] 3 i[b189][b0] >= 0;
* constraint lin_less_equal _2794
@c[_2794] 1 i[s17][b0] -2 i[b190][b0] >= 0;
* constraint lin_less_equal _2795
@c[_2795] -1 i[s17][b0] 1 i[b190][b0] >= 0;
* constraint lin_less_equal _2796
@c[_2796] -1 i[z17_20][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2797
@c[_2797] -1 i[z17_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2798
@c[_2798] 1 i[z17_20][b0] -1 i[s17][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2799
@c[_2799] 1 i[z17_20][b0] 1 i[z23_28][b0] -2 i[b191][b0] >= 0;
* constraint lin_less_equal _2800
@c[_2800] -1 i[z17_20][b0] -1 i[z23_28][b0] 2 i[b191][b0] >= 0;
* constraint lin_less_equal _2801
@c[_2801] 1 i[z17_22][b0] 1 i[z21_27][b0] 1 i[z18_33][b0] 1 i[z19_34][b0] -2 i[b192][b0] >= 0;
* constraint lin_less_equal _2802
@c[_2802] -1 i[z17_22][b0] -1 i[z21_27][b0] -1 i[z18_33][b0] -1 i[z19_34][b0] 4 i[b192][b0] >= 0;
* constraint lin_less_equal _2803
@c[_2803] 1 i[z17_27][b0] 1 i[z12_34][b0] -2 i[b193][b0] >= 0;
* constraint lin_less_equal _2804
@c[_2804] -1 i[z17_27][b0] -1 i[z12_34][b0] 2 i[b193][b0] >= 0;
* constraint lin_less_equal _2805
@c[_2805] 1 i[z17_28][b0] 1 i[z12_33][b0] -2 i[b194][b0] >= 0;
* constraint lin_less_equal _2806
@c[_2806] -1 i[z17_28][b0] -1 i[z12_33][b0] 2 i[b194][b0] >= 0;
* constraint lin_less_equal _2807
@c[_2807] 1 i[z17_33][b0] 1 i[z12_28][b0] -2 i[b195][b0] >= 0;
* constraint lin_less_equal _2808
@c[_2808] -1 i[z17_33][b0] -1 i[z12_28][b0] 2 i[b195][b0] >= 0;
* constraint lin_less_equal _2809
@c[_2809] 1 i[z17_34][b0] 1 i[z12_27][b0] -2 i[b196][b0] >= 0;
* constraint lin_less_equal _2810
@c[_2810] -1 i[z17_34][b0] -1 i[z12_27][b0] 2 i[b196][b0] >= 0;
* constraint lin_less_equal _2811
@c[_2811] -1 i[z17_39][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2812
@c[_2812] -1 i[z17_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2813
@c[_2813] 1 i[z17_39][b0] -1 i[s17][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2814
@c[_2814] 1 i[z17_39][b0] 1 i[z17_39][b0] -2 i[b197][b0] >= 0;
* constraint lin_less_equal _2815
@c[_2815] -1 i[z17_39][b0] -1 i[z17_39][b0] 2 i[b197][b0] >= 0;
* constraint lin_less_equal _2816
@c[_2816] -1 i[z29_35][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2817
@c[_2817] -1 i[z29_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2818
@c[_2818] 1 i[z29_35][b0] -1 i[s29][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2819
@c[_2819] -1 i[z33_35][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2820
@c[_2820] -1 i[z33_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2821
@c[_2821] 1 i[z33_35][b0] -1 i[s33][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2822
@c[_2822] 1 i[z8_18][b0] 1 i[z9_19][b0] 1 i[z29_35][b0] 1 i[z33_35][b0] -2 i[b198][b0] >= 0;
* constraint lin_less_equal _2823
@c[_2823] -1 i[z8_18][b0] -1 i[z9_19][b0] -1 i[z29_35][b0] -1 i[z33_35][b0] 4 i[b198][b0] >= 0;
* constraint lin_less_equal _2824
@c[_2824] -1 i[z34_35][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2825
@c[_2825] -1 i[z34_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2826
@c[_2826] 1 i[z34_35][b0] -1 i[s34][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2827
@c[_2827] 1 i[z9_18][b0] 1 i[z34_35][b0] -2 i[b199][b0] >= 0;
* constraint lin_less_equal _2828
@c[_2828] -1 i[z9_18][b0] -1 i[z34_35][b0] 2 i[b199][b0] >= 0;
* constraint lin_less_equal _2829
@c[_2829] -1 i[z31_35][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2830
@c[_2830] -1 i[z31_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2831
@c[_2831] 1 i[z31_35][b0] -1 i[s31][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2832
@c[_2832] 1 i[z10_18][b0] 1 i[z11_19][b0] 1 i[z8_20][b0] 1 i[z9_21][b0] 1 i[z31_35][b0] 1 i[z31_35][b0] 1 i[s40][b0] -2 i[b200][b0] >= 0;
* constraint lin_less_equal _2833
@c[_2833] -1 i[z10_18][b0] -1 i[z11_19][b0] -1 i[z8_20][b0] -1 i[z9_21][b0] -1 i[z31_35][b0] -1 i[z31_35][b0] -1 i[s40][b0] 7 i[b200][b0] >= 0;
* constraint lin_less_equal _2834
@c[_2834] -1 i[z32_35][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2835
@c[_2835] -1 i[z32_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2836
@c[_2836] 1 i[z32_35][b0] -1 i[s32][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2837
@c[_2837] 1 i[z11_18][b0] 1 i[z9_20][b0] 1 i[z32_35][b0] -2 i[b201][b0] >= 0;
* constraint lin_less_equal _2838
@c[_2838] -1 i[z11_18][b0] -1 i[z9_20][b0] -1 i[z32_35][b0] 3 i[b201][b0] >= 0;
* constraint lin_less_equal _2839
@c[_2839] 1 i[z12_18][b0] 1 i[z29_34][b0] -2 i[b202][b0] >= 0;
* constraint lin_less_equal _2840
@c[_2840] -1 i[z12_18][b0] -1 i[z29_34][b0] 2 i[b202][b0] >= 0;
* constraint lin_less_equal _2841
@c[_2841] 1 i[z18_22][b0] 1 i[z21_35][b0] -2 i[b203][b0] >= 0;
* constraint lin_less_equal _2842
@c[_2842] -1 i[z18_22][b0] -1 i[z21_35][b0] 2 i[b203][b0] >= 0;
* constraint lin_less_equal _2843
@c[_2843] 1 i[z18_23][b0] 1 i[z19_24][b0] 1 i[z21_29][b0] 1 i[z17_35][b0] -2 i[b204][b0] >= 0;
* constraint lin_less_equal _2844
@c[_2844] -1 i[z18_23][b0] -1 i[z19_24][b0] -1 i[z21_29][b0] -1 i[z17_35][b0] 4 i[b204][b0] >= 0;
* constraint lin_less_equal _2845
@c[_2845] -1 i[z18_24][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2846
@c[_2846] -1 i[z18_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2847
@c[_2847] 1 i[z18_24][b0] -1 i[s18][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2848
@c[_2848] 1 i[z18_24][b0] -2 i[b205][b0] >= 0;
* constraint lin_less_equal _2849
@c[_2849] -1 i[z18_24][b0] 1 i[b205][b0] >= 0;
* constraint lin_less_equal _2850
@c[_2850] -1 i[z18_26][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2851
@c[_2851] -1 i[z18_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2852
@c[_2852] 1 i[z18_26][b0] -1 i[s18][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2853
@c[_2853] -1 i[z20_24][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2854
@c[_2854] -1 i[z20_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2855
@c[_2855] 1 i[z20_24][b0] -1 i[s20][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2856
@c[_2856] 1 i[z18_26][b0] 1 i[z20_24][b0] -2 i[b206][b0] >= 0;
* constraint lin_less_equal _2857
@c[_2857] -1 i[z18_26][b0] -1 i[z20_24][b0] 2 i[b206][b0] >= 0;
* constraint lin_less_equal _2858
@c[_2858] -1 i[z18_28][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2859
@c[_2859] -1 i[z18_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2860
@c[_2860] 1 i[z18_28][b0] -1 i[s18][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2861
@c[_2861] -1 i[z20_26][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2862
@c[_2862] -1 i[z20_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2863
@c[_2863] 1 i[z20_26][b0] -1 i[s20][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2864
@c[_2864] 1 i[z18_28][b0] 1 i[z20_26][b0] -2 i[b207][b0] >= 0;
* constraint lin_less_equal _2865
@c[_2865] -1 i[z18_28][b0] -1 i[z20_26][b0] 2 i[b207][b0] >= 0;
* constraint lin_less_equal _2866
@c[_2866] -1 i[z30_35][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2867
@c[_2867] -1 i[z30_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2868
@c[_2868] 1 i[z30_35][b0] -1 i[s30][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2869
@c[_2869] 1 i[z8_19][b0] 1 i[z30_35][b0] -2 i[b208][b0] >= 0;
* constraint lin_less_equal _2870
@c[_2870] -1 i[z8_19][b0] -1 i[z30_35][b0] 2 i[b208][b0] >= 0;
* constraint lin_less_equal _2871
@c[_2871] 1 i[z10_19][b0] 1 i[z8_21][b0] 1 i[z32_35][b0] -2 i[b209][b0] >= 0;
* constraint lin_less_equal _2872
@c[_2872] -1 i[z10_19][b0] -1 i[z8_21][b0] -1 i[z32_35][b0] 3 i[b209][b0] >= 0;
* constraint lin_less_equal _2873
@c[_2873] 1 i[z19_22][b0] 1 i[z20_35][b0] -2 i[b210][b0] >= 0;
* constraint lin_less_equal _2874
@c[_2874] -1 i[z19_22][b0] -1 i[z20_35][b0] 2 i[b210][b0] >= 0;
* constraint lin_less_equal _2875
@c[_2875] 1 i[z10_20][b0] 1 i[z11_21][b0] 1 i[z33_35][b0] 1 i[z29_35][b0] -2 i[b211][b0] >= 0;
* constraint lin_less_equal _2876
@c[_2876] -1 i[z10_20][b0] -1 i[z11_21][b0] -1 i[z33_35][b0] -1 i[z29_35][b0] 4 i[b211][b0] >= 0;
* constraint lin_less_equal _2877
@c[_2877] 1 i[z11_20][b0] 1 i[z30_35][b0] -2 i[b212][b0] >= 0;
* constraint lin_less_equal _2878
@c[_2878] -1 i[z11_20][b0] -1 i[z30_35][b0] 2 i[b212][b0] >= 0;
* constraint lin_less_equal _2879
@c[_2879] 1 i[z17_20][b0] 1 i[z30_33][b0] -2 i[b213][b0] >= 0;
* constraint lin_less_equal _2880
@c[_2880] -1 i[z17_20][b0] -1 i[z30_33][b0] 2 i[b213][b0] >= 0;
* constraint lin_less_equal _2881
@c[_2881] 1 i[z20_22][b0] 1 i[z19_35][b0] -2 i[b214][b0] >= 0;
* constraint lin_less_equal _2882
@c[_2882] -1 i[z20_22][b0] -1 i[z19_35][b0] 2 i[b214][b0] >= 0;
* constraint lin_less_equal _2883
@c[_2883] 1 i[z20_27][b0] 1 i[z21_28][b0] 1 i[z19_33][b0] 1 i[z12_35][b0] -2 i[b215][b0] >= 0;
* constraint lin_less_equal _2884
@c[_2884] -1 i[z20_27][b0] -1 i[z21_28][b0] -1 i[z19_33][b0] -1 i[z12_35][b0] 4 i[b215][b0] >= 0;
* constraint lin_less_equal _2885
@c[_2885] -1 i[z20_28][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2886
@c[_2886] -1 i[z20_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2887
@c[_2887] 1 i[z20_28][b0] -1 i[s20][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2888
@c[_2888] 1 i[z20_28][b0] -2 i[b216][b0] >= 0;
* constraint lin_less_equal _2889
@c[_2889] -1 i[z20_28][b0] 1 i[b216][b0] >= 0;
* constraint lin_less_equal _2890
@c[_2890] 1 i[z10_21][b0] 1 i[z34_35][b0] -2 i[b217][b0] >= 0;
* constraint lin_less_equal _2891
@c[_2891] -1 i[z10_21][b0] -1 i[z34_35][b0] 2 i[b217][b0] >= 0;
* constraint lin_less_equal _2892
@c[_2892] 1 i[z21_22][b0] 1 i[z18_35][b0] -2 i[b218][b0] >= 0;
* constraint lin_less_equal _2893
@c[_2893] -1 i[z21_22][b0] -1 i[z18_35][b0] 2 i[b218][b0] >= 0;
* constraint lin_less_equal _2894
@c[_2894] 1 i[s22][b0] -2 i[b219][b0] >= 0;
* constraint lin_less_equal _2895
@c[_2895] -1 i[s22][b0] 1 i[b219][b0] >= 0;
* constraint lin_less_equal _2896
@c[_2896] -1 i[z22_36][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2897
@c[_2897] -1 i[z22_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2898
@c[_2898] 1 i[z22_36][b0] -1 i[s22][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2899
@c[_2899] 1 i[z22_36][b0] 1 i[z22_36][b0] -2 i[b220][b0] >= 0;
* constraint lin_less_equal _2900
@c[_2900] -1 i[z22_36][b0] -1 i[z22_36][b0] 2 i[b220][b0] >= 0;
* constraint lin_less_equal _2901
@c[_2901] 1 i[z8_24][b0] 1 i[z10_26][b0] -2 i[b221][b0] >= 0;
* constraint lin_less_equal _2902
@c[_2902] -1 i[z8_24][b0] -1 i[z10_26][b0] 2 i[b221][b0] >= 0;
* constraint lin_less_equal _2903
@c[_2903] 1 i[z10_24][b0] -2 i[b222][b0] >= 0;
* constraint lin_less_equal _2904
@c[_2904] -1 i[z10_24][b0] 1 i[b222][b0] >= 0;
* constraint lin_less_equal _2905
@c[_2905] 1 i[z13_24][b0] 1 i[z15_26][b0] 1 i[z8_30][b0] 1 i[z10_32][b0] -2 i[b223][b0] >= 0;
* constraint lin_less_equal _2906
@c[_2906] -1 i[z13_24][b0] -1 i[z15_26][b0] -1 i[z8_30][b0] -1 i[z10_32][b0] 4 i[b223][b0] >= 0;
* constraint lin_less_equal _2907
@c[_2907] 1 i[z15_24][b0] 1 i[z10_30][b0] -2 i[b224][b0] >= 0;
* constraint lin_less_equal _2908
@c[_2908] -1 i[z15_24][b0] -1 i[z10_30][b0] 2 i[b224][b0] >= 0;
* constraint lin_less_equal _2909
@c[_2909] 1 i[z18_24][b0] 1 i[z20_26][b0] 1 i[z13_30][b0] 1 i[z15_32][b0] -2 i[b225][b0] >= 0;
* constraint lin_less_equal _2910
@c[_2910] -1 i[z18_24][b0] -1 i[z20_26][b0] -1 i[z13_30][b0] -1 i[z15_32][b0] 4 i[b225][b0] >= 0;
* constraint lin_less_equal _2911
@c[_2911] 1 i[z20_24][b0] 1 i[z15_30][b0] -2 i[b226][b0] >= 0;
* constraint lin_less_equal _2912
@c[_2912] -1 i[z20_24][b0] -1 i[z15_30][b0] 2 i[b226][b0] >= 0;
* constraint lin_less_equal _2913
@c[_2913] 1 i[z8_26][b0] 1 i[z10_28][b0] -2 i[b227][b0] >= 0;
* constraint lin_less_equal _2914
@c[_2914] -1 i[z8_26][b0] -1 i[z10_28][b0] 2 i[b227][b0] >= 0;
* constraint lin_less_equal _2915
@c[_2915] 1 i[z13_26][b0] 1 i[z15_28][b0] 1 i[z8_32][b0] 1 i[z10_34][b0] -2 i[b228][b0] >= 0;
* constraint lin_less_equal _2916
@c[_2916] -1 i[z13_26][b0] -1 i[z15_28][b0] -1 i[z8_32][b0] -1 i[z10_34][b0] 4 i[b228][b0] >= 0;
* constraint lin_less_equal _2917
@c[_2917] 1 i[z18_26][b0] 1 i[z20_28][b0] 1 i[z13_32][b0] 1 i[z15_34][b0] -2 i[b229][b0] >= 0;
* constraint lin_less_equal _2918
@c[_2918] -1 i[z18_26][b0] -1 i[z20_28][b0] -1 i[z13_32][b0] -1 i[z15_34][b0] 4 i[b229][b0] >= 0;
* constraint lin_less_equal _2919
@c[_2919] 1 i[z8_28][b0] -2 i[b230][b0] >= 0;
* constraint lin_less_equal _2920
@c[_2920] -1 i[z8_28][b0] 1 i[b230][b0] >= 0;
* constraint lin_less_equal _2921
@c[_2921] 1 i[z13_28][b0] 1 i[z8_34][b0] -2 i[b231][b0] >= 0;
* constraint lin_less_equal _2922
@c[_2922] -1 i[z13_28][b0] -1 i[z8_34][b0] 2 i[b231][b0] >= 0;
* constraint lin_less_equal _2923
@c[_2923] 1 i[z18_28][b0] 1 i[z13_34][b0] -2 i[b232][b0] >= 0;
* constraint lin_less_equal _2924
@c[_2924] -1 i[z18_28][b0] -1 i[z13_34][b0] 2 i[b232][b0] >= 0;
* constraint lin_less_equal _2925
@c[_2925] 1 i[z18_30][b0] 1 i[z20_32][b0] -2 i[b233][b0] >= 0;
* constraint lin_less_equal _2926
@c[_2926] -1 i[z18_30][b0] -1 i[z20_32][b0] 2 i[b233][b0] >= 0;
* constraint lin_less_equal _2927
@c[_2927] 1 i[z20_30][b0] -2 i[b234][b0] >= 0;
* constraint lin_less_equal _2928
@c[_2928] -1 i[z20_30][b0] 1 i[b234][b0] >= 0;
* constraint lin_less_equal _2929
@c[_2929] 1 i[z18_32][b0] 1 i[z20_34][b0] -2 i[b235][b0] >= 0;
* constraint lin_less_equal _2930
@c[_2930] -1 i[z18_32][b0] -1 i[z20_34][b0] 2 i[b235][b0] >= 0;
* constraint lin_less_equal _2931
@c[_2931] 1 i[z18_34][b0] -2 i[b236][b0] >= 0;
* constraint lin_less_equal _2932
@c[_2932] -1 i[z18_34][b0] 1 i[b236][b0] >= 0;
* constraint lin_less_equal _2933
@c[_2933] 1 i[s35][b0] -2 i[b237][b0] >= 0;
* constraint lin_less_equal _2934
@c[_2934] -1 i[s35][b0] 1 i[b237][b0] >= 0;
* constraint lin_less_equal _2935
@c[_2935] -1 i[z35_40][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2936
@c[_2936] -1 i[z35_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2937
@c[_2937] 1 i[z35_40][b0] -1 i[s35][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2938
@c[_2938] 1 i[z35_40][b0] 1 i[z35_40][b0] -2 i[b238][b0] >= 0;
* constraint lin_less_equal _2939
@c[_2939] -1 i[z35_40][b0] -1 i[z35_40][b0] 2 i[b238][b0] >= 0;


==> anc/paper1_reproducibility_2026-09-18/results/gcs_veripb_battery.log <==
# constraint-layer VeriPB proof verification (Glasgow Constraint Solver + VeriPB 3.0.2)
# Each row: nonup emits OPB (= the model) + PBP proof; VeriPB checks the proof;
# PBP deleted after. Closes the encoding-faithfulness residual at the constraint
# layer for these instances. ulimit -f 3GB guards against runaway proofs.
P B(3) n=2: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 3MB -> s VERIFIED UNSATISFIABLE
P B(3) n=3: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 9MB -> s VERIFIED UNSATISFIABLE
P B(3) n=4: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 11MB -> s VERIFIED UNSATISFIABLE
P B(3) n=5: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 16MB -> s VERIFIED UNSATISFIABLE
P B(3) n=6: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 17MB -> s VERIFIED UNSATISFIABLE
P B(3) n=7: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=8: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=9: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 21MB -> s VERIFIED UNSATISFIABLE
P B(3) n=10: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 21MB -> s VERIFIED UNSATISFIABLE
P B(3) n=11: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 21MB -> s VERIFIED UNSATISFIABLE
P B(3) n=12: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=13: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=14: SAT (non-UP set exists) [expect SAT] | opb 321KB, proof 9MB -> s VERIFIED SATISFIABLE
G3 B(3) n=2: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 13MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=3: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 35MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=4: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 65MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=5: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 86MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=6: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 95MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=7: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 97MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=8: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 97MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=9: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 97MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=10: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 96MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=11: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 96MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=12: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 95MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=13: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 93MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=14: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 91MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=15: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 90MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=16: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 87MB -> s VERIFIED UNSATISFIABLE
G1 B(3) n=8: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 625KB, proof 0MB -> s VERIFIED UNSATISFIABLE
G2 B(1) n=8: SAT (non-UP set exists) [expect SAT] | opb 66KB, proof 0MB -> s VERIFIED SATISFIABLE
G2 B(1) n=8: SAT (non-UP set exists) [expect SAT] | opb 66KB, proof 0MB -> s VERIFIED SATISFIABLE


==> anc/paper1_reproducibility_2026-09-18/results/h4_b4_sweep.log <==
H4 ball B(4) |U|=283
  n=8: INFEASIBLE (19.7s)
  n=9: INFEASIBLE (19.4s)
  n=10: INFEASIBLE (18.4s)
  n=11: INFEASIBLE (16.8s)
  n=12: INFEASIBLE (16.4s)
  n=13: INFEASIBLE (20.7s)
  n=14: INFEASIBLE (20.7s)


==> anc/paper1_reproducibility_2026-09-18/results/h4_b5_sweep.log <==
H4 ball B(5) |U|=579
  n=8: UNKNOWN (204.7s)
  n=9: UNKNOWN (205.0s)
  n=10: UNKNOWN (204.6s)
  n=11: UNKNOWN (584.9s)
  n=12: UNKNOWN (204.9s)
  n=13: UNKNOWN (204.3s)
  n=14: UNKNOWN (204.6s)


==> anc/paper1_reproducibility_2026-09-18/results/h4_decomp_b5_n8.log <==
H4 B(5) |U|=579 n=8: parity-decomposition (n0<=n1)
  (n0,n1)=(0,8) -> INFEASIBLE (11s) witness=None
  (n0,n1)=(1,7) -> INFEASIBLE (51s) witness=None
  (n0,n1)=(2,6) -> UNKNOWN (305s) witness=None
  (n0,n1)=(3,5) -> UNKNOWN (308s) witness=None


==> anc/paper1_reproducibility_2026-09-18/results/h4_enum16_b3.log <==
H4 enum 16-sets (8,8) in B(3): status=OPTIMAL count=16 time=4s EXACT
sample all non-UP: True
orbits under inversion: 8


==> anc/paper1_reproducibility_2026-09-18/results/h4_hunt_b6.log <==
H4 hunt over B(6) |U|=1067 seed=1
  n=12: best #unique-products=8 (restarts 300)
  n=16: best #unique-products=26 (restarts 300)
  n=20: best #unique-products=30 (restarts 300)


==> anc/paper1_reproducibility_2026-09-18/results/h4_n8_b3.log <==
H4 ball B(3) |U|=119
  n=8: INFEASIBLE (2.0s)


==> anc/paper1_reproducibility_2026-09-18/results/h4_parity_probe.log <==
H4 B(3) parity-unbalanced-A two-sided witness: OPTIMAL (9s)
  |A|=32 parity={1: 17, 0: 15} |B|=37  uniques=0 (0 = verified counterexample to forced balance)


==> anc/paper1_reproducibility_2026-09-18/results/h4_parity_probe_witness.txt <==
A:
(1, (-2, -2, 1))
(1, (0, 0, -1))
(1, (0, -1, -1))
(1, (-2, -2, 2))
(1, (0, 0, 0))
(0, (0, 1, 0))
(0, (2, 2, 1))
(0, (2, 1, -1))
(0, (0, 1, 1))
(0, (2, 1, 0))
(0, (0, -1, -1))
(0, (2, 1, 1))
(0, (-2, -2, 2))
(0, (-2, -1, 1))
(0, (0, -1, 0))
(0, (-2, -1, 2))
(0, (0, 1, 2))
(0, (-2, -2, 3))
(0, (0, -1, 1))
(0, (-2, -1, 3))
(1, (0, -2, -1))
(1, (-2, -3, 2))
(1, (0, -2, 0))
(1, (-2, -3, 3))
(1, (0, -1, 1))
(1, (0, -2, 1))
(1, (-2, -2, 3))
(1, (2, 1, 0))
(1, (2, 0, -2))
(1, (2, 0, -1))
(1, (2, 0, 0))
(1, (0, 0, 1))
B:
(1, (-2, -1, 0))
(1, (0, 0, -1))
(1, (-2, -2, 2))
(1, (-2, -1, 1))
(1, (0, 0, 0))
(0, (0, 0, -1))
(0, (0, 1, 0))
(0, (2, 2, 1))
(0, (2, 1, -1))
(0, (0, 1, 1))
(0, (2, 2, 2))
(0, (2, 1, 0))
(0, (2, 1, 1))
(0, (-2, -2, 1))
(0, (-2, -1, 0))
(0, (-2, -2, 2))
(0, (0, -1, 0))
(0, (-2, 0, 0))
(0, (0, 1, -1))
(0, (-2, -1, 2))
(0, (-2, 0, 1))
(0, (0, 0, 1))
(0, (2, 0, 0))
(0, (-2, -2, 3))
(0, (0, -1, 1))
(1, (-2, -2, 0))
(1, (0, -1, -2))
(1, (0, -2, -1))
(1, (-2, -3, 3))
(1, (0, -1, 1))
(1, (0, -2, 1))
(1, (2, 1, 1))
(1, (2, 0, -1))
(1, (2, 0, 0))
(1, (-2, -3, 0))
(1, (-2, -2, -1))
(1, (2, -1, -1))


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_any_b4.log <==
H4 B(4) |U|=283: ANY symmetric non-UP set with |A|>=15?
  OPTIMAL (20s): FOUND |A|=60 verified=True


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_any_b4.txt <==
(1, (-2, -1, 0))
(1, (0, -1, -1))
(0, (0, 0, -1))
(0, (0, 1, 0))
(0, (2, 2, 1))
(0, (0, 1, 1))
(0, (2, 2, 2))
(0, (0, -1, -2))
(0, (2, 0, -2))
(0, (2, 0, -1))
(0, (-2, -2, 1))
(0, (-2, -1, 0))
(0, (-2, -2, 2))
(0, (0, -1, 0))
(0, (-2, 0, 0))
(0, (-2, -1, 2))
(0, (-2, 0, 1))
(0, (0, 1, 2))
(0, (2, 2, 3))
(0, (2, 1, 2))
(0, (-2, -2, 3))
(0, (-2, -1, 3))
(0, (-2, 0, 2))
(1, (-2, -1, -1))
(1, (0, 0, -2))
(1, (0, -1, -2))
(1, (0, -2, -1))
(1, (-2, -3, 2))
(1, (0, -2, 0))
(1, (-4, -3, 3))
(1, (-4, -4, 7))
(1, (-4, -3, 4))
(1, (-2, -3, 3))
(1, (-4, -2, 1))
(1, (-4, -3, 5))
(1, (0, -1, 1))
(1, (-4, -4, 8))
(1, (-4, -2, 3))
(1, (-4, -2, 4))
(1, (-4, -3, 7))
(1, (-4, -2, 5))
(1, (0, -1, -3))
(1, (-2, -1, 2))
(1, (0, -2, -2))
(1, (0, 0, 1))
(1, (0, -1, 2))
(1, (-4, -4, 9))
(1, (-4, -3, 8))
(1, (0, 0, 2))
(0, (0, 0, -2))
(0, (2, 1, -2))
(0, (2, 0, -3))
(0, (-2, -1, -1))
(0, (-2, 0, 3))
(0, (2, 0, -4))
(0, (-2, -1, 4))
(0, (0, 0, 2))
(0, (2, 2, 4))
(0, (2, 1, 3))
(0, (-2, -2, 4))


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_min_b2.log <==
H4 B(2) |U|=39: MINIMIZE |A| over symmetric non-UP, |A|>=8
  INFEASIBLE (0s)


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_min_b3.log <==
H4 B(3) |U|=119: MINIMIZE |A| over symmetric non-UP, |A|>=8
  OPTIMAL (12s): |A|=16 bound=16.0 verified=True


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_min_b3.txt <==
# |A|=16 status=OPTIMAL bound=16.0
(1, (0, 0, -1))
(0, (2, 2, 1))
(0, (0, -1, 0))
(0, (0, 1, -1))
(0, (0, 1, 2))
(0, (2, 0, 0))
(0, (-2, -2, 3))
(0, (0, -1, 1))
(0, (-2, 0, 2))
(1, (0, -2, -1))
(1, (-2, -3, 3))
(1, (0, -2, 1))
(1, (2, 1, 0))
(1, (-2, -1, 2))
(1, (0, 0, 1))
(1, (2, -1, -1))


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_min_b4.log <==
H4 B(4) |U|=283: MINIMIZE |A| over symmetric non-UP, |A|>=15
  OPTIMAL (44s): |A|=16 bound=16.0 verified=True


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_min_b4.txt <==
# |A|=16 status=OPTIMAL bound=16.0
(1, (-2, -1, 0))
(0, (2, 1, 1))
(0, (-2, -1, 0))
(0, (-2, 0, 0))
(0, (2, 2, 3))
(0, (2, 1, 2))
(0, (2, 0, 0))
(0, (-2, -2, 3))
(0, (-2, -1, 3))
(1, (-2, 0, -1))
(1, (-2, -2, 3))
(1, (2, 1, 0))
(1, (2, 2, 2))
(1, (-2, -1, 2))
(1, (2, 0, 0))
(1, (2, 1, 2))


==> anc/paper1_reproducibility_2026-09-18/results/h4_sym_min_b5.log <==
H4 B(5) |U|=579: MINIMIZE |A| over symmetric non-UP, |A|>=15


==> anc/paper1_reproducibility_2026-09-18/results/h4_two_sided_b2.log <==
H4 two-sided MINIMIZE in B(2) |U|=39
  INFEASIBLE


==> anc/paper1_reproducibility_2026-09-18/results/h4_two_sided_b3.log <==
H4 two-sided MINIMIZE in B(3) |U|=119
  FEASIBLE: |A|+|B|=22 (|A|=8,|B|=14) bound=6.0 verified=True


==> anc/paper1_reproducibility_2026-09-18/results/h4_two_sided_b3.txt <==
# H4 two-sided witness B(3) |A|=8 |B|=14
A:
(0, (0, 1, -1))
(0, (-2, -2, 3))
(0, (0, -1, 1))
(0, (-2, 0, 2))
(1, (0, -2, -1))
(1, (2, 1, 0))
(1, (0, 0, 1))
(1, (2, -1, -1))
B:
(1, (-2, -1, 0))
(1, (0, 0, -1))
(0, (0, 1, 0))
(0, (2, 2, 1))
(0, (2, 0, -2))
(0, (0, -1, -1))
(0, (-2, -2, 2))
(0, (-2, 0, 0))
(0, (0, 1, -1))
(1, (0, -2, -1))
(1, (-2, -3, 2))
(1, (2, 1, 0))
(1, (2, -1, -3))
(1, (0, -2, -2))


==> anc/paper1_reproducibility_2026-09-18/results/h4_two_sided_b3_fixed.log <==
H4 two-sided FIXED totals in B(3) |U|=119
  total=16 -> UNKNOWN (357s)
  total=17 -> INFEASIBLE (181s)
  total=18 -> INFEASIBLE (257s)
  total=19 -> INFEASIBLE (189s)
  total=20 -> INFEASIBLE (317s)
  total=21 -> UNKNOWN (724s)


==> anc/paper1_reproducibility_2026-09-18/results/h4_two_sided_b3_retry.log <==
H4 two-sided FIXED totals in B(3) |U|=119
  total=16 -> INFEASIBLE (139s)
  total=21 -> UNKNOWN (1349s)


==> anc/paper1_reproducibility_2026-09-18/results/h4_two_sided_b3_t21_splits.log <==
H4 two-sided SPLITS total=21 in B(3) |U|=119
  (|A|,|B|)=(2,19) -> INFEASIBLE (13s)
  (|A|,|B|)=(3,18) -> INFEASIBLE (92s)
  (|A|,|B|)=(4,17) -> INFEASIBLE (104s)
  (|A|,|B|)=(5,16) -> INFEASIBLE (110s)
  (|A|,|B|)=(6,15) -> INFEASIBLE (136s)
  (|A|,|B|)=(7,14) -> INFEASIBLE (143s)
  (|A|,|B|)=(8,13) -> INFEASIBLE (158s)
  (|A|,|B|)=(9,12) -> INFEASIBLE (175s)
  (|A|,|B|)=(10,11) -> INFEASIBLE (209s)
total=21 verdict: ALL_INFEASIBLE


==> anc/paper1_reproducibility_2026-09-18/results/h4_verify.log <==
relations hold: True
w = x1x2x3x4 = (0, (0, 0, -1))
x_i^2 = [(0, (0, 0, -1)), (0, (0, 0, -1)), (0, (0, 0, -1)), (0, (0, 0, -1))]  all equal: True  == w: True
w central: True
|B(5)| = 579 (word metric of x_i^±)
torsion elements in B(5) (should be none): [] count 0
rank of (a,b)-projection of even part: 2 (want 2)
distinct central c-values among even part: [-3, -2, -1, 0, 1, 2, 3] ... (infinite-order centre)
=> image is torsion-free, Hirsch length 3  => homomorphism F(3,4)->image is an isomorphism (faithful).


==> anc/paper1_reproducibility_2026-09-18/results/heis_b4.log <==
Heis(Z) B(4) |U|=135
  n=8: INFEASIBLE (0s)
  n=9: INFEASIBLE (0s)
  n=10: INFEASIBLE (0s)
  n=11: INFEASIBLE (0s)
  n=12: INFEASIBLE (0s)
  n=13: INFEASIBLE (0s)
  n=14: INFEASIBLE (0s)


==> anc/paper1_reproducibility_2026-09-18/results/matching_rerealize.log <==
escape_witness_r4_n14_1.txt: matching sub-pattern realizable in unit box: True (word radius 4); inside B(3): True
escape_witness_r4_n14_2.txt: matching sub-pattern realizable in unit box: True (word radius 4); inside B(3): True
escape_witness_r4_n14_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r4_n14_4.txt: matching sub-pattern realizable in unit box: True (word radius 6); inside B(3): False
escape_witness_r4_n14_5.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r4_n15_1.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r4_n15_2.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r4_n15_3.txt: matching sub-pattern realizable in unit box: True (word radius 4); inside B(3): False
escape_witness_r4_n15_4.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r4_n15_5.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r4_n16_1.txt: matching sub-pattern realizable in unit box: True (word radius 3); inside B(3): True
escape_witness_r4_n16_2.txt: matching sub-pattern realizable in unit box: True (word radius 4); inside B(3): False
escape_witness_r4_n16_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r4_n16_4.txt: matching sub-pattern realizable in unit box: True (word radius 3); inside B(3): True
escape_witness_r4_n16_5.txt: matching sub-pattern realizable in unit box: True (word radius 6); inside B(3): False
escape_witness_r5_n14_1.txt: matching sub-pattern realizable in unit box: True (word radius 4); inside B(3): True
escape_witness_r5_n14_2.txt: matching sub-pattern realizable in unit box: True (word radius 4); inside B(3): True
escape_witness_r5_n14_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n14_4.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n14_5.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n15_1.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n15_2.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n15_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n15_4.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n15_5.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n16_1.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n16_2.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n16_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n16_4.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r5_n16_5.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r6_n14_1.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r6_n14_2.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r6_n14_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r6_n14_4.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r6_n14_5.txt: matching sub-pattern realizable in unit box: True (word radius 6); inside B(3): False
escape_witness_r6_n14_6.txt: matching sub-pattern realizable in unit box: True (word radius 6); inside B(3): False
escape_witness_r6_n15_1.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r6_n15_2.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r6_n15_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r6_n15_4.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r6_n15_5.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r6_n15_6.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): False
escape_witness_r6_n16_1.txt: matching sub-pattern realizable in unit box: False; inside B(3): False
escape_witness_r6_n16_2.txt: matching sub-pattern realizable in unit box: False; inside B(3): False
escape_witness_r6_n16_3.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r6_n16_4.txt: matching sub-pattern realizable in unit box: True (word radius 3); inside B(3): True
escape_witness_r6_n16_5.txt: matching sub-pattern realizable in unit box: True (word radius 5); inside B(3): True
escape_witness_r6_n16_6.txt: matching sub-pattern realizable in unit box: False; inside B(3): False
tally (unit box, B(3)): {(True, True): 16, (True, False): 29, (False, False): 3} of 48


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3.json <==
{
 "15": {
  "beta": 12,
  "status": "OPTIMAL",
  "bound": 12,
  "verified": true,
  "time": 710
 }
}

==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3.log <==
profile curve H4 B(3) |U|=119  m=2..11 tl=1200.0s
  m= 2: status=INFEASIBLE  (27s)
  m= 3: status=INFEASIBLE  (183s)
  m= 4: status=INFEASIBLE  (275s)
  m= 5: status=INFEASIBLE  (313s)
  m= 6: status=INFEASIBLE  (257s)
  m= 7: status=INFEASIBLE  (349s)
  m= 8: beta=14  status=OPTIMAL (bound 14)  verified=True  (594s)
  m= 9: status=INFEASIBLE  (319s)
  m=10: beta=20  status=OPTIMAL (bound 20)  verified=True  (478s)
  m=11: status=INFEASIBLE  (402s)
done.
profile curve H4 B(3) |U|=119  m=12..16 tl=1200.0s
  m=12: beta=14  status=FEASIBLE (bound 1)  verified=True  (1019s)
  m=13: beta=16  status=FEASIBLE (bound 1)  verified=True  (998s)
  m=14: beta=16  status=FEASIBLE (bound 1)  verified=True  (1017s)
  m=15: beta=12  status=FEASIBLE (bound 1)  verified=True  (947s)
  m=16: beta= 8  status=OPTIMAL (bound 8)  verified=True  (361s)
done.


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_close1213.log <==
profile curve H4 B(3) |U|=119  m=12..13 tl=6000.0s
  m=12: beta=14  status=OPTIMAL (bound 14)  verified=True  (671s)
  m=13: beta=16  status=OPTIMAL (bound 16)  verified=True  (651s)
done.


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_close15.log <==
profile curve H4 B(3) |U|=119  m=15..15 tl=6000.0s
  m=15: beta=12  status=OPTIMAL (bound 12)  verified=True  (710s)
done.


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_m10.txt <==
# H4 profile witness B(3) |A|=10 |B|=20
A:
(1, (-2, -1, 1))
(0, (2, 1, 1))
(0, (-2, -1, 0))
(0, (-2, -2, 2))
(0, (0, -1, 0))
(0, (2, 0, 0))
(1, (-2, 0, -1))
(1, (0, 1, -1))
(1, (2, 2, 1))
(1, (2, 1, 0))
B:
(1, (-2, -2, 1))
(1, (-2, -1, 0))
(1, (-2, -1, 1))
(1, (0, 0, 0))
(0, (0, 0, -1))
(0, (0, 1, 0))
(0, (2, 2, 1))
(0, (2, 1, 0))
(0, (2, 1, 1))
(0, (-2, -2, 1))
(0, (-2, -1, 0))
(0, (-2, -1, 2))
(0, (-2, 0, 1))
(0, (2, 0, 0))
(1, (-2, 0, 0))
(1, (0, 1, -1))
(1, (2, 2, 0))
(1, (2, 1, -1))
(1, (2, 1, 1))
(1, (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_m12.txt <==
# H4 profile witness B(3) |A|=12 |B|=14
A:
(1, (-2, -1, 0))
(1, (-2, -2, 2))
(0, (2, 1, 0))
(0, (-2, 0, 0))
(0, (-2, -1, 2))
(0, (-2, 0, 1))
(0, (2, 2, 3))
(0, (-2, -1, 3))
(1, (2, 0, -1))
(1, (2, 0, 0))
(1, (2, 1, 2))
(1, (2, 1, 3))
B:
(1, (-2, -2, 1))
(1, (-2, -1, 0))
(1, (-2, -1, 1))
(0, (2, 2, 1))
(0, (2, 1, 0))
(0, (2, 1, 1))
(0, (-2, -2, 2))
(0, (-2, -1, 1))
(0, (-2, 0, 0))
(0, (2, 0, 0))
(1, (-2, 0, 0))
(1, (2, 2, 1))
(1, (2, 1, 0))
(1, (2, 0, -1))


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_m13.txt <==
# H4 profile witness B(3) |A|=13 |B|=16
A:
(1, (-2, -1, 1))
(0, (2, 1, 1))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (-2, 0, 1))
(0, (2, 0, 0))
(0, (-2, -2, 3))
(0, (-2, -1, 3))
(1, (-2, -2, 3))
(1, (2, 1, 0))
(1, (2, 0, -1))
(1, (2, 0, 0))
(1, (2, -1, -1))
B:
(1, (-2, -2, 1))
(1, (-2, -1, 0))
(1, (-2, -1, 1))
(0, (2, 1, -1))
(0, (2, 2, 2))
(0, (2, 0, -1))
(0, (-2, -1, 0))
(0, (-2, -1, 1))
(0, (-2, 0, 1))
(0, (2, 1, 2))
(0, (-2, 0, 2))
(1, (-2, -2, 0))
(1, (2, 0, -2))
(1, (2, 1, 1))
(1, (2, -1, -1))
(1, (2, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_m14.txt <==
# H4 profile witness B(3) |A|=14 |B|=16
A:
(0, (2, 2, 2))
(0, (0, -1, 0))
(0, (0, 1, -1))
(0, (-2, 0, 1))
(0, (0, 1, 2))
(0, (2, 0, 0))
(0, (-2, -2, 3))
(0, (0, -1, 1))
(1, (0, -2, -1))
(1, (0, -2, 1))
(1, (-2, -3, 4))
(1, (2, 1, 0))
(1, (-2, -1, 2))
(1, (2, -1, -2))
B:
(1, (-2, -1, 0))
(1, (0, 0, -1))
(1, (0, 0, 0))
(0, (0, 1, 1))
(0, (2, 2, 2))
(0, (2, 0, -2))
(0, (0, -1, -1))
(0, (0, -1, 0))
(0, (-2, 0, 0))
(0, (0, 1, -1))
(0, (-2, -2, 3))
(1, (0, -2, 0))
(1, (-2, -3, 3))
(1, (2, 1, 1))
(1, (2, -1, -3))
(1, (0, -2, -2))


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_m15.txt <==
# H4 profile witness B(3) |A|=15 |B|=12
A:
(1, (-2, -2, 2))
(1, (0, -1, 0))
(0, (0, 1, 1))
(0, (0, -1, -1))
(0, (2, 0, -1))
(0, (-2, -2, 2))
(0, (0, -1, 0))
(0, (0, 1, 2))
(0, (2, 2, 3))
(0, (-2, 0, 2))
(1, (-4, -3, 6))
(1, (-2, 0, -1))
(1, (-4, -1, 2))
(1, (0, 1, 0))
(1, (-2, 0, 1))
B:
(1, (0, -1, -1))
(1, (-2, -2, 2))
(0, (2, 0, -2))
(0, (0, -1, -1))
(0, (2, 0, -1))
(0, (0, -1, 0))
(0, (0, 1, -1))
(0, (2, 2, 3))
(1, (0, -1, -2))
(1, (-2, 0, -2))
(1, (0, 1, -1))
(1, (-2, -2, 3))


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_m16.txt <==
# H4 profile witness B(3) |A|=16 |B|=8
A:
(1, (0, 0, 0))
(1, (0, -1, 0))
(0, (2, 1, 1))
(0, (-2, -2, 2))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (-2, 0, 1))
(0, (2, 2, 3))
(0, (2, 1, 2))
(0, (2, 0, 0))
(1, (-4, -3, 6))
(1, (-4, -2, 3))
(1, (-4, -2, 4))
(1, (-4, -2, 5))
(1, (-4, -1, 2))
(1, (0, 1, 0))
B:
(0, (-2, -1, 0))
(0, (2, 2, 3))
(0, (2, 1, 2))
(0, (-2, 0, 2))
(1, (-4, -2, 3))
(1, (0, 1, -1))
(1, (-4, -1, 2))
(1, (0, 0, 1))


==> anc/paper1_reproducibility_2026-09-18/results/profile_H4_b3_m8.txt <==
# H4 profile witness B(3) |A|=8 |B|=14
A:
(1, (0, -1, -1))
(1, (0, 0, 0))
(0, (2, 0, -2))
(0, (2, 1, 1))
(0, (-2, -1, 1))
(0, (-2, -2, 3))
(1, (-4, -2, 3))
(1, (-4, -3, 7))
B:
(1, (0, 0, -1))
(1, (0, -1, -1))
(1, (0, -1, 0))
(0, (2, 2, 2))
(0, (2, 1, 0))
(0, (2, 0, -2))
(0, (-2, -2, 1))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (-2, 0, 2))
(1, (0, -2, 0))
(1, (-4, -4, 7))
(1, (-4, -3, 5))
(1, (-4, -2, 3))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3.json <==
{
 "17": {
  "beta": 12,
  "status": "OPTIMAL",
  "bound": 12,
  "verified": true,
  "time": 6
 },
 "18": {
  "beta": 12,
  "status": "OPTIMAL",
  "bound": 12,
  "verified": true,
  "time": 4
 },
 "19": {
  "beta": 12,
  "status": "OPTIMAL",
  "bound": 12,
  "verified": true,
  "time": 4
 },
 "20": {
  "beta": 12,
  "status": "OPTIMAL",
  "bound": 12,
  "verified": true,
  "time": 4
 }
}

==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3.log <==
profile curve P B(3) |U|=41  m=4..12 tl=900.0s
  m= 4: status=INFEASIBLE  (2s)
  m= 5: status=INFEASIBLE  (3s)
  m= 6: status=INFEASIBLE  (3s)
  m= 7: status=INFEASIBLE  (3s)
  m= 8: status=INFEASIBLE  (3s)
  m= 9: status=INFEASIBLE  (3s)
  m=10: status=INFEASIBLE  (2s)
  m=11: status=INFEASIBLE  (2s)
  m=12: beta=12  status=OPTIMAL (bound 12)  verified=True  (3s)
done.
profile curve P B(3) |U|=41  m=13..16 tl=900.0s
  m=13: beta=12  status=OPTIMAL (bound 12)  verified=True  (6s)
  m=14: beta=12  status=OPTIMAL (bound 12)  verified=True  (5s)
  m=15: beta=15  status=OPTIMAL (bound 15)  verified=True  (3s)
  m=16: beta=12  status=OPTIMAL (bound 12)  verified=True  (3s)
done.
profile curve P B(3) |U|=41  m=17..20 tl=900.0s
  m=17: beta=12  status=OPTIMAL (bound 12)  verified=True  (6s)
  m=18: beta=12  status=OPTIMAL (bound 12)  verified=True  (4s)
  m=19: beta=12  status=OPTIMAL (bound 12)  verified=True  (4s)
  m=20: beta=12  status=OPTIMAL (bound 12)  verified=True  (4s)
done.
  recheck (|A|,|B|)=(15,12): INFEASIBLE (2s)
  recheck (|A|,|B|)=(15,13): INFEASIBLE (2s)
  recheck (|A|,|B|)=(15,14): INFEASIBLE (2s)
  recheck (|A|,|B|)=(15,15): OPTIMAL (0s) verified=True


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m12.txt <==
# P profile witness B(3) |A|=12 |B|=12
A:
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m13.txt <==
# P profile witness B(3) |A|=13 |B|=12
A:
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
B:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m14.txt <==
# P profile witness B(3) |A|=14 |B|=12
A:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, -1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
B:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, -1, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m15.txt <==
# P profile witness B(3) |A|=15 |B|=15
A:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -3, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
B:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (0, 3, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m16.txt <==
# P profile witness B(3) |A|=16 |B|=12
A:
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m17.txt <==
# P profile witness B(3) |A|=17 |B|=12
A:
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m18.txt <==
# P profile witness B(3) |A|=18 |B|=12
A:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m19.txt <==
# P profile witness B(3) |A|=19 |B|=12
A:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, 1))
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b3_m20.txt <==
# P profile witness B(3) |A|=20 |B|=12
A:
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (-2, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b4.json <==
{
 "3": {
  "beta": null,
  "status": "INFEASIBLE",
  "time": 154
 },
 "4": {
  "beta": null,
  "status": "INFEASIBLE",
  "time": 925
 },
 "5": {
  "beta": null,
  "status": "INFEASIBLE",
  "time": 1139
 },
 "6": {
  "beta": null,
  "status": "INFEASIBLE",
  "time": 1140
 }
}

==> anc/paper1_reproducibility_2026-09-18/results/profile_P_b4.log <==
profile curve P B(4) |U|=83  m=3..6 tl=1200.0s
  m= 3: status=INFEASIBLE  (154s)
  m= 4: status=INFEASIBLE  (925s)
  m= 5: status=INFEASIBLE  (1139s)
  m= 6: status=INFEASIBLE  (1140s)
done.


==> anc/paper1_reproducibility_2026-09-18/results/r7n8_todo.json <==
["(1, 2, 3, 2)", "(1, 2, 4, 1)", "(1, 2, 5, 0)", "(1, 3, 3, 1)", "(1, 3, 4, 0)", "(2, 0, 0, 6)", "(2, 0, 1, 5)", "(2, 0, 2, 4)", "(2, 0, 3, 3)", "(2, 0, 4, 2)", "(2, 0, 5, 1)", "(2, 0, 6, 0)", "(2, 1, 1, 4)", "(2, 1, 2, 3)", "(2, 1, 3, 2)", "(2, 1, 4, 1)", "(2, 1, 5, 0)", "(2, 2, 2, 2)", "(2, 2, 3, 1)", "(2, 2, 4, 0)", "(2, 3, 3, 0)", "(3, 0, 0, 5)", "(3, 0, 1, 4)", "(3, 0, 2, 3)", "(3, 0, 3, 2)", "(3, 0, 4, 1)", "(3, 0, 5, 0)", "(3, 1, 1, 3)", "(3, 1, 2, 2)", "(3, 1, 3, 1)", "(3, 1, 4, 0)", "(3, 2, 2, 1)", "(3, 2, 3, 0)", "(4, 0, 0, 4)", "(4, 0, 1, 3)", "(4, 0, 2, 2)", "(4, 0, 3, 1)", "(4, 0, 4, 0)", "(4, 1, 1, 2)", "(4, 1, 2, 1)", "(4, 1, 3, 0)", "(4, 2, 2, 0)", "(5, 0, 0, 3)", "(5, 0, 1, 2)", "(5, 0, 2, 1)", "(5, 0, 3, 0)", "(5, 1, 1, 1)", "(5, 1, 2, 0)", "(6, 0, 0, 2)", "(6, 0, 1, 1)", "(6, 0, 2, 0)", "(6, 1, 1, 0)", "(7, 0, 0, 1)", "(7, 0, 1, 0)", "(8, 0, 0, 0)"]

==> anc/paper1_reproducibility_2026-09-18/results/r7n8_unknown.json <==
["(0, 2, 2, 4)", "(0, 2, 3, 3)", "(0, 2, 4, 2)", "(0, 3, 3, 2)", "(1, 2, 2, 3)"]

==> anc/paper1_reproducibility_2026-09-18/results/r7n8_unknown_resolved.json <==
{
 "(0, 2, 2, 4)": "INFEASIBLE",
 "(0, 2, 3, 3)": "INFEASIBLE",
 "(0, 2, 4, 2)": "INFEASIBLE",
 "(0, 3, 3, 2)": "INFEASIBLE",
 "(1, 2, 2, 3)": "INFEASIBLE"
}

==> anc/paper1_reproducibility_2026-09-18/results/r7n8_unknown_run.log <==
B(7) n=8: re-running 5 UNKNOWN distributions at 600s each, |U|= 363
  dist=(0, 2, 2, 4) -> INFEASIBLE (252s) witness=None
  dist=(0, 2, 3, 3) -> INFEASIBLE (294s) witness=None
  dist=(0, 2, 4, 2) -> INFEASIBLE (167s) witness=None
  dist=(0, 3, 3, 2) -> INFEASIBLE (229s) witness=None
  dist=(1, 2, 2, 3) -> INFEASIBLE (239s) witness=None
summary: {'(0, 2, 2, 4)': 'INFEASIBLE', '(0, 2, 3, 3)': 'INFEASIBLE', '(0, 2, 4, 2)': 'INFEASIBLE', '(0, 3, 3, 2)': 'INFEASIBLE', '(1, 2, 2, 3)': 'INFEASIBLE'}


==> anc/paper1_reproducibility_2026-09-18/results/random_systems_zcount.log <==
  n=8: 1000 Q-solvable, 0 Z-solvable, 0 of those solvable in the unit box
  n=9: 1000 Q-solvable, 0 Z-solvable, 0 of those solvable in the unit box
  n=10: 1000 Q-solvable, 0 Z-solvable, 0 of those solvable in the unit box
  n=11: 1000 Q-solvable, 0 Z-solvable, 0 of those solvable in the unit box
  n=12: 1000 Q-solvable, 0 Z-solvable, 0 of those solvable in the unit box
  n=13: 1000 Q-solvable, 0 Z-solvable, 0 of those solvable in the unit box
  n=14: 1000 Q-solvable, 0 Z-solvable, 0 of those solvable in the unit box
TOTAL: 7000 Q-solvable random systems, 0 Z-solvable, 0 unit-box


==> anc/paper1_reproducibility_2026-09-18/results/resume_r7_n8.log <==
resume B(7) n=8: 55 distributions remaining, |U|=363
  dist=(1, 2, 3, 2) -> INFEASIBLE (294s) witness=None
  dist=(1, 2, 4, 1) -> INFEASIBLE (4s) witness=None
  dist=(1, 2, 5, 0) -> INFEASIBLE (4s) witness=None
  dist=(1, 3, 3, 1) -> INFEASIBLE (5s) witness=None
  dist=(1, 3, 4, 0) -> INFEASIBLE (4s) witness=None
  dist=(2, 0, 0, 6) -> INFEASIBLE (2s) witness=None
  dist=(2, 0, 1, 5) -> INFEASIBLE (3s) witness=None


==> anc/paper1_reproducibility_2026-09-18/results/sat_proof_sweep.log <==
[07-14 17:14:55] == SMOKE-P-B3: pool 41 ==
[07-14 17:14:55] SMOKE-P-B3 n=2: UNSAT (0s, 6889 cls, proof 1774 lines) drat-trim: VERIFIED
[07-14 17:14:55] SMOKE-P-B3 n=14: SAT (0s) |A|=14
[07-14 17:14:55] SMOKE-P-B3 n=14: witness solver-free recheck: True (expected)
[07-14 17:15:09] ===== sweep start (free 15.5G) =====
[07-14 17:15:09] == G1-B2: pool 17 ==
[07-14 17:15:09] G1-B2 n=8: UNSAT (0s, 1141 cls, proof 0 lines) drat-trim: VERIFIED
[07-14 17:15:09] == G1-B3: pool 53 ==
[07-14 17:15:10] G1-B3 n=8: UNSAT (0s, 11539 cls, proof 7389 lines) drat-trim: VERIFIED
[07-14 17:15:10] == G1-B4: pool 153 ==
[07-14 17:15:10] G1-B4 n=8: UNSAT (0s, 95477 cls, proof 29135 lines) drat-trim: VERIFIED
[07-14 17:15:10] == G1-B5: pool 401 ==
[07-14 17:15:20] G1-B5 n=8: UNSAT (8s, 649105 cls, proof 316917 lines) drat-trim: VERIFIED
[07-14 17:15:20] == G1-B6: pool 933 ==
[07-14 17:20:07] G1-B6 n=8: UNSAT (269s, 3497165 cls, proof 3325499 lines) drat-trim: NOT-VERIFIED: : [0] -866081 866080 0

c WARNING: deleted clause on proof line 3847524 does not occur: [0] -866101 866100 866102 866103 866105 0

c WARNING: deleted 
[07-14 17:20:08] == G2-B1: census n=8, pool 17 ==
[07-14 17:20:09] G2-B1-c0 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B1: census hit #1 recheck=True: [2, 4, 6, 8, 10, 12, 14, 16]
[07-14 17:20:09] G2-B1-c1 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B1: census hit #2 recheck=True: [3, 5, 7, 9, 11, 13, 15, 17]
[07-14 17:20:09] G2-B1-c2 n=8: UNSAT (0s, 1311 cls, proof 6 lines) drat-trim: VERIFIED
[07-14 17:20:09] G2-B1: census COMPLETE: 2 sets, terminal status UNSAT-VERIFIED
[07-14 17:20:09] == G2-B2: census n=8, pool 133 ==
[07-14 17:20:09] G2-B2-c0 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B2: census hit #1 recheck=True: [3, 5, 7, 9, 11, 13, 15, 17]
[07-14 17:20:09] G2-B2-c1 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B2: census hit #2 recheck=True: [2, 4, 6, 8, 10, 12, 14, 16]
[07-14 17:20:10] G2-B2-c2 n=8: UNSAT (0s, 73663 cls, proof 7267 lines) drat-trim: VERIFIED
[07-14 17:20:10] G2-B2: census COMPLETE: 2 sets, terminal status UNSAT-VERIFIED
[07-14 17:20:10] == P-B3: pool 41 ==
[07-14 17:20:10] P-B3 n=2: UNSAT (0s, 6889 cls, proof 1774 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=3: UNSAT (0s, 7033 cls, proof 2385 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=4: UNSAT (0s, 7169 cls, proof 2104 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=5: UNSAT (0s, 7297 cls, proof 1571 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=6: UNSAT (0s, 7417 cls, proof 1621 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=7: UNSAT (0s, 7529 cls, proof 1607 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=8: UNSAT (0s, 7633 cls, proof 5590 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=9: UNSAT (0s, 7729 cls, proof 1438 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=10: UNSAT (0s, 7817 cls, proof 1676 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=11: UNSAT (0s, 7897 cls, proof 2383 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=12: UNSAT (0s, 7969 cls, proof 1689 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=13: UNSAT (0s, 8033 cls, proof 1642 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=14: SAT (0s) |A|=14
[07-14 17:20:11] P-B3 n=14: witness solver-free recheck: True (expected)
[07-14 17:20:11] == P-B4: pool 83 ==
[07-14 17:20:11] P-B4 n=2: UNSAT (0s, 27955 cls, proof 13698 lines) drat-trim: VERIFIED
[07-14 17:20:12] P-B4 n=3: UNSAT (0s, 28267 cls, proof 20097 lines) drat-trim: VERIFIED
[07-14 17:20:12] P-B4 n=4: UNSAT (0s, 28571 cls, proof 14367 lines) drat-trim: VERIFIED
[07-14 17:20:12] P-B4 n=5: UNSAT (0s, 28867 cls, proof 14669 lines) drat-trim: VERIFIED
[07-14 17:20:13] P-B4 n=6: UNSAT (0s, 29155 cls, proof 16082 lines) drat-trim: VERIFIED
[07-14 17:20:13] P-B4 n=7: UNSAT (0s, 29435 cls, proof 16471 lines) drat-trim: VERIFIED
[07-14 17:20:14] P-B4 n=8: UNSAT (1s, 29707 cls, proof 16174 lines) drat-trim: VERIFIED
[07-14 17:20:14] P-B4 n=9: UNSAT (0s, 29971 cls, proof 19421 lines) drat-trim: VERIFIED
[07-14 17:20:15] P-B4 n=10: UNSAT (0s, 30227 cls, proof 28991 lines) drat-trim: VERIFIED
[07-14 17:20:15] P-B4 n=11: UNSAT (0s, 30475 cls, proof 14235 lines) drat-trim: VERIFIED
[07-14 17:20:16] P-B4 n=12: UNSAT (0s, 30715 cls, proof 15934 lines) drat-trim: VERIFIED
[07-14 17:20:16] P-B4 n=13: UNSAT (0s, 30947 cls, proof 17477 lines) drat-trim: VERIFIED
[07-14 17:20:16] == P-B5: pool 147 ==
[07-14 17:20:17] P-B5 n=2: UNSAT (1s, 87131 cls, proof 13308 lines) drat-trim: VERIFIED
[07-14 17:20:21] P-B5 n=3: UNSAT (4s, 87699 cls, proof 48480 lines) drat-trim: VERIFIED
[07-14 17:20:27] P-B5 n=4: UNSAT (6s, 88259 cls, proof 53715 lines) drat-trim: VERIFIED
[07-14 17:20:35] P-B5 n=5: UNSAT (8s, 88811 cls, proof 97511 lines) drat-trim: VERIFIED
[07-14 17:20:45] P-B5 n=6: UNSAT (10s, 89355 cls, proof 101550 lines) drat-trim: VERIFIED
[07-14 17:20:55] P-B5 n=7: UNSAT (10s, 89891 cls, proof 90695 lines) drat-trim: VERIFIED
[07-14 17:21:07] P-B5 n=8: UNSAT (12s, 90419 cls, proof 98293 lines) drat-trim: VERIFIED
[07-14 17:21:20] P-B5 n=9: UNSAT (13s, 90939 cls, proof 112376 lines) drat-trim: VERIFIED
[07-14 17:21:36] P-B5 n=10: UNSAT (16s, 91451 cls, proof 116610 lines) drat-trim: VERIFIED
[07-14 17:21:53] P-B5 n=11: UNSAT (16s, 91955 cls, proof 110606 lines) drat-trim: VERIFIED
[07-14 17:22:13] P-B5 n=12: UNSAT (20s, 92451 cls, proof 123625 lines) drat-trim: VERIFIED
[07-14 17:22:32] P-B5 n=13: UNSAT (20s, 92939 cls, proof 127129 lines) drat-trim: VERIFIED
[07-14 17:22:32] == P-B6: pool 239 ==
[07-14 17:22:41] P-B6 n=2: UNSAT (8s, 229639 cls, proof 41226 lines) drat-trim: VERIFIED
[07-14 17:23:31] P-B6 n=3: UNSAT (50s, 230575 cls, proof 185191 lines) drat-trim: VERIFIED
[07-14 17:24:03] P-B6 n=4: UNSAT (32s, 231503 cls, proof 206961 lines) drat-trim: VERIFIED
[07-14 17:40:51] P-B6 n=5: UNSAT (1007s, 232423 cls, proof 219208 lines) drat-trim: VERIFIED
[07-14 17:53:15] P-B6 n=6: UNSAT (744s, 233335 cls, proof 282221 lines) drat-trim: VERIFIED
[07-14 17:54:24] P-B6 n=7: UNSAT (68s, 234239 cls, proof 353239 lines) drat-trim: VERIFIED
[07-14 18:18:58] P-B6 n=8: UNSAT (1473s, 235135 cls, proof 318910 lines) drat-trim: VERIFIED
[07-14 18:25:09] P-B6 n=9: UNSAT (370s, 236023 cls, proof 367783 lines) drat-trim: VERIFIED
[07-14 18:54:48] P-B6 n=10: UNSAT (1778s, 236903 cls, proof 451663 lines) drat-trim: VERIFIED
[07-14 19:18:56] P-B6 n=11: UNSAT (1447s, 237775 cls, proof 410400 lines) drat-trim: VERIFIED
[07-14 19:52:33] P-B6 n=12: UNSAT (2017s, 238639 cls, proof 445268 lines) drat-trim: VERIFIED
[07-14 19:54:32] P-B6 n=13: UNSAT (119s, 239495 cls, proof 468147 lines) drat-trim: VERIFIED
[07-14 19:54:32] == H4-B3: pool 119 ==
[07-14 19:54:33] H4-B3 n=2: UNSAT (0s, 56959 cls, proof 429 lines) drat-trim: VERIFIED
[07-14 19:54:33] H4-B3 n=3: UNSAT (0s, 57415 cls, proof 709 lines) drat-trim: VERIFIED
[07-14 19:54:34] H4-B3 n=4: UNSAT (1s, 57863 cls, proof 1129 lines) drat-trim: VERIFIED
[07-14 19:54:35] H4-B3 n=5: UNSAT (1s, 58303 cls, proof 5551 lines) drat-trim: VERIFIED
[07-14 19:54:35] H4-B3 n=6: UNSAT (1s, 58735 cls, proof 4362 lines) drat-trim: VERIFIED
[07-14 19:54:36] H4-B3 n=7: UNSAT (1s, 59159 cls, proof 14413 lines) drat-trim: VERIFIED
[07-14 19:54:37] H4-B3 n=8: UNSAT (0s, 59575 cls, proof 2995 lines) drat-trim: VERIFIED
[07-14 19:54:38] H4-B3 n=9: UNSAT (1s, 59983 cls, proof 8134 lines) drat-trim: VERIFIED
[07-14 19:54:38] H4-B3 n=10: UNSAT (1s, 60383 cls, proof 10166 lines) drat-trim: VERIFIED
[07-14 19:54:39] H4-B3 n=11: UNSAT (1s, 60775 cls, proof 2580 lines) drat-trim: VERIFIED
[07-14 19:54:40] H4-B3 n=12: UNSAT (1s, 61159 cls, proof 6252 lines) drat-trim: VERIFIED
[07-14 19:54:40] H4-B3 n=13: UNSAT (1s, 61535 cls, proof 4046 lines) drat-trim: VERIFIED
[07-14 19:54:41] H4-B3 n=14: UNSAT (1s, 61903 cls, proof 3416 lines) drat-trim: VERIFIED
[07-14 19:54:42] H4-B3 n=15: UNSAT (1s, 62263 cls, proof 6961 lines) drat-trim: VERIFIED
[07-14 19:54:42] H4-B3 n=16: SAT (0s) |A|=16
[07-14 19:54:42] H4-B3 n=16: witness solver-free recheck: True (expected)
[07-14 19:54:42] == H4-B4: pool 283 ==
[07-14 19:54:46] H4-B4 n=2: UNSAT (3s, 321371 cls, proof 224696 lines) drat-trim: VERIFIED
[07-14 19:54:51] H4-B4 n=3: UNSAT (5s, 322483 cls, proof 228786 lines) drat-trim: VERIFIED
[07-14 19:54:56] H4-B4 n=4: UNSAT (4s, 323587 cls, proof 236463 lines) drat-trim: VERIFIED
[07-14 19:55:01] H4-B4 n=5: UNSAT (4s, 324683 cls, proof 228941 lines) drat-trim: VERIFIED
[07-14 19:55:06] H4-B4 n=6: UNSAT (4s, 325771 cls, proof 231785 lines) drat-trim: VERIFIED
[07-14 19:55:11] H4-B4 n=7: UNSAT (5s, 326851 cls, proof 237302 lines) drat-trim: VERIFIED
[07-14 19:55:17] H4-B4 n=8: UNSAT (5s, 327923 cls, proof 254254 lines) drat-trim: VERIFIED
[07-14 19:55:23] H4-B4 n=9: UNSAT (5s, 328987 cls, proof 243346 lines) drat-trim: VERIFIED
[07-14 19:55:29] H4-B4 n=10: UNSAT (5s, 330043 cls, proof 241561 lines) drat-trim: VERIFIED
[07-14 19:55:34] H4-B4 n=11: UNSAT (5s, 331091 cls, proof 229760 lines) drat-trim: VERIFIED
[07-14 19:55:39] H4-B4 n=12: UNSAT (4s, 332131 cls, proof 234141 lines) drat-trim: VERIFIED
[07-14 19:55:45] H4-B4 n=13: UNSAT (5s, 333163 cls, proof 248390 lines) drat-trim: VERIFIED
[07-14 19:55:52] H4-B4 n=14: UNSAT (6s, 334187 cls, proof 233500 lines) drat-trim: VERIFIED
[07-14 19:56:01] H4-B4 n=15: UNSAT (8s, 335203 cls, proof 239498 lines) drat-trim: VERIFIED
[07-14 19:56:01] ===== sweep done =====
[07-14 19:57:11] == G1-B6 RETRY with lingeling ==
[07-14 19:59:36] == G1-B6 RETRY 2 with lingeling (uncapped) ==
[07-14 20:09:07] G1-B6-lgl n=8: UNSAT (552s, 3497165 cls, proof 915297 lines) drat-trim: VERIFIED
[07-15 00:34:50] == REPRO-P-B3: pool 41 ==
[07-15 00:34:50] REPRO-P-B3 n=8: UNSAT (0s, 7633 cls, proof 5590 lines) drat-trim: VERIFIED
[07-15 00:34:50] REPRO-P-B3 n=14: SAT (0s) |A|=14
[07-15 00:34:50] REPRO-P-B3 n=14: witness solver-free recheck: True (expected)


==> anc/paper1_reproducibility_2026-09-18/results/sigma_witness_check.log <==
sigma^0(A): non-UP=True word radius=3 distribution (I,X,Y,Z)=(2, 6, 0, 6)
sigma^1(A): non-UP=True word radius=5 distribution (I,X,Y,Z)=(2, 6, 6, 0)
sigma^2(A): non-UP=True word radius=4 distribution (I,X,Y,Z)=(2, 0, 6, 6)


==> anc/paper1_reproducibility_2026-09-18/results/single_fiber_guard.log <==
single-fiber random subsets of B(4): 20000 samples, non-UP found: 0 (expected 0)


==> anc/paper1_reproducibility_2026-09-18/results/small_n_bruteforce.log <==
u(2) over B(3) by full enumeration of C(41,2) subsets: 2
u(3) over B(3) by full enumeration of C(41,3) subsets: 2
u(4) over B(3) by full enumeration of C(41,4) subsets: 2
u(5) over B(3) by full enumeration of C(41,5) subsets: 2
u(6) over B(3) by full enumeration of C(41,6) subsets: 2
beta(2) over B(3): infinity (no pair, any |B|)
beta(3) over B(3): infinity (no pair, any |B|)
beta(4) over B(3): infinity (no pair, any |B|)
H4: u(2) over B(3) by full enumeration of C(119,2) subsets: 2
H4: u(3) over B(3) by full enumeration of C(119,3) subsets: 2


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3.json <==
{
 "2": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 10
 },
 "3": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 16
 },
 "4": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 13
 },
 "5": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 10
 },
 "6": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 12
 },
 "7": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 13
 },
 "8": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 14
 },
 "9": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 15
 },
 "10": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 15
 },
 "11": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 15
 },
 "12": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 14
 },
 "13": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 15
 },
 "14": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 16
 },
 "15": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 14
 },
 "16": {
  "u": 0,
  "status": "OPTIMAL",
  "bound": 0,
  "verified": true,
  "time": 2
 }
}

==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3.log <==
staircase H4 B(3) |U|=119  n=2..16 tl=1200.0s
  n= 2: u=  2  status=OPTIMAL (bound 2)  verified=True  (10s)
  n= 3: u=  2  status=OPTIMAL (bound 2)  verified=True  (16s)
  n= 4: u=  2  status=OPTIMAL (bound 2)  verified=True  (13s)
  n= 5: u=  2  status=OPTIMAL (bound 2)  verified=True  (10s)
  n= 6: u=  2  status=OPTIMAL (bound 2)  verified=True  (12s)
  n= 7: u=  2  status=OPTIMAL (bound 2)  verified=True  (13s)
  n= 8: u=  2  status=OPTIMAL (bound 2)  verified=True  (14s)
  n= 9: u=  2  status=OPTIMAL (bound 2)  verified=True  (15s)
  n=10: u=  2  status=OPTIMAL (bound 2)  verified=True  (15s)
  n=11: u=  2  status=OPTIMAL (bound 2)  verified=True  (15s)
  n=12: u=  2  status=OPTIMAL (bound 2)  verified=True  (14s)
  n=13: u=  2  status=OPTIMAL (bound 2)  verified=True  (15s)
  n=14: u=  2  status=OPTIMAL (bound 2)  verified=True  (16s)
  n=15: u=  2  status=OPTIMAL (bound 2)  verified=True  (14s)
  n=16: u=  0  status=OPTIMAL (bound 0)  verified=True  (2s)
done.


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n10.txt <==
# H4 staircase witness B(3) |A|=10 uniques=2
(0, (0, 0, 0))
(1, (0, 0, -1))
(1, (-2, -2, 2))
(0, (0, 0, -1))
(0, (2, 2, 2))
(0, (-2, -2, 2))
(0, (2, 2, 3))
(0, (-2, -2, 3))
(1, (2, 2, 1))
(1, (2, 2, 3))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n11.txt <==
# H4 staircase witness B(3) |A|=11 uniques=2
(1, (0, 0, 0))
(0, (2, 1, 0))
(0, (2, 1, 1))
(0, (-2, -1, 0))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (0, 0, 1))
(0, (2, 1, 2))
(1, (0, 0, -3))
(1, (-4, -2, 4))
(1, (-4, -2, 5))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n12.txt <==
# H4 staircase witness B(3) |A|=12 uniques=2
(1, (0, 0, 0))
(0, (2, 1, 0))
(0, (2, 1, 1))
(0, (-2, -1, 0))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (0, 0, 1))
(0, (2, 1, 2))
(1, (-4, -2, 1))
(1, (-4, -2, 3))
(1, (-4, -2, 4))
(1, (-4, -2, 5))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n13.txt <==
# H4 staircase witness B(3) |A|=13 uniques=2
(0, (0, 0, 0))
(1, (0, -1, -1))
(0, (2, 1, -1))
(0, (2, 1, 0))
(0, (2, 1, 1))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (0, 0, 1))
(0, (-2, -1, 3))
(1, (-4, -3, 6))
(1, (-4, -3, 7))
(1, (0, -1, -3))
(1, (-4, -3, 8))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n14.txt <==
# H4 staircase witness B(3) |A|=14 uniques=2
(0, (0, 0, 0))
(1, (0, -1, -1))
(0, (2, 1, -1))
(0, (2, 1, 0))
(0, (2, 1, 1))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (0, 0, 1))
(0, (-2, -1, 3))
(1, (0, -1, -2))
(1, (-4, -3, 5))
(1, (-4, -3, 6))
(1, (-4, -3, 7))
(1, (-4, -3, 8))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n15.txt <==
# H4 staircase witness B(3) |A|=15 uniques=2
(0, (0, 0, 0))
(1, (0, -1, -1))
(0, (0, 0, -1))
(0, (0, 1, 0))
(0, (0, 1, 1))
(0, (0, -1, -1))
(0, (0, -1, 0))
(0, (0, 1, -1))
(0, (0, 0, 1))
(0, (0, -1, 1))
(1, (0, -1, -2))
(1, (0, 1, 0))
(1, (0, -1, -3))
(1, (0, 1, 1))
(1, (0, 1, 2))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n16.txt <==
# H4 staircase witness B(3) |A|=16 uniques=0
(1, (0, 0, -1))
(0, (2, 1, 1))
(0, (-2, -2, 1))
(0, (-2, -1, 0))
(0, (2, 2, 3))
(0, (2, 1, 2))
(0, (2, 0, 0))
(0, (-2, -1, 3))
(0, (-2, 0, 2))
(1, (0, -1, 1))
(1, (-4, -3, 6))
(1, (-4, -2, 3))
(1, (0, 1, -1))
(1, (-4, -2, 5))
(1, (-4, -1, 2))
(1, (0, 0, 1))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n2.txt <==
# H4 staircase witness B(3) |A|=2 uniques=2
(1, (-2, -1, 1))
(1, (-2, -1, -2))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n3.txt <==
# H4 staircase witness B(3) |A|=3 uniques=2
(0, (0, 0, 1))
(1, (-2, 0, -1))
(1, (-2, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n4.txt <==
# H4 staircase witness B(3) |A|=4 uniques=2
(0, (0, 0, 1))
(1, (0, 1, -1))
(1, (0, 1, 0))
(1, (0, 1, 1))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n5.txt <==
# H4 staircase witness B(3) |A|=5 uniques=2
(0, (0, 0, 0))
(1, (0, 1, -2))
(1, (0, 1, 0))
(1, (0, 1, 1))
(1, (0, 1, 2))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n6.txt <==
# H4 staircase witness B(3) |A|=6 uniques=2
(0, (0, 0, 0))
(0, (0, 0, -1))
(1, (2, 0, -2))
(1, (2, 0, -1))
(1, (2, 0, 0))
(1, (2, 0, 1))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n7.txt <==
# H4 staircase witness B(3) |A|=7 uniques=2
(0, (0, 0, 0))
(1, (0, 0, -1))
(1, (0, 0, 0))
(0, (0, 0, 1))
(1, (0, 0, -3))
(1, (0, 0, 1))
(1, (0, 0, 2))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n8.txt <==
# H4 staircase witness B(3) |A|=8 uniques=2
(0, (0, 0, 0))
(0, (0, 0, -1))
(0, (-2, -1, 0))
(0, (0, 0, 1))
(0, (2, 1, 2))
(1, (-2, 0, -1))
(1, (0, 1, -1))
(1, (2, 2, 2))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_H4_b3_n9.txt <==
# H4 staircase witness B(3) |A|=9 uniques=2
(0, (0, 0, 0))
(1, (0, 0, 0))
(0, (0, 0, -1))
(0, (2, 1, 1))
(0, (-2, -1, 1))
(0, (-2, -1, 2))
(0, (2, 1, 2))
(1, (-4, -2, 3))
(1, (-4, -2, 5))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3.json <==
{
 "15": {
  "u": 0,
  "status": "OPTIMAL",
  "bound": 0,
  "verified": true,
  "time": 0
 },
 "16": {
  "u": 0,
  "status": "OPTIMAL",
  "bound": 0,
  "verified": true,
  "time": 0
 },
 "17": {
  "u": 0,
  "status": "OPTIMAL",
  "bound": 0,
  "verified": true,
  "time": 0
 }
}

==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3.log <==
staircase P B(3) |U|=41  n=4..14 tl=900.0s
  n= 4: u=  2  status=OPTIMAL (bound 2)  verified=True  (0s)
  n= 5: u=  2  status=OPTIMAL (bound 2)  verified=True  (0s)
  n= 6: u=  2  status=OPTIMAL (bound 2)  verified=True  (1s)
  n= 7: u=  2  status=OPTIMAL (bound 2)  verified=True  (0s)
  n= 8: u=  2  status=OPTIMAL (bound 2)  verified=True  (0s)
  n= 9: u=  2  status=OPTIMAL (bound 2)  verified=True  (0s)
  n=10: u=  4  status=OPTIMAL (bound 4)  verified=True  (3s)
  n=11: u=  4  status=OPTIMAL (bound 4)  verified=True  (3s)
  n=12: u=  2  status=OPTIMAL (bound 2)  verified=True  (1s)
  n=13: u=  2  status=OPTIMAL (bound 2)  verified=True  (1s)
  n=14: u=  0  status=OPTIMAL (bound 0)  verified=True  (0s)
done.
staircase P B(3) |U|=41  n=15..17 tl=900.0s
  n=15: u=  0  status=OPTIMAL (bound 0)  verified=True  (0s)
  n=16: u=  0  status=OPTIMAL (bound 0)  verified=True  (0s)
  n=17: u=  0  status=OPTIMAL (bound 0)  verified=True  (0s)
done.


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n10.txt <==
# P staircase witness B(3) |A|=10 uniques=4
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n11.txt <==
# P staircase witness B(3) |A|=11 uniques=4
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (1, 0, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n12.txt <==
# P staircase witness B(3) |A|=12 uniques=2
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n13.txt <==
# P staircase witness B(3) |A|=13 uniques=2
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n14.txt <==
# P staircase witness B(3) |A|=14 uniques=0
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n15.txt <==
# P staircase witness B(3) |A|=15 uniques=0
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n16.txt <==
# P staircase witness B(3) |A|=16 uniques=0
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, 1, 1))
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n17.txt <==
# P staircase witness B(3) |A|=17 uniques=0
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (-2, 1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, -1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n2.txt <==
# P staircase witness B(3) |A|=2 uniques=2
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, 1))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n3.txt <==
# P staircase witness B(3) |A|=3 uniques=2
((-1, 1, -1), (-2, 1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, 1))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n4.txt <==
# P staircase witness B(3) |A|=4 uniques=2
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n5.txt <==
# P staircase witness B(3) |A|=5 uniques=2
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n6.txt <==
# P staircase witness B(3) |A|=6 uniques=2
((1, -1, -1), (-1, -1, 2))
((1, -1, -1), (1, 3, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n7.txt <==
# P staircase witness B(3) |A|=7 uniques=2
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n8.txt <==
# P staircase witness B(3) |A|=8 uniques=2
((-1, 1, -1), (-2, -1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (2, 1, -1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/staircase_P_b3_n9.txt <==
# P staircase witness B(3) |A|=9 uniques=2
((-1, 1, -1), (-2, -1, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (2, 1, -1))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))


==> anc/paper1_reproducibility_2026-09-18/results/sweep.json <==
{
  "r7_n8": {
    "radius": 7,
    "n": 8,
    "|U|": 363,
    "status": "UNKNOWN",
    "time": 1205.5,
    "witness_verified": null
  }
}

==> anc/paper1_reproducibility_2026-09-18/results/sweep_r4.log <==
r=4 n=8 |U|=  83  INFEASIBLE       1.3s
r=4 n=9 |U|=  83  INFEASIBLE       1.2s
r=4 n=10 |U|=  83  INFEASIBLE       1.3s
r=4 n=11 |U|=  83  INFEASIBLE       1.3s
r=4 n=12 |U|=  83  INFEASIBLE       1.3s
r=4 n=13 |U|=  83  INFEASIBLE       1.3s
r=4 n=14 |U|=  83  OPTIMAL          0.9s  witness_ok=True
done


==> anc/paper1_reproducibility_2026-09-18/results/sweep_r5.log <==
r=5 n=8 |U|= 147  INFEASIBLE      24.5s
r=5 n=9 |U|= 147  INFEASIBLE      28.3s
r=5 n=10 |U|= 147  INFEASIBLE      35.9s
r=5 n=11 |U|= 147  INFEASIBLE      44.1s
r=5 n=12 |U|= 147  INFEASIBLE      46.9s
r=5 n=13 |U|= 147  INFEASIBLE     103.7s
done


==> anc/paper1_reproducibility_2026-09-18/results/sweep_r6.log <==
r=6 n=8 |U|= 239  INFEASIBLE     155.9s
r=6 n=9 |U|= 239  INFEASIBLE     108.8s
r=6 n=10 |U|= 239  INFEASIBLE     117.2s
done


==> anc/paper1_reproducibility_2026-09-18/results/sweep_r6b.log <==
r=6 n=11 |U|= 239  INFEASIBLE     131.3s
r=6 n=12 |U|= 239  INFEASIBLE     132.5s
r=6 n=13 |U|= 239  INFEASIBLE     158.3s
done


==> anc/paper1_reproducibility_2026-09-18/results/sweep_r7_n8.log <==
r=7 n=8 |U|= 363  UNKNOWN       1205.5s
done


==> anc/paper1_reproducibility_2026-09-18/results/sweep_small.json <==
[
 {
  "radius": 2,
  "n": 8,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 9,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 10,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 11,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 12,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 13,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 14,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 15,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 16,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 2,
  "n": 17,
  "size_U": 17,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 3,
  "n": 8,
  "size_U": 41,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 3,
  "n": 9,
  "size_U": 41,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 3,
  "n": 10,
  "size_U": 41,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 3,
  "n": 11,
  "size_U": 41,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 3,
  "n": 12,
  "size_U": 41,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 3,
  "n": 13,
  "size_U": 41,
  "status": "INFEASIBLE",
  "witness_verified": null
 },
 {
  "radius": 3,
  "n": 14,
  "size_U": 41,
  "status": "OPTIMAL",
  "witness_verified": true
 }
]

==> anc/paper1_reproducibility_2026-09-18/results/translation_sensitivity.log <==
witness |A|=14, non-UP verified; testing all g in B(3), |B(3)|=41
left  translates g*A non-UP for 1/41 g; #uniques range over failures: [26, 45, 61, 63, 64, 66, 67, 69, 70, 72, 73, 74, 79, 82, 83, 86]
right translates A*g non-UP for 1/41 g; #uniques range over failures: [26, 45, 61, 63, 64, 66, 67, 69, 70, 72, 73, 74, 79, 82, 83, 86]
combined range of #uniques over failing left/right translates: [26, 86]
left preservers: [((1, 1, 1), (0, 0, 0))]
right preservers: [((1, 1, 1), (0, 0, 0))]
conjugation by every g in B(3): preserved (sanity, exact identity)
re-enumerated witnesses: 16 (expect 16)
left-translate pairs among the 16 minimal witnesses: 0
right-translate pairs among the 16 minimal witnesses: 0


==> anc/paper1_reproducibility_2026-09-18/results/two_sided_P_b2.log <==
P two-sided B(2) |U|=17: INFEASIBLE min=None bound=None


==> anc/paper1_reproducibility_2026-09-18/results/two_sided_P_b3.log <==
P two-sided minimum in B(3) |U|=41
status=OPTIMAL time=25s  min |A|+|B| = 24  (bound 24.0)
|A|=12 |B|=12  verified two-sided non-UP: True


==> anc/paper1_reproducibility_2026-09-18/results/two_sided_P_b3.txt <==
# P two-sided witness B(3), |A|=12 |B|=12, min=24
A:
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (1, 2, 1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, 1, 1), (-2, 0, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/two_sided_P_b4.log <==
P two-sided minimum in B(4) |U|=83
status=FEASIBLE time=400s  min |A|+|B| = 24  (bound 6.0)
|A|=12 |B|=12  verified two-sided non-UP: True


==> anc/paper1_reproducibility_2026-09-18/results/two_sided_P_b4.txt <==
# P two-sided witness B(4), |A|=12 |B|=12, min=24
A:
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((1, -1, -1), (1, 3, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, 0, 0))
((1, 1, 1), (0, 0, 2))
((1, 1, 1), (2, -2, 2))
((1, 1, 1), (2, 0, 0))
B:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (1, 2, -1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 3, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-1, -1, 0))
((1, 1, 1), (-2, 0, -2))
((1, 1, 1), (-2, 2, 0))
((1, 1, 1), (0, 2, -2))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/results/two_sided_P_b4_fixed.log <==
P two-sided B(4): fixed-total infeasibility for small totals
  |A|+|B|=16 -> UNKNOWN (178s)
  |A|+|B|=18 -> UNKNOWN (357s)
  |A|+|B|=20 -> UNKNOWN (180s)
  |A|+|B|=22 -> UNKNOWN (180s)


==> anc/paper1_reproducibility_2026-09-18/results/witness_B3_n14.txt <==
# minimal-radius (r=3) verified non-UP 14-set; dist={'Z': 6, 'X': 6, 'I': 2}; classes=71
((-1, -1, 1), (-1, 0, 1))    word=Yx
((-1, -1, 1), (-1, 2, -1))    word=XY
((-1, -1, 1), (1, 0, -1))    word=xy
((-1, -1, 1), (1, 0, 1))    word=YX
((-1, -1, 1), (1, 2, -1))    word=xY
((-1, -1, 1), (1, 2, 1))    word=yX
((1, -1, -1), (-1, 1, 0))    word=X
((1, -1, -1), (-1, 1, 2))    word=yxy
((1, -1, -1), (-1, 3, 0))    word=XYY
((1, -1, -1), (1, -1, 0))    word=xyy
((1, -1, -1), (1, 1, 0))    word=x
((1, -1, -1), (1, 1, 2))    word=yXy
((1, 1, 1), (0, -2, 0))    word=YY
((1, 1, 1), (0, 2, 0))    word=yy


==> anc/paper1_reproducibility_2026-09-18/results/witness_B4_n14.txt <==
# verified non-UP 14-set in B(4); dist={'Z': 6, 'X': 6, 'I': 2}
# pattern={'cells': 196, 'classes': 71, 'sizes': [10, 8, 6, 6, 6, 5, 5, 5, 5, 5, 5, 4, 4, 4, 4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2], 'min_class_size': 2, 'partial_perm_ok': True, 'non_up': True}
((-1, -1, 1), (-3, 0, -1))
((-1, -1, 1), (-3, 0, 1))
((-1, -1, 1), (-3, 2, -1))
((-1, -1, 1), (-3, 2, 1))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (-1, 2, -1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 2))
((1, -1, -1), (1, -1, 2))
((1, -1, -1), (1, 1, 0))
((1, -1, -1), (1, 1, 2))
((1, 1, 1), (0, -2, 0))
((1, 1, 1), (0, 2, 0))


==> anc/paper1_reproducibility_2026-09-18/src/ball_isometry_orbits.py <==
"""Ball isometries of P and the orbits of the 16 minimal witnesses (paper1,
Proposition prop:count; correction 2026-09-18).

The generating set {x,X,y,Y} is permuted by the dihedral group of order 8
generated by tau (x<->y), rho_x (x<->X) and rho_y (y<->Y); each such letter
permutation that extends to an automorphism of P preserves every word-ball.
Together with inversion iota (an anti-automorphism preserving balls) they act
on non-UP sets.  This script (1) verifies which letter permutations are
automorphisms (checked as homomorphisms on B(3) x B(3) via words), (2)
enumerates all non-UP 14-subsets of B(3) with CP-SAT (blocking clauses; every
set re-verified solver-free), (3) reports the orbit structure under <tau,iota>
and under the full group <tau,rho_x,rho_y,iota>."""
import itertools
from collections import deque
from ortools.sat.python import cp_model
from promislow import ball, mul, inv, IDENTITY, GEN_X, GEN_Y
from nonup import build_model, is_non_up

elems, dist = ball(6)
U3 = [g for g in elems if dist[g] <= 3]
letters = {'x': GEN_X, 'X': inv(GEN_X), 'y': GEN_Y, 'Y': inv(GEN_Y)}
# words by BFS
word = {IDENTITY: ''}; fr = deque([IDENTITY])
while fr:
    g = fr.popleft()
    if dist[g] >= 6: continue
    for L, s in letters.items():
        h = mul(g, s)
        if h not in word: word[h] = word[g] + L; fr.append(h)
def ev(w):
    g = IDENTITY
    for L in w: g = mul(g, letters[L])
    return g
def perm_map(p):          # p: dict letter->letter
    return lambda g: ev(''.join(p[L] for L in word[g]))
inv_pair = {'x': 'X', 'X': 'x', 'y': 'Y', 'Y': 'y'}
autos = {}
for img in itertools.permutations('xXyY'):
    p = dict(zip('xXyY', img))
    if any(p[inv_pair[L]] != inv_pair[p[L]] for L in 'xXyY'): continue   # must respect inverses
    f = perm_map(p)
    hom = all(f(mul(a, b)) == mul(f(a), f(b)) for a in U3 for b in U3)
    if hom:
        autos[''.join(img)] = f
print("letter permutations respecting inverses that are automorphisms of P (checked on B(3)xB(3)):", len(autos), sorted(autos))
for name, f in autos.items():
    assert all(dist[f(g)] == dist[g] for g in U3)
print("all of them preserve word length on B(3): True")
# enumerate the non-UP 14-sets of B(3)
m, sel = build_model(U3, 14, anchor_identity=False)
sets = []
while True:
    s = cp_model.CpSolver(); s.parameters.num_search_workers = 2
    st = s.Solve(m)
    if st not in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        assert st == cp_model.INFEASIBLE; break
    A = frozenset(g for g in U3 if s.Value(sel[g]))
    assert is_non_up(A)[0]; sets.append(A)
    m.AddBoolOr([sel[g].Not() for g in A])
print("non-UP 14-subsets of B(3):", len(sets))
def orbits(sets, maps):
    seen = set(); out = []
    for A in sets:
        if A in seen: continue
        orb = {A}; fr = [A]
        while fr:
            B = fr.pop()
            for f in maps:
                C = frozenset(f(g) for g in B)
                if C not in orb: orb.add(C); fr.append(C)
        assert all(C in set(sets) for C in orb)
        seen |= orb; out.append(len(orb))
    return sorted(out)
iota = lambda g: inv(g)
tau = autos['yYxX']
print("orbits under <tau,iota>:", orbits(sets, [tau, iota]))
print("orbits under <tau,rho_x,rho_y> (automorphisms only):", orbits(sets, list(autos.values())))
print("orbits under <tau,rho_x,rho_y,iota>:", orbits(sets, list(autos.values()) + [iota]))
# stabilizers in the full group of order 16
full = []
for f in autos.values():
    full.append(f); full.append(lambda g, f=f: inv(f(g)))
stab = [sum(1 for f in full if frozenset(f(g) for g in A) == A) for A in sets]
print("stabilizer orders of the 16 sets in the order-16 group:", sorted(stab))


==> anc/paper1_reproducibility_2026-09-18/src/bruteforce_validate.py <==
"""
Encoder-free, solver-free validation of the non-existence / census claims,
on every instance small enough to enumerate exhaustively.

Marc Vinyals' point (2026-07-14): a DRAT proof certifies the CNF is UNSAT, but
trusts that the CNF *encodes* "no non-UP n-subset exists".  Where C(pool, n) is
small we remove that trust the strongest possible way: enumerate every
n-subset of the pool directly, test non-UP by definition (no solver, no CNF),
and confirm the result matches the SAT verdict.

  * UNSAT rows  -> brute force must find ZERO non-UP n-subsets (validates the
    encoder AND re-proves non-existence with no solver at all).
  * census rows -> brute force must find exactly the claimed witnesses.

The non-UP test uses early termination: a subset is rejected the moment one
product is seen to be unique, so the sweep is fast in practice.  Coverage is
reported honestly; large-n / large-ball rows remain solver+encoder claims
(hardened separately by DRAT and by the independent second encoder).
"""
import sys
import time
from itertools import combinations

from math import comb


def product_table(elems, mul):
    idx = {e: i for i, e in enumerate(elems)}
    nxt = len(elems)
    tab = []
    for a in elems:
        row = []
        for b in elems:
            p = mul(a, b)
            if p not in idx:
                idx[p] = nxt
                nxt += 1
            row.append(idx[p])
        tab.append(row)
    return tab


def is_non_up(sub, tab):
    """True iff every product in sub*sub is attained >= 2 times.
    Early exit: as soon as any product's count could be forced to 1 we bail
    cheaply via a full multiplicity pass (n is small, so this is fine)."""
    cnt = {}
    for i in sub:
        row = tab[i]
        for j in sub:
            p = row[j]
            cnt[p] = cnt.get(p, 0) + 1
    for v in cnt.values():
        if v == 1:
            return False
    return True


def brute_nonup_sets(elems, tab, n, want_all=True, cap=None):
    hits = []
    N = len(elems)
    total = comb(N, n)
    if cap and total > cap:
        return None, total
    for sub in combinations(range(N), n):
        if is_non_up(sub, tab):
            hits.append(sub)
            if not want_all:
                break
    return hits, total


def main():
    log = []

    def emit(s):
        print(s, flush=True)
        log.append(s)

    emit(f"# brute-force validation start")

    # ---- G2 B(1) census: prove exactly {A2, A2^-1} with no solver/encoder ----
    from g2_model import G2
    G2m = G2()
    e1, d1 = G2m.ball(1)
    pool1 = [g for g in e1 if d1[g] <= 1]
    tab1 = product_table(pool1, G2m.mul)
    t0 = time.time()
    hits, total = brute_nonup_sets(pool1, tab1, 8)
    emit(f"G2-B1 census n=8: enumerated all C(17,8)={total} subsets in "
         f"{time.time()-t0:.1f}s -> {len(hits)} non-UP sets "
         f"(claim: exactly 2 = A2, A2^-1)")
    # confirm the two are inverses of each other
    if len(hits) == 2:
        A = set(hits[0])
        Ainv = set(pool1.index(G2m.inv(pool1[i])) for i in hits[0]
                   if G2m.inv(pool1[i]) in pool1)
        emit(f"G2-B1 census: the two sets are inverse-related: "
             f"{Ainv == set(hits[1])}")

    # ---- UNSAT rows: brute force must find ZERO non-UP subsets ----
    import promislow
    eP, dP = promislow.ball(4)
    checks = [
        ("P-B3", [g for g in promislow.ball(3)[0]], promislow.mul,
         range(2, 7)),
        ("P-B4", [g for g in eP if dP[g] <= 4], promislow.mul, range(2, 5)),
    ]
    from h4_verify import G as H4G, ball as h4ball
    eH, dH = h4ball(3)
    checks.append(("H4-B3", [g for g in eH if dH[g] <= 3], H4G.mul,
                   range(2, 5)))

    for name, pool, mul, ns in checks:
        tab = product_table(pool, mul)
        for n in ns:
            t0 = time.time()
            hits, total = brute_nonup_sets(pool, tab, n, want_all=False,
                                           cap=20_000_000)
            if hits is None:
                emit(f"{name} n={n}: C={total} too large, skipped")
                continue
            ok = len(hits) == 0
            emit(f"{name} n={n}: enumerated all C={total} subsets in "
                 f"{time.time()-t0:.1f}s -> {'ZERO non-UP (matches UNSAT)' if ok else '*** FOUND ONE — CONTRADICTS UNSAT ***'}")

    emit("# done")
    with open("../results/bruteforce_validate.log", "w") as f:
        f.write("\n".join(log) + "\n")


if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/cat_groups.py <==
"""
Generic group interface for the non-UP catalog.

A `Group` exposes exact arithmetic (mul/inv/e), a symmetric generating set
(gens), and a generic word-metric ball.  Concrete groups wrap the exact integer
arithmetic already written and verified in promislow.py / h4.py, so nothing is
re-derived.  New groups are added by subclassing Group.
"""
from collections import deque


class Group:
    name = "?"
    # --- to implement ---
    def mul(self, g, h): raise NotImplementedError
    def inv(self, g): raise NotImplementedError
    def e(self): raise NotImplementedError
    def gens(self): raise NotImplementedError      # symmetric list of generators

    # --- generic ---
    def ball(self, radius):
        dist = {self.e(): 0}
        fr = deque([self.e()])
        gs = self.gens()
        while fr:
            g = fr.popleft()
            d = dist[g]
            if d == radius:
                continue
            for s in gs:
                h = self.mul(g, s)
                if h not in dist:
                    dist[h] = d + 1
                    fr.append(h)
        return list(dist), dist

    def torsion_check(self, elems, kmax=8):
        """Return list of (g,k) with g!=e and g^k=e for 2<=k<=kmax."""
        bad = []
        e = self.e()
        for g in elems:
            if g == e:
                continue
            p = g
            for k in range(2, kmax + 1):
                p = self.mul(p, g)
                if p == e:
                    bad.append((g, k)); break
        return bad


# ---- Plug-in: Promislow / Hantzsche-Wendt group P -------------------------
import promislow as _P

class Promislow(Group):
    name = "P (Promislow / orientable Hantzsche-Wendt)"
    def mul(self, g, h): return _P.mul(g, h)
    def inv(self, g): return _P.inv(g)
    def e(self): return _P.IDENTITY
    def gens(self): return _P.generators()


# ---- Plug-in: H4 = F(3,4) (DLNV candidate) --------------------------------
from h4 import H4 as _H4
from h4_verify import XS as _H4_XS

class H4Group(Group):
    name = "H4 = F(3,4) (DLNV candidate; index-2 Heisenberg extension)"
    def __init__(self):
        self._G = _H4(1)
        self._xs = list(_H4_XS)
    def mul(self, g, h): return self._G.mul(g, h)
    def inv(self, g): return self._G.inv(g)
    def e(self): return self._G.e()
    def gens(self): return self._xs + [self._G.inv(x) for x in self._xs]


REGISTRY = {
    "P": Promislow,
    "H4": H4Group,
}


==> anc/paper1_reproducibility_2026-09-18/src/cat_nonup.py <==
"""
Group-agnostic non-UP tooling for the catalog.

Everything is parameterized by a Group object (cat_groups.Group), so the same
exact machinery applies to P, H4, and any future group in the catalog.
"""
from collections import Counter
from ortools.sat.python import cp_model


def is_non_up(G, A):
    """Exact, solver-free check that set A is non-UP in group G."""
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return (len(uniq) == 0), uniq


def coincidence_pattern(G, A):
    n = len(A)
    by = {}
    for i in range(n):
        for j in range(n):
            by.setdefault(G.mul(A[i], A[j]), []).append((i, j))
    classes = list(by.values())
    sizes = sorted((len(c) for c in classes), reverse=True)
    pp_ok = all(len({i for i, _ in c}) == len(c) and len({j for _, j in c}) == len(c)
                for c in classes)
    return {"cells": n * n, "classes": len(classes), "sizes": sizes,
            "min_class": min(len(c) for c in classes), "partial_perm_ok": pp_ok,
            "non_up": min(len(c) for c in classes) >= 2}


def build_model(G, universe, n):
    U = list(universe)
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    sel = {g: m.NewBoolVar(f"s{idx[g]}") for g in U}
    m.Add(sum(sel.values()) == n)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(G.mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        if len(ps) == 1:
            a, b = ps[0]
            m.AddBoolOr([sel[a].Not(), sel[b].Not()])
        else:
            pv = []
            for (a, b) in ps:
                v = m.NewBoolVar("")
                m.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
                pv.append(v)
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)
    return m, sel


def solve_in_ball(G, universe, n, tl=120, workers=8):
    """Returns (status_name, witness_or_None). Witness re-verified by is_non_up."""
    m, sel = build_model(G, universe, n)
    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = workers
    st = s.Solve(m)
    name = s.StatusName(st)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in universe if s.Value(sel[g]) == 1]
        ok, _ = is_non_up(G, A)
        assert ok, "solver returned a non-verified set!"
        return name, A
    return name, None


def profile_in_ball(G, radius, n_lo=8, n_hi=14, tl=120, verbose=True):
    """Non-UP existence profile in B(radius) for n in [n_lo, n_hi].
    Returns dict n -> (status, witness?)."""
    U, _ = G.ball(radius)
    if verbose:
        print(f"[{G.name}] B({radius}) |U|={len(U)}", flush=True)
    out = {}
    for n in range(n_lo, n_hi + 1):
        st, A = solve_in_ball(G, U, n, tl=tl)
        out[n] = (st, A)
        if verbose:
            tag = "FEASIBLE(witness)" if A else st
            print(f"  n={n:2d}: {tag}", flush=True)
    return out


==> anc/paper1_reproducibility_2026-09-18/src/cat_run.py <==
"""
Catalog driver: for a registered group, compute ball sizes and the non-UP
existence profile across radii, and emit a catalog row.

Usage:  python cat_run.py <GROUP> <rmax> <n_lo> <n_hi> <tl_per>
e.g.    python cat_run.py P  4 8 14 60
        python cat_run.py H4 4 8 14 60
"""
import sys, json, time
from cat_groups import REGISTRY
from cat_nonup import profile_in_ball, coincidence_pattern


def catalog_row(key, rmax, n_lo, n_hi, tl):
    G = REGISTRY[key]()
    print(f"\n=== {G.name} ===", flush=True)
    sizes = {}
    for r in range(0, rmax + 1):
        U, _ = G.ball(r)
        sizes[r] = len(U)
    print("ball sizes:", sizes, flush=True)

    rows = {}
    min_found = None
    for r in range(2, rmax + 1):
        prof = profile_in_ball(G, r, n_lo, n_hi, tl=tl)
        rows[r] = {n: prof[n][0] for n in prof}
        for n in range(n_lo, n_hi + 1):
            if prof[n][1] is not None:
                if min_found is None or n < min_found[0]:
                    A = prof[n][1]
                    min_found = (n, r, coincidence_pattern(G, A), A)
    result = {"group": G.name, "ball_sizes": sizes, "profile": rows}
    if min_found:
        n, r, cp, A = min_found
        result["smallest_found"] = {"size": n, "radius": r,
                                    "classes": cp["classes"], "sizes": cp["sizes"]}
        print(f"\nsmallest non-UP set found: size {n} at radius {r}, "
              f"{cp['classes']} classes", flush=True)
    else:
        result["smallest_found"] = None
        print(f"\nno non-UP set of size {n_lo}..{n_hi} found within radius {rmax}",
              flush=True)
    with open(f"../results/catalog_{key}.json", "w") as f:
        json.dump(result, f, indent=1, default=str)
    return result


if __name__ == "__main__":
    key = sys.argv[1]
    rmax = int(sys.argv[2]) if len(sys.argv) > 2 else 4
    n_lo = int(sys.argv[3]) if len(sys.argv) > 3 else 8
    n_hi = int(sys.argv[4]) if len(sys.argv) > 4 else 14
    tl = float(sys.argv[5]) if len(sys.argv) > 5 else 60
    catalog_row(key, rmax, n_lo, n_hi, tl)


==> anc/paper1_reproducibility_2026-09-18/src/census_h4.py <==
"""H4 census: which parity splits (n0,n1) admit a symmetric non-UP 16-set in B(3)?
(n0 = #elements in Heis-coset parity 0.)

!!! WARNING (2026-07-11): the original reduction "left-mult by tau swaps
parities, so n0<=8 suffices" is INVALID (translation does not preserve
symmetric non-UP; paper rem:translation). The missing splits n0=9..16 were
decided directly on 2026-07-10/11: ALL INFEASIBLE (results/
census_H4_n16_b3_n0_9_16.log and census_H4_n16_b3_split_11_5.log), so the
conclusion "(8,8) is the unique feasible split" stands, now with a complete
17-split certificate."""
import time
from ortools.sat.python import cp_model
from h4_verify import G, ball
from h4_nonup import is_non_up
U,_=ball(3)
print(f"H4 census: symmetric n=16 over B(3) |U|={len(U)}",flush=True)
feas=[]
for n0 in range(0,9):
    n1=16-n0
    idx={g:i for i,g in enumerate(U)}
    m=cp_model.CpModel(); sel={g:m.NewBoolVar("") for g in U}
    m.Add(sum(sel.values())==16)
    m.Add(sum(sel[g] for g in U if g[0]==0)==n0)
    pairs={}
    for a in U:
        for b in U: pairs.setdefault(G.mul(a,b),[]).append((a,b))
    for w,ps in pairs.items():
        if len(ps)==1:
            a,b=ps[0]; m.AddBoolOr([sel[a].Not(),sel[b].Not()])
        else:
            pv=[]
            for (a,b) in ps:
                v=m.NewBoolVar(""); m.AddBoolAnd([sel[a],sel[b]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[a].Not(),sel[b].Not()]).OnlyEnforceIf(v.Not()); pv.append(v)
            cnt=sum(pv); aw=m.NewBoolVar(""); m.Add(cnt>=2*aw); m.Add(cnt<=len(pv)*aw)
    s=cp_model.CpSolver(); s.parameters.max_time_in_seconds=120; s.parameters.num_search_workers=4
    t0=time.time(); st=s.Solve(m); nm=s.StatusName(st)
    ok=None
    if st in (cp_model.OPTIMAL,cp_model.FEASIBLE):
        A=[g for g in U if s.Value(sel[g])==1]; ok=is_non_up(A)[0]
        if ok: feas.append((n0,n1))
    print(f"  (n0,n1)=({n0},{n1}) -> {nm} ({time.time()-t0:.0f}s) witness={ok}",flush=True)
print(f"feasible parity splits (n0<=8): {feas}")


==> anc/paper1_reproducibility_2026-09-18/src/census_p14.py <==
"""Distribution census: which point-group distributions (nI,nX,nY,nZ) admit a
non-UP 14-set inside B(3) of P? The known witness has (2,6,0,6). tau (x<->y)
swaps X<->Y, so feasibility is invariant under nX<->nY; we enumerate all and
record. FEASIBLE ones are independently re-verified non-UP."""
import sys, time, json
from collections import Counter
from promislow import ball, point_part, POINT_NAME
from nonup import solve, is_non_up

def all_distributions(n):
    out = []
    for nI in range(n+1):
        for nX in range(n-nI+1):
            for nY in range(n-nI-nX+1):
                nZ = n-nI-nX-nY
                out.append((nI,nX,nY,nZ))
    return out

if __name__ == "__main__":
    r = int(sys.argv[1]) if len(sys.argv)>1 else 3
    n = int(sys.argv[2]) if len(sys.argv)>2 else 14
    tl = float(sys.argv[3]) if len(sys.argv)>3 else 30
    U,_ = ball(r)
    dists = all_distributions(n)
    print(f"P census: n={n} over B({r}) |U|={len(U)}, {len(dists)} distributions",flush=True)
    feasible = []; results = {}
    for d in dists:
        nz = sum(1 for c in d if c>0)
        if nz < 2:
            results[str(d)] = "UP_skip"; continue
        st, A = solve(U, n, time_limit=tl, workers=4, anchor_identity=False, coset_counts=d)
        results[str(d)] = st
        if A is not None and is_non_up(A)[0]:
            feasible.append(d)
            print(f"  FEASIBLE {d}", flush=True)
        json.dump(results, open(f"../results/census_P_n{n}_b{r}.json","w"), indent=1)
    c = Counter(results.values())
    print(f"\ndone. feasible distributions ({len(feasible)}): {feasible}")
    print(f"status tally: {dict(c)}")


==> anc/paper1_reproducibility_2026-09-18/src/cocycle_probe.py <==
"""
Cocycle obstruction probe (paper1, Remark "cocycle obstruction").

The within-fiber argument: for a,b in one fiber pi^{-1}(c), the functional
<d, tau(ab)> = <d, tau(a)> + <c d, tau(b)> is maximized by a unique pair for
generic d, so the maximal identity-fiber product coming from ONE fiber is
uniquely represented.  Globally this fails only because the same identity-fiber
element w may be realized as ab with (a,b) in fiber c and as a'b' with (a',b')
in a different fiber c' -- a cross-fiber coincidence, which is exactly what the
cocycle tau(ab) = tau(a) + pi(a) tau(b) permits.

Experiment: random n-subsets A of B(3) (8 <= n <= 14) and random generic
directions d.  For each sample, take the identity-fiber part of A.A, find the
element w maximizing <d, tau(w)>, and count its representations.  Report how
often the maximizer is non-uniquely represented, and verify that in every such
case the representing pairs come from at least two distinct fibers (the only
mechanism the lemma allows).  Also runs the witness 14-set against random d.
Exact integer arithmetic throughout (translation parts are 2v in Z^3).
"""
import random, sys
from collections import defaultdict
from promislow import mul, ball, point_part, I

def ident_fiber_products(A):
    reps = defaultdict(list)
    for a in A:
        for b in A:
            w = mul(a, b)
            if point_part(w) == I:
                reps[w].append((point_part(a), a, b))
    return reps

def maximizer(reps, d):
    best, bestw = None, None
    for w in reps:
        v = sum(di * ti for di, ti in zip(d, w[1]))
        if best is None or v > best:
            best, bestw = v, w
    return bestw

def main(samples=3000, seed=2026):
    rng = random.Random(seed)
    U = ball(3)[0]
    nonunique = 0; cross = 0
    for _ in range(samples):
        n = rng.randint(8, 14)
        A = rng.sample(U, n)
        d = tuple(rng.randint(-10**6, 10**6) for _ in range(3))
        reps = ident_fiber_products(A)
        if not reps:
            continue
        w = maximizer(reps, d)
        if len(reps[w]) >= 2:
            nonunique += 1
            fibers = {c for c, _, _ in reps[w]}
            if len(fibers) >= 2:
                cross += 1
    print(f"random samples={samples} (n in 8..14, A subset of B(3), integer d): "
          f"maximal identity-fiber product non-unique in {nonunique} cases; "
          f"of these, representing pairs from >=2 fibers in {cross} cases "
          f"(expected: all, by the single-fiber lemma)")
    assert nonunique == cross
    # witness 14-set: every product is non-unique (non-UP), so the global maximizer
    # is trivially non-unique; record the mechanism instead.
    A14 = []
    for line in open("../results/witness_B3_n14.txt"):
        if line.startswith("#"): continue
        A14.append(eval(line.split("    ")[0].strip()))
    reps = ident_fiber_products(A14)
    tally = defaultdict(int)
    for _ in range(2000):
        d = tuple(rng.randint(-10**6, 10**6) for _ in range(3))
        w = maximizer(reps, d)
        fibers = {c for c, _, _ in reps[w]}
        tally[(len(reps[w]), len(fibers))] += 1
    print("witness 14-set, 2000 random d: (multiplicity of the maximal identity-fiber "
          "product, #fibers realizing it) tally:", dict(tally))

if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/coincidence_linalg.py <==
"""
Exact integer linear algebra for non-UP coincidence systems in P.

Substitution t_i = eps(M_i) + 2 s_i  (eps = coset parity vector) turns every
coincidence equation  t_i + M_i t_j = t_k + M_k t_l  into an INTEGER system in
s_i in Z^3 with no parity constraint:
    s_i + M_i s_j - s_k - M_k s_l = ( [eps(M_k)+M_k eps(M_l)] - [eps(M_i)+M_i eps(M_l... )] )/2.
Because every M is a DIAGONAL sign matrix, the system block-decouples across the
three coordinates: coordinate r involves only the scalars s_i^{(r)} with signs.

This module:
  * builds the coincidence system for a given (assignment, pattern);
  * solves it exactly over Z (sympy), returning the solution lattice;
  * is used to (B) search for solutions and (C) bound minimal-diameter solutions.
"""
import sympy as sp
from promislow import POINT_GROUP, POINT_NAME, mul

EPS = {(1,1,1):(0,0,0), (1,-1,-1):(1,1,0), (-1,1,-1):(0,1,1), (-1,-1,1):(1,0,1)}

def coincidence_classes(A):
    """A = list of (M,t). Return dict product -> list of (i,j) cells."""
    by = {}
    n = len(A)
    for i in range(n):
        for j in range(n):
            by.setdefault(mul(A[i], A[j]), []).append((i, j))
    return by

def build_system(Ms, classes, coord):
    """
    Build the integer system for ONE coordinate `coord` (0,1,2).
    Ms: list of point matrices (sign triples). classes: list of cell-lists.
    Unknowns: s_i^{(coord)} for i in range(n).  Returns (Amat, bvec) with
    Amat * s = bvec over Z (one row per non-representative cell in each class).
    """
    n = len(Ms)
    rows, rhs = [], []
    for cells in classes:
        if len(cells) < 2:
            continue
        (i0, j0) = cells[0]
        for (i, j) in cells[1:]:
            # s_i + M_i[c] s_j - s_{i0} - M_{i0}[c] s_{j0} = const
            row = [0]*n
            mi = Ms[i][coord]; mi0 = Ms[i0][coord]
            row[i]  += 1
            row[j]  += mi
            row[i0] += -1
            row[j0] += -mi0
            # constant: ([eps(M_{i0})+M_{i0} eps(M_{j0})] - [eps(M_i)+M_i eps(M_j)])[coord] / 2
            c = ( (EPS[Ms[i0]][coord] + mi0*EPS[Ms[j0]][coord])
                - (EPS[Ms[i]][coord]  + mi *EPS[Ms[j]][coord]) )
            assert c % 2 == 0, "parity inconsistency (should never happen)"
            rows.append(row); rhs.append(c//2)
    return sp.Matrix(rows), sp.Matrix(rhs)

def solution_lattice(Amat, bvec):
    """Return (particular, nullspace_basis) over Q via sympy, or None if infeasible."""
    if Amat.rows == 0:
        n = Amat.cols
        return sp.zeros(n,1), [sp.eye(n)[:,k] for k in range(n)]
    # solve A s = b
    aug = Amat.row_join(bvec)
    # feasibility + particular solution
    sol = sp.linsolve((Amat, bvec))
    if len(sol) == 0:
        return None
    ns = Amat.nullspace()
    # a particular solution: substitute free vars = 0
    params = sorted(aug.free_symbols, key=lambda s: s.sort_key()) if False else None
    return ("param", sol, ns)

def reconstruct(Ms, svecs):
    """Given s-vectors per coordinate (lists length n), build the P-elements."""
    n = len(Ms)
    A = []
    for i in range(n):
        t = tuple(EPS[Ms[i]][c] + 2*int(svecs[c][i]) for c in range(3))
        A.append((Ms[i], t))
    return A


==> anc/paper1_reproducibility_2026-09-18/src/decomp_sweep.py <==
"""
Distribution-decomposed non-existence sweep (rigorous).

S3 (the coordinate permutations) acts as automorphisms of P permuting the point
parts X,Y,Z, and non-UP is preserved -- but S3 does NOT preserve the word
metric, so it may NOT be used to reduce ball-restricted searches (paper, Remark
"ball symmetry vs. group symmetry"; corrected 2026-09-18).  Only the swap
tau: x<->y is a ball isometry, so we check one representative per tau-orbit,
i.e. every distribution (nI,nX,nY,nZ) with nX<=nY (tau_reduced_distributions
below).  Each fixed distribution is a much smaller CP-SAT instance than the
monolithic search.  (The header line "S3-reduced distributions" in the old
results/decomp_r7_n8.log is the label printed by the superseded version of this
script; the radius-7 run is reported in the paper as incomplete in any case.)

Result for (r,n):
  - if every distribution is INFEASIBLE -> B(r) has no non-UP n-set (PROOF);
  - if some distribution is FEASIBLE   -> verified witness (Q6.1 = YES if n<14);
  - if some distribution is UNKNOWN    -> inconclusive (reported).
"""
import sys, time, json
from collections import Counter
from promislow import ball, point_part, POINT_NAME
from nonup import solve, is_non_up
def tau_reduced_distributions(n):
    """All (nI,nX,nY,nZ) summing to n with nX<=nY.

    Only the involution tau: x<->y (which preserves the generating set, hence the
    word-ball, and induces the transposition (X Y) on point parts) is a ball
    isometry; the coordinate-cycle sigma is an automorphism but NOT a word
    isometry, so the FULL S3 may not be used for ball-restricted statements.
    Reducing by tau means nX<=nY, with nZ free.  This is rigorous for B(r).
    """
    out = []
    for nI in range(n + 1):
        for nX in range(n - nI + 1):
            for nY in range(nX, n - nI - nX + 1):
                nZ = n - nI - nX - nY
                out.append((nI, nX, nY, nZ))
    return out


def run(r, n, tl_per=300, workers=8):
    U, _ = ball(r)
    dists = tau_reduced_distributions(n)
    print(f"[decomp] B({r}) |U|={len(U)} n={n}: {len(dists)} tau-reduced (nX<=nY) distributions",
          flush=True)
    statuses = {}
    any_unknown = False
    for d in dists:
        # skip single-fiber distributions: those are UP by the single-fiber lemma
        nonzero = sum(1 for c in d if c > 0)
        if nonzero < 2:
            statuses[str(d)] = "UP_single_fiber(skip)"
            continue
        t0 = time.time()
        st, A = solve(U, n, time_limit=tl_per, workers=workers,
                      anchor_identity=False, coset_counts=d)
        dt = time.time() - t0
        statuses[str(d)] = st
        if A is not None:
            ok = is_non_up(A)[0]
            print(f"  dist={d} -> {st} ({dt:.0f}s)  WITNESS verified={ok}", flush=True)
            if ok:
                with open(f"../results/FOUND_r{r}_n{n}.txt", "w") as f:
                    f.write(f"# non-UP {n}-set in B({r}), dist={d}\n")
                    for g in A: f.write(repr(g) + "\n")
                print(f"  *** Q6.1 RESOLVED: non-UP {n}-set exists in P ***")
                return "FEASIBLE", statuses
        else:
            if st == "UNKNOWN":
                any_unknown = True
            print(f"  dist={d} -> {st} ({dt:.0f}s)", flush=True)
        with open(f"../results/decomp_r{r}_n{n}.json", "w") as f:
            json.dump(statuses, f, indent=1)
    verdict = "UNKNOWN(some)" if any_unknown else "ALL_INFEASIBLE"
    print(f"[decomp] B({r}) n={n} verdict: {verdict}", flush=True)
    return verdict, statuses


if __name__ == "__main__":
    r = int(sys.argv[1]); n = int(sys.argv[2])
    tl = float(sys.argv[3]) if len(sys.argv) > 3 else 300
    run(r, n, tl_per=tl)


==> anc/paper1_reproducibility_2026-09-18/src/diameter_evidence.py <==
"""Strengthen the structural evidence behind Conjecture 6.4 (D(n)=O(n^{1/3})).

The conjecture rests on the claim that the per-coordinate coincidence systems
A^{(r)} s = b are NEAR-UNIMODULAR with SHORT nullspace generators, so the
coincidence pattern barely constrains the realization box and only distinctness
forces diameter. The paper backs this with the witness plus 21 random systems.

Here we test THOUSANDS of consistent coincidence systems for 8<=n<=14, built from
random point-part assignments and random pattern-type matchings, kept when solvable
over Q (distinctness NOT imposed, exactly as in the paper). For each solvable
coordinate system we record:
  * max nonzero Smith invariant factor  (near-unimodularity: conjectured <=2)
  * max primitive nullspace l^inf-norm  (short generators: conjectured <=2)
  * min l^inf of a particular integer solution to A s = b  (pattern compression:
    how tightly the *pattern alone* can be packed, before distinctness)
Any system violating the <=2 bounds is reported explicitly (falsification test).

This is evidence, not proof: solvability over Q with the observed bounds does not by
itself prove D(n)<=6; the remaining gap is a proven bound on the distinct-realization
radius. Run: python diameter_evidence.py [samples_per_n] [seed]
"""
import sys
import random
from collections import Counter
import sympy as sp
from sympy.matrices.normalforms import smith_normal_form
from promislow import POINT_GROUP
from coincidence_linalg import build_system


def smith_max(Am):
    if Am.rows == 0 or Am.cols == 0:
        return 0
    S = smith_normal_form(sp.Matrix(Am), domain=sp.ZZ)
    vals = [abs(int(S[i, i])) for i in range(min(S.rows, S.cols)) if S[i, i] != 0]
    return max(vals) if vals else 0


def nullspace_linf(Am):
    ns = sp.Matrix(Am).nullspace()
    worst = 0
    for v in ns:
        den = sp.lcm([sp.fraction(x)[1] for x in v]) if v.free_symbols == set() else 1
        w = [sp.nsimplify(x * den) for x in v]
        wi = [int(x) for x in w]
        g = 0
        for x in wi:
            g = sp.igcd(g, abs(x))
        if g == 0:
            g = 1
        wi = [abs(x) // g for x in wi]
        worst = max([worst] + wi)
    return worst, len(ns)


def particular_linf(Am, bv):
    """min-ish l^inf particular solution (sympy gives one; report its l^inf)."""
    if Am.rows == 0:
        return 0
    sol = sp.linsolve((sp.Matrix(Am), sp.Matrix(bv)))
    if len(sol) == 0:
        return None
    pt = list(sol)[0]
    # substitute the solution's OWN free parameters (tau0,...) -> 0
    free = set()
    for x in pt:
        free |= x.free_symbols
    subs = {s: 0 for s in free}
    vals = []
    for x in pt:
        xv = x.subs(subs)
        vals.append(abs(sp.Rational(xv)))
    # fractional entries clear to an integer solution via the (integral) lattice;
    # this bounds the pattern-compression box up to nullspace shifts
    return max([int(sp.ceiling(v)) for v in vals] + [0])


def random_system(n, rng):
    Ms = [rng.choice(POINT_GROUP) for _ in range(n)]
    byval = {}
    for i in range(n):
        for j in range(n):
            Mprod = tuple(Ms[i][k] * Ms[j][k] for k in range(3))
            byval.setdefault(Mprod, []).append((i, j))
    classes = []
    for cells in byval.values():
        if len(cells) < 2:
            return None  # a singleton cell => forced unique product, discard
        cells = cells[:]
        rng.shuffle(cells)
        if len(cells) % 2 == 1:
            classes.append(cells[:3]); cells = cells[3:]
        classes += [cells[t:t + 2] for t in range(0, len(cells), 2)]
    return Ms, classes


def main():
    per_n = int(sys.argv[1]) if len(sys.argv) > 1 else 400
    seed = int(sys.argv[2]) if len(sys.argv) > 2 else 20260716
    rng = random.Random(seed)
    global_smith, global_null, global_part = 0, 0, 0
    violations = []
    total_tested = 0
    for n in range(8, 15):
        tested = 0
        tries = 0
        n_smith, n_null, n_part = 0, 0, 0
        while tested < per_n and tries < per_n * 40:
            tries += 1
            rs = random_system(n, rng)
            if rs is None:
                continue
            Ms, classes = rs
            ok = True
            sysmax_s = sysmax_n = sysmax_p = 0
            for coord in range(3):
                Am, bv = build_system(Ms, classes, coord)
                if Am.rows and sp.linsolve((sp.Matrix(Am), sp.Matrix(bv))) == sp.EmptySet:
                    ok = False; break
                s = smith_max(Am)
                nn, _ = nullspace_linf(Am)
                pp = particular_linf(Am, bv) or 0
                sysmax_s = max(sysmax_s, s)
                sysmax_n = max(sysmax_n, nn)
                sysmax_p = max(sysmax_p, int(pp))
            if not ok:
                continue
            tested += 1
            n_smith = max(n_smith, sysmax_s)
            n_null = max(n_null, sysmax_n)
            n_part = max(n_part, sysmax_p)
            if sysmax_s > 2 or sysmax_n > 2:
                violations.append((n, sysmax_s, sysmax_n))
        total_tested += tested
        global_smith = max(global_smith, n_smith)
        global_null = max(global_null, n_null)
        global_part = max(global_part, n_part)
        print(f"  n={n}: {tested} solvable systems | max Smith={n_smith} "
              f"max nullspace linf={n_null} max particular linf={n_part}", flush=True)
    print()
    print(f"TOTAL solvable systems tested: {total_tested}")
    print(f"GLOBAL max Smith invariant factor : {global_smith}   (conjecture: <=2)")
    print(f"GLOBAL max primitive nullspace linf: {global_null}   (conjecture: <=2)")
    print(f"GLOBAL max particular-solution linf: {global_part}   (pattern compression box)")
    if violations:
        print(f"!!! {len(violations)} VIOLATIONS of the <=2 bound: {violations[:10]}")
    else:
        print("NO violations: every tested system had Smith<=2 and nullspace linf<=2.")


if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/enum_orbits.py <==
"""Re-enumerate the 8 non-UP 14-sets of distribution (2,6,0,6) in B(3), form all 16
minimal witnesses (adding the tau-images), and count orbits under the ball-isometry
group <tau, inv> where tau: x<->y (automorphism) and inv: g -> g^-1 (anti-automorphism);
both preserve B(3) and the non-UP property."""
from collections import deque
from ortools.sat.python import cp_model
from promislow import ball, inv, mul, IDENTITY, GEN_X, GEN_Y
from nonup import build_model, is_non_up

# word map for tau (swap x<->y on shortest words)
def words(r):
    gens=[(GEN_X,'x'),(inv(GEN_X),'X'),(GEN_Y,'y'),(inv(GEN_Y),'Y')]
    w={IDENTITY:''}; fr=deque([IDENTITY])
    while fr:
        g=fr.popleft()
        if len(w[g])==r: continue
        for s,l in gens:
            h=mul(g,s)
            if h not in w: w[h]=w[g]+l; fr.append(h)
    return w
U,_=ball(3); W=words(3)
SWAP={'x':'y','X':'Y','y':'x','Y':'X'}
def ev(word):
    g=IDENTITY
    for ch in word:
        g=mul(g,{'x':GEN_X,'X':inv(GEN_X),'y':GEN_Y,'Y':inv(GEN_Y)}[ch])
    return g
def tau(g):  # apply automorphism x<->y via word
    return ev(''.join(SWAP[c] for c in W[g]))

# enumerate the 8 sets
class Coll(cp_model.CpSolverSolutionCallback):
    def __init__(self,sel,U): super().__init__(); self.sel=sel; self.U=U; self.sets=[]
    def on_solution_callback(self):
        self.sets.append(frozenset(g for g in self.U if self.Value(self.sel[g])==1))
m,sel=build_model(U,14,anchor_identity=False,coset_counts=(2,6,0,6))
s=cp_model.CpSolver(); s.parameters.enumerate_all_solutions=True; s.parameters.num_search_workers=1
cb=Coll(sel,U); s.Solve(m,cb)
sets_A=cb.sets
print("count in (2,6,0,6):", len(sets_A))
# verify tau maps them to distribution (2,0,6,6) and stays non-UP
sets_B=[frozenset(tau(g) for g in A) for A in sets_A]
from promislow import point_part, POINT_NAME
from collections import Counter
def dist(A):
    c=Counter(POINT_NAME[point_part(g)] for g in A); return (c.get('I',0),c.get('X',0),c.get('Y',0),c.get('Z',0))
print("tau-image distributions:", set(dist(B) for B in sets_B), " all non-UP:", all(is_non_up(list(B))[0] for B in sets_B))
allsets=set(sets_A)|set(sets_B)
print("total distinct minimal witnesses in B(3):", len(allsets))
# orbits under <tau, inv>
def invset(A): return frozenset(inv(g) for g in A)
seen=set(); orbits=0
for A in allsets:
    if A in seen: continue
    # orbit closure under tau and inv
    stack=[A]; orb=set()
    while stack:
        X=stack.pop()
        if X in orb: continue
        orb.add(X)
        stack.append(frozenset(tau(g) for g in X))
        stack.append(invset(X))
    seen|=orb; orbits+=1
    # sanity: every orbit member is non-UP & in B(3)
print("orbits under <tau, inv>:", orbits)
print("all sets in B(3):", all(all(g in set(U) for g in A) for A in allsets))


==> anc/paper1_reproducibility_2026-09-18/src/enum_witnesses.py <==
"""Exact enumeration of P's minimal non-UP sets in B(3).
Only distributions (2,6,0,6) and its tau-image (2,0,6,6) are feasible
(Proposition: distribution rigidity). We enumerate all non-UP 14-subsets of B(3)
with distribution (2,6,0,6) via CP-SAT all-solutions; the total count of minimal
witnesses in B(3) is then twice this (tau is a bijection onto the other class).
We also record the orbit count under inversion g->g^-1 (a ball isometry that maps
non-UP sets to non-UP sets and fixes fibers)."""
import sys, time
from ortools.sat.python import cp_model
from promislow import ball, inv, point_part, POINT_GROUP
from nonup import build_model, is_non_up

class Counter(cp_model.CpSolverSolutionCallback):
    def __init__(self, sel, U, cap):
        super().__init__()
        self.sel=sel; self.U=U; self.cap=cap; self.count=0; self.sets=[]
    def on_solution_callback(self):
        A=frozenset(g for g in self.U if self.Value(self.sel[g])==1)
        self.count+=1
        if len(self.sets)<200000: self.sets.append(A)
        if self.count>=self.cap: self.StopSearch()

if __name__=="__main__":
    U,_=ball(3)
    dist=(2,6,0,6)
    cap=int(sys.argv[1]) if len(sys.argv)>1 else 2000000
    tl=float(sys.argv[2]) if len(sys.argv)>2 else 600
    m,sel=build_model(U,14,anchor_identity=False,coset_counts=dist)
    s=cp_model.CpSolver()
    s.parameters.enumerate_all_solutions=True
    s.parameters.max_time_in_seconds=tl
    s.parameters.num_search_workers=1   # enumeration needs single worker
    cb=Counter(sel,U,cap)
    print(f"enumerating non-UP 14-sets in B(3) with distribution {dist} ...",flush=True)
    t0=time.time(); st=s.Solve(m,cb); dt=time.time()-t0
    print(f"status={s.StatusName(st)}  count={cb.count}  time={dt:.0f}s  "
          f"{'(EXACT)' if s.StatusName(st) in ('OPTIMAL','FEASIBLE') and cb.count<cap else '(capped/partial)'}",flush=True)
    # sanity: re-verify a sample are non-UP
    import random
    rng=random.Random(0)
    sample=rng.sample(cb.sets, min(50,len(cb.sets)))
    print("sample all non-UP:", all(is_non_up(list(A))[0] for A in sample))
    # orbit count under inversion (within collected sets)
    S=set(cb.sets)
    if len(S)==cb.count:  # only meaningful if we collected all
        seen=set(); orbits=0
        for A in S:
            if A in seen: continue
            Ainv=frozenset(inv(g) for g in A)
            seen.add(A); seen.add(Ainv); orbits+=1
        print(f"orbits under inversion (within distribution {dist}): {orbits}")
        print(f"=> total minimal non-UP 14-sets in B(3) = 2*{cb.count} = {2*cb.count} "
              f"(the two tau-related distributions)")


==> anc/paper1_reproducibility_2026-09-18/src/escape_witnesses.py <==
"""
Escape witnesses and pattern re-realization (paper1, evidence for the diameter
conjecture, 2026-09-17).

Question tested: does the coincidence PATTERN of a non-UP set force any diameter?
Method: for r = 4,5,6 and n = 14,15,16, ask CP-SAT for non-UP n-sets inside B(r)
that are NOT contained in B(r-1) (at least one element of word length r), collect
up to K distinct ones (blocking clauses), verify each solver-free, and then
re-realize its pattern from scratch: keep the point parts and the full
coincidence pattern (every pair of cells with equal product), solve the three
coordinate systems A^{(c)} s = b^{(c)} for an integer solution with all |s| <= 1
(CP-SAT, re-checked by exact substitution; and independently the systems'
Z-solvability is confirmed by the SNF solver zsolve.py), rebuild the set, verify
it is non-UP, and report its word radius.  The re-realized set is NOT a
translate of the original (Remark rem:translation); it is a different set with
the same pattern.
"""
import sys, time
from collections import Counter
from ortools.sat.python import cp_model
import promislow
from promislow import mul, point_part, ball, IDENTITY
from nonup import build_model, is_non_up
from coincidence_linalg import coincidence_classes, build_system, EPS
from zsolve import zsolve

def word_radius(A, dist):
    return max(dist[g] for g in A)

def rerealize(A, maxbox=6):
    """Re-realize the full pattern of A with all |s| <= box, for the least box
    in 1..maxbox (CP-SAT, complete search, no time limit).  Returns (B, classes, box)
    or (None, classes, None) if no box <= maxbox works."""
    Ms = [g[0] for g in A]
    classes = list(coincidence_classes(A).values())
    n = len(A)
    systems = []
    for coord in range(3):
        Am, bv = build_system(Ms, classes, coord)
        if Am.rows == 0:
            systems.append(None); continue
        Arows = [[int(Am[i, j]) for j in range(Am.cols)] for i in range(Am.rows)]
        b = [int(bv[i]) for i in range(Am.rows)]
        assert zsolve(Arows, b) is not None
        systems.append((Arows, b))
    for box in range(1, maxbox + 1):
        s = [[0]*3 for _ in range(n)]; ok = True
        for coord in range(3):
            if systems[coord] is None: continue
            Arows, b = systems[coord]
            m = cp_model.CpModel()
            v = [m.NewIntVar(-box, box, f"s{i}") for i in range(n)]
            for row, rhs in zip(Arows, b):
                m.Add(sum(c * x for c, x in zip(row, v) if c) == rhs)
            sol = cp_model.CpSolver(); sol.parameters.num_search_workers = 1
            st = sol.Solve(m)
            if st not in (cp_model.OPTIMAL, cp_model.FEASIBLE):
                assert st == cp_model.INFEASIBLE, sol.StatusName(st)
                ok = False; break
            for i in range(n): s[i][coord] = sol.Value(v[i])
        if ok:
            B = [(M, tuple(EPS[M][c] + 2 * s[i][c] for c in range(3))) for i, M in enumerate(Ms)]
            return B, classes, box
    return None, classes, None

def rerealize_in_ball(A, U_r):
    """Exact test: is the full coincidence pattern of A (point parts + every
    coincidence of products) realizable by a set of distinct elements of the
    ball U_r?  CP-SAT with one (s1,s2,s3) triple per element restricted by a
    table constraint to the elements of U_r having that point part; the
    coordinate equations are the pattern; distinctness via AllDifferent on an
    injective code of (M, s).  Returns the realized set or None."""
    Ms = [g[0] for g in A]
    classes = list(coincidence_classes(A).values())
    n = len(A)
    m = cp_model.CpModel()
    S = [[m.NewIntVar(-64, 64, f"s{i}_{c}") for c in range(3)] for i in range(n)]
    allowed = {}
    for g in U_r:
        M, t = g
        allowed.setdefault(M, []).append(tuple((t[c] - EPS[M][c]) // 2 for c in range(3)))
    codes = []
    for i, M in enumerate(Ms):
        if M not in allowed: return None
        m.AddAllowedAssignments(S[i], allowed[M])
        code = m.NewIntVar(-10**7, 10**7, f"code{i}")
        # injective on the (bounded) s-box: M index * 10^6 + (s1+64)*129^2 + (s2+64)*129 + (s3+64)
        Mi = [ (1,1,1), (1,-1,-1), (-1,1,-1), (-1,-1,1) ].index(M)
        m.Add(code == Mi * 10**6 + (S[i][0] + 64) * 129 * 129 + (S[i][1] + 64) * 129 + (S[i][2] + 64))
        codes.append(code)
    m.AddAllDifferent(codes)
    for coord in range(3):
        Am, bv = build_system(Ms, classes, coord)
        for r_ in range(Am.rows):
            m.Add(sum(int(Am[r_, j]) * S[j][coord] for j in range(n) if Am[r_, j] != 0) == int(bv[r_]))
    sol = cp_model.CpSolver(); sol.parameters.num_search_workers = 2; sol.parameters.max_time_in_seconds = 600
    st = sol.Solve(m)
    if st not in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        assert st == cp_model.INFEASIBLE, sol.StatusName(st)
        return None
    B = [(M, tuple(EPS[M][c] + 2 * sol.Value(S[i][c]) for c in range(3))) for i, M in enumerate(Ms)]
    assert len(set(B)) == n and all(g in set(U_r) for g in B) and is_non_up(B)[0]
    return B

def main():
    radii = [int(x) for x in sys.argv[1].split(",")] if len(sys.argv) > 1 else [4, 5]
    sizes = [int(x) for x in sys.argv[2].split(",")] if len(sys.argv) > 2 else [14, 15, 16]
    K = int(sys.argv[3]) if len(sys.argv) > 3 else 5
    tl = float(sys.argv[4]) if len(sys.argv) > 4 else 900.0
    rmax = max(radii)
    elems, dist = ball(rmax)
    for r in radii:
        U = [g for g in elems if dist[g] <= r]
        outer = [g for g in U if dist[g] == r]
        for n in sizes:
            found = []
            m, select = build_model(U, n, anchor_identity=False)
            m.Add(sum(select[g] for g in outer) >= 1)
            for k in range(K):
                sol = cp_model.CpSolver(); sol.parameters.max_time_in_seconds = tl
                sol.parameters.num_search_workers = 2
                t0 = time.time(); st = sol.Solve(m); dt = time.time() - t0
                if st not in (cp_model.OPTIMAL, cp_model.FEASIBLE):
                    print(f"r={r} n={n}: {sol.StatusName(st)} after {k} witnesses ({dt:.0f}s)", flush=True)
                    break
                A = [g for g in U if sol.Value(select[g])]
                assert is_non_up(A)[0] and word_radius(A, dist) == r
                B, classes, box = rerealize(A)
                ok = bool(B is not None and len(set(B)) == n and is_non_up(B)[0])
                U3 = [g for g in elems if dist[g] <= 3]
                B3 = rerealize_in_ball(A, U3)
                in3 = B3 is not None
                # word radius of the re-realized set: elements outside B(rmax) get radius '>rmax'
                rB = max((dist.get(g, 99) for g in B), default=None) if B else None
                same_pattern = ok and sorted(map(len, coincidence_classes(B).values())) == sorted(map(len, classes))
                dstr = tuple(Counter(promislow.POINT_NAME[point_part(g)] for g in A)[c] for c in "IXYZ")
                print(f"r={r} n={n} #{k+1}: escape witness radius {r}, dist {dstr}, "
                      f"{len(classes)} classes ({dt:.0f}s) -> least coordinate box re-realizing the pattern: {box} (valid non-UP set: {ok}), "
                      f"same class sizes: {same_pattern}, word radius of that re-realization: "
                      f"{rB if rB != 99 else '>'+str(rmax)}; pattern re-realizable inside B(3): {in3}", flush=True)
                found.append(A)
                with open(f"../results/escape_witness_r{r}_n{n}_{k+1}.txt", "w") as f:
                    f.write(f"# escape witness: non-UP {n}-set in B({r}) not inside B({r-1}); classes={len(classes)}; least box={box}\n")
                    for g in A: f.write(repr(g) + "\n")
                    if B3 is not None:
                        f.write(f"# same pattern re-realized inside B(3):\n")
                        for g in B3: f.write(repr(g) + "\n")
                m.AddBoolOr([select[g].Not() for g in A])   # block this set
    print("done")

if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/experiments.py <==
"""
Experiment driver: coset-distribution-decomposed non-UP search in balls of P.

NOTE (corrected 2026-09-18): the symmetric non-UP property is NOT translation
invariant, so anchoring the identity is a restriction even for the EXISTENCE
direction (an anchored FEASIBLE is still a valid witness, but an anchored
INFEASIBLE proves nothing about sets avoiding e).  Every reported result runs
UNANCHORED so that 'B(r) contains no non-UP n-set' is rigorous.
"""
import sys, time, itertools, json
from collections import Counter
from promislow import ball, point_part, POINT_NAME, coset
from nonup import solve, is_non_up, coincidence_pattern


def s3_reduced_distributions(n):
    """All (nI,nX,nY,nZ) with sum n, reduced by the S3 symmetry on {X,Y,Z}
    (so require nX<=nY<=nZ). Returns sorted list."""
    out = []
    for nI in range(n + 1):
        rem = n - nI
        for nX in range(rem + 1):
            for nY in range(nX, rem - nX + 1):
                nZ = rem - nX - nY
                if nZ >= nY:
                    out.append((nI, nX, nY, nZ))
    return out


def find_witness(radius, n, time_limit_per=30, anchor=True, workers=4):
    """Search each coset distribution until a non-UP n-set is found in B(radius)."""
    U, _ = ball(radius)
    dists = s3_reduced_distributions(n)
    print(f"[find] r={radius} n={n} |U|={len(U)}  {len(dists)} distributions")
    for d in dists:
        t0 = time.time()
        st, A = solve(U, n, time_limit=time_limit_per, workers=workers,
                      anchor_identity=anchor, coset_counts=d)
        dt = time.time() - t0
        tag = st
        if A:
            ok, uniq = is_non_up(A)
            print(f"  dist={d} -> {st} ({dt:.1f}s)  FOUND non-UP={ok}")
            if ok:
                return d, A
        else:
            print(f"  dist={d} -> {st} ({dt:.1f}s)")
    return None, None


if __name__ == "__main__":
    radius = int(sys.argv[1]) if len(sys.argv) > 1 else 6
    n = int(sys.argv[2]) if len(sys.argv) > 2 else 14
    tlp = float(sys.argv[3]) if len(sys.argv) > 3 else 30
    anchor = (sys.argv[4] != "0") if len(sys.argv) > 4 else True
    d, A = find_witness(radius, n, time_limit_per=tlp, anchor=anchor)
    if A:
        cp = coincidence_pattern(A)
        dist = Counter(POINT_NAME[point_part(g)] for g in A)
        print("\n=== WITNESS ===")
        print("coset distribution:", dict(dist))
        print("pattern:", cp)
        with open(f"../results/witness_r{radius}_n{n}.txt", "w") as f:
            f.write(f"# non-UP set, radius {radius}, n={n}, dist={dict(dist)}\n")
            f.write(f"# pattern: {cp}\n")
            for g in A:
                f.write(repr(g) + "\n")
        print(f"saved -> results/witness_r{radius}_n{n}.txt")
    else:
        print("no witness found in given budget")


==> anc/paper1_reproducibility_2026-09-18/src/export_gcs_instance.py <==
"""
Export a (group, ball radius, size n) non-UP feasibility instance as a dense
product table for the Glasgow Constraint Solver front-end (nonup_gcs.cc).

Format (plain text):
    N n M
    prod[0][0] ... prod[0][N-1]
    ...            (N rows)
where product IDs are densified to 0..M-1 over all products that occur.
Usage: python export_gcs_instance.py <group> <radius> <n> <out.txt>
  group in {P, H4, G1, G2, G3}
"""
import sys


def build(group, radius):
    if group == "P":
        import promislow as m
        elems, dist = m.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, m.mul
    if group == "H4":
        from h4_verify import G, ball
        elems, dist = ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    if group == "G1":
        from g1_model import G1
        G = G1()
        elems, dist = G.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    if group == "G2":
        from g2_model import G2
        G = G2()
        elems, dist = G.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    if group == "G3":
        from g3_model import G3
        G = G3()
        elems, dist = G.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    raise ValueError(group)


def main():
    group, radius, n, out = sys.argv[1], int(sys.argv[2]), int(sys.argv[3]), sys.argv[4]
    pool, mul = build(group, radius)
    N = len(pool)
    idx = {e: i for i, e in enumerate(pool)}
    nxt = N
    prod = [[0] * N for _ in range(N)]
    for i, a in enumerate(pool):
        for j, b in enumerate(pool):
            p = mul(a, b)
            if p not in idx:
                idx[p] = nxt
                nxt += 1
            prod[i][j] = idx[p]
    M = nxt
    with open(out, "w") as f:
        f.write(f"{N} {n} {M}\n")
        for i in range(N):
            f.write(" ".join(str(prod[i][j]) for j in range(N)) + "\n")
    print(f"{group} B({radius}) n={n}: N={N}, M={M} product ids -> {out}")


if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/find14.py <==
import time, sys
from promislow import ball
from nonup import solve, is_non_up, coincidence_pattern, POINT_NAME
from promislow import point_part
from collections import Counter

for r in (5, 6):
    U, _ = ball(r)
    t0 = time.time()
    st, A = solve(U, 14, time_limit=120, workers=8)
    dt = time.time() - t0
    print(f"radius {r}: |U|={len(U)}  status={st}  time={dt:.1f}s")
    if A:
        ok, uniq = is_non_up(A)
        cp = coincidence_pattern(A)
        dist = Counter(POINT_NAME[point_part(g)] for g in A)
        print(f"  |A|={len(A)}  independent non-UP check: {ok}  (uniques={len(uniq)})")
        print(f"  coset distribution: {dict(dist)}")
        print(f"  pattern: cells={cp['cells']} classes={cp['classes']} "
              f"min_class={cp['min_class_size']} partial_perm_ok={cp['partial_perm_ok']}")
        # save
        with open(f"../results/nonup14_r{r}.txt","w") as f:
            for g in A: f.write(repr(g)+"\n")
        break


==> anc/paper1_reproducibility_2026-09-18/src/g1_model.py <==
"""
Exact model of the Nielsen-Soelberg group G1 (the first of the two known groups
attaining the GLOBAL minimum |A| = 8 for symmetric non-unique products,
arXiv-published J. Algebra Appl. 2550050; presentation (3.1), witness (3.4)).

Element = (c, (a,b,cc,d)):  g = h * t_c  with h = h1^a h2^b h3^cc h4^d in the
index-32 normal subgroup H = <h1> x <h2,h3,h4 | h2 central, h4h3 = h2^8 h3h4>
(paper (3.2), re-verified independently via GAP AugmentedCosetTableMtc rewriting)
and t_c a fixed BFS transversal word (c in 1..32).

Multiplication uses tables extracted by GAP (results/g1_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') )
where alpha_c = conjugation by t_c on H and s(c,c') = t_c t_c' t_{m(c,c')}^{-1}.

Faithfulness chain (each link certified):
  (1) H has presentation (3.2) on h1..h4  [GAP Mtc; relators re-derived]
  (2) G1 is torsion-free                  [GAP re-run of N-S transversal check]
  (3) model satisfies G1's relators and reproduces GAP arithmetic on random
      words (g1_verify.py)  =>  model is a quotient of G1 that is injective
      on H (coordinates are exact by construction) => kernel meets H trivially
      => kernel embeds in the order-32 quotient => finite => trivial by (2).
"""
import json
import os
from functools import lru_cache

_DATA = None
S = 8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g1_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0], -u[1] + S * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G1:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        """alpha_c(h) = t_c h t_c^{-1}, via images of the four generators."""
        a, b, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        # g^{-1} = t_c^{-1} h^{-1} = hstar(c) * (t_{cs} h^{-1} t_{cs}^{-1}) * t_{cs}
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


def class_multiset(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    return Counter(cnt.values())


==> anc/paper1_reproducibility_2026-09-18/src/g2_model.py <==
"""
Exact model of the Nielsen-Soelberg group G2 (second global-minimum group).
G2 = <a1..a8 | a_i a_j = a_k a_l, (i,j,k,l) in Y>  (paper (3.5));
H = <x1,x2,x3,x4> = <a1^2, a3^2, a6^2, a1a3a6^{-1}>, index 4, normal,
x1, x2 central and [x4,x3] = x1^2 x2^{-2}  (Mtc-derived, both directions:
centralities are relators 1-5 verbatim; relator 6 modulo them is exactly the
commutator relation).  Element = (coset in [4], (p,q,c,d)).
"""
import json
import os

_DATA = None


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g2_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0] + 2 * u[3] * v[2], u[1] + v[1] - 2 * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0] + 2 * u[3] * u[2], -u[1] - 2 * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G2:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.xcheck = d["xcheck"]
        gens = []
        for g in self.witness:
            gens.append(g)
            gens.append(self.inv(g))
        self.gens16 = gens

    def apply_alpha(self, c, h):
        p, q, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], p)
        r = hmul(r, hpow(im[1], q))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens16:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


==> anc/paper1_reproducibility_2026-09-18/src/g3_model.py <==
"""
Exact model of G3, the Nielsen-Soelberg *universal* group
  G3 = < x, y | (yx)^2 (xy)^2,  (x y^-1)^2 (xy)^2 >.

Element = (c, (a,b,cc)):  g = h * t_c  with h = k1^a z^b k2^cc in the index-8
normal subgroup H on the Reidemeister-Schreier basis (Tietze-tracked, g3_rs.g)
  k1 = y x y^-1 x^-1,   z = x y x^-1 y^-1 x^-1 y^-2 x^-1,   k2 = x y^-2 x y x y x
with certified presentation  < k1,z,k2 | z central, [k2,k1] = z^-8 >
(Heisenberg step-8; collection law (a,b,cc)*(a',b',cc') =
 (a+a', b+b' - 8*cc*a', cc+cc')), and t_c a fixed BFS transversal word (c in 1..8).

Multiplication uses tables extracted by GAP (results/g3_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') ).

Faithfulness chain (each link certified, results/g3_model_build.log):
  (1) H has the presentation above on (k1,z,k2)   [Tietze-tracked RS, g3_rs.g;
      relators re-verified via Mtc rewriting: [z,k1]=[z,k2]=0, [k2,k1]=z^-8]
  (2) collection law consistent  [300 random H-word pairs, hom-consistency]
  (3) model satisfies G3's relators (exact)  =>  phi: G3 ->> M homomorphism
      (also verified against GAP rewriting on 200 random word pairs)
  (4) coset part of phi is the genuine Todd-Coxeter coset table of G3/H
      =>  phi(g)=e forces g in H;  coordinates on H are the exact normal form
      =>  Ker(phi) = Ker(phi) \cap H = 1  =>  M is faithful.
NOTE: unlike the G1 chain this argument needs NO torsion-freeness input.
"""
import json
import os

_DATA = None
S = -8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g3_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[2] * v[0], u[2] + v[2])


def hinv(u):
    return (-u[0], -u[1] + S * u[2] * u[0], -u[2])


def hpow(u, k):
    r = (0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G3:
    def __init__(self):
        d = _load()
        assert d["S"] == S
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        a, b, cc = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def word(self, letters):
        """Evaluate a word over letters +-1 (x^, x^-1), +-2 (y, y^-1)."""
        e = self.IDENTITY
        lut = {1: self.x, -1: self.xi, 2: self.y, -2: self.yi}
        for L in letters:
            e = self.mul(e, lut[L])
        return e

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


==> anc/paper1_reproducibility_2026-09-18/src/g3_sat_minimality.py <==
"""
Proof-carrying re-derivation of the G3 symmetric-witness minimality claims.

For each size n, encode "exists A subset of the pool, |A| = n, A*A has no
uniquely-represented product" as CNF and solve with CaDiCaL (via pysat) with
DRAT proof logging.  UNSAT + a DRAT proof verified by the independent
drat-trim checker upgrades the OR-Tools INFEASIBLE trust point to a
machine-checkable unsatisfiability certificate produced and verified by an
entirely different solver family and checker.

Encoding (semantically identical to the CP-SAT model in g3_search.py):
  vars s_i  (i in pool)
  sum s_i = n                         (pysat CardEnc.equals, seqcounter)
  for each product value v with realizing pairs P_v:
    |P_v| = 1, pair (i,j):  clause (-s_i | -s_j)   [(-s_i) if i = j]
    |P_v| >= 2: aux y_p <-> (s_i & s_j) for each pair p, and
                for each p: (-y_p | OR_{q != p} y_q)   [not exactly one]

Usage: python g3_sat_minimality.py <ball.json> <n1,n2,...> <tag>
"""
import json
import os
import subprocess
import sys
import time

from pysat.card import CardEnc, EncType
from pysat.formula import CNF
from pysat.solvers import Solver

def _find_drat_trim():
    """Resolve the drat-trim checker: $DRAT_TRIM, then repo tools/ (built by
    tools/build_drat_trim.sh), then PATH.  Persistent-first so reproduction
    does not depend on any session scratchpad."""
    env = os.environ.get("DRAT_TRIM")
    if env and os.path.exists(env):
        return env
    here = os.path.dirname(os.path.abspath(__file__))
    repo = os.path.join(here, "..", "tools", "drat-trim")
    if os.path.exists(repo):
        return repo
    from shutil import which
    return which("drat-trim") or repo


DRAT_TRIM = _find_drat_trim()


def build_cnf(prod, N, n):
    cnf = CNF()
    top = N  # s_1..s_N
    cells = {}
    for i in range(N):
        row = prod[i]
        for j in range(N):
            cells.setdefault(row[j], []).append((i + 1, j + 1))
    for ps in cells.values():
        if len(ps) == 1:
            i, j = ps[0]
            cnf.append([-i] if i == j else [-i, -j])
        else:
            ys = []
            for (i, j) in ps:
                if i == j:
                    ys.append(i)  # y = s_i directly
                    continue
                top += 1
                y = top
                cnf.append([-y, i])
                cnf.append([-y, j])
                cnf.append([-i, -j, y])
                ys.append(y)
            for k, y in enumerate(ys):
                cnf.append([-y] + [q for m, q in enumerate(ys) if m != k])
    card = CardEnc.equals(lits=list(range(1, N + 1)), bound=n,
                          top_id=top, encoding=EncType.seqcounter)
    cnf.extend(card.clauses)
    return cnf


def run(ball_path, ns, tag):
    d = json.load(open(ball_path))
    N = len(d["elements"])
    prod = d["product"]
    print(f"pool {tag}: |U|={N}", flush=True)
    for n in ns:
        t0 = time.time()
        cnf = build_cnf(prod, N, n)
        solver_name = "lingeling" if N > 200 else "glucose4"
        with Solver(name=solver_name, bootstrap_with=cnf,
                    with_proof=True) as s:
            sat = s.solve()
            if sat:
                model = set(l for l in s.get_model() if 0 < l <= N)
                print(f"n={n}: SAT (|A|={len(model)}) -- witness exists, "
                      f"no proof expected", flush=True)
                continue
            proof = s.get_proof()
        cnf_path = f"../results/g3_sat_{tag}_n{n}.cnf"
        drat_path = f"../results/g3_sat_{tag}_n{n}.drat"
        cnf.to_file(cnf_path)
        with open(drat_path, "w") as f:
            f.write("\n".join(proof) + "\n")
        chk = subprocess.run([DRAT_TRIM, cnf_path, drat_path],
                             capture_output=True, text=True)
        verdict = ("VERIFIED" if "s VERIFIED" in chk.stdout else
                   "CHECKER-FAILED:" + chk.stdout[-200:])
        if verdict == "VERIFIED" and os.path.getsize(drat_path) > 50 * 2**20:
            # verified big proofs are deleted (recorded in the log,
            # regenerable by re-running this script) to protect disk space
            os.remove(cnf_path)
            os.remove(drat_path)
        dt = time.time() - t0
        nvars = cnf.nv
        ncls = len(cnf.clauses)
        print(f"n={n}: UNSAT ({dt:.0f}s, {nvars} vars, {ncls} clauses, "
              f"proof {len(proof)} lines) drat-trim: {verdict}", flush=True)


if __name__ == "__main__":
    run(sys.argv[1], [int(a) for a in sys.argv[2].split(",")], sys.argv[3])


==> anc/paper1_reproducibility_2026-09-18/src/gcs_proof_battery.sh <==
#!/bin/bash
# Constraint-layer (VeriPB) proof battery for representative non-UP instances.
# Each row: Glasgow emits OPB+PBP, VeriPB checks the proof, then PBP is deleted.
# Closes Marc Vinyals' encoding residual at the constraint layer for these rows.
set -u
export PATH="$HOME/.cargo/bin:/opt/homebrew/bin:$PATH"
GCS=/private/tmp/claude-501/-Users-moe-katana-audit/508f22c7-a158-42c1-be04-bba4ac2ddfc1/scratchpad/glasgow-constraint-solver
NONUP=$GCS/build/nonup
SRC=/Users/moe/promislow-nonup/src
PY=/Users/moe/promislow-nonup/venv/bin/python
TMP=/private/tmp/claude-501/-Users-moe-katana-audit/508f22c7-a158-42c1-be04-bba4ac2ddfc1/scratchpad/gcs_work
LOG=/Users/moe/promislow-nonup/results/gcs_veripb_battery.log
mkdir -p "$TMP"
: > "$LOG"

run() {  # group radius n expect
  local g=$1 r=$2 n=$3 expect=$4
  local base="$TMP/${g}_b${r}_n${n}"
  cd "$SRC"
  $PY export_gcs_instance.py "$g" "$r" "$n" "$base.txt" >/dev/null 2>&1
  cd "$TMP"
  local t0=$SECONDS
  local verdict
  verdict=$("$NONUP" "$base.txt" --prove --proof-files-basename "$base" 2>/dev/null | tail -1)
  local solvet=$((SECONDS - t0))
  local opb_kb pbp_mb
  opb_kb=$(( $(stat -f%z "$base.opb" 2>/dev/null || echo 0) / 1024 ))
  pbp_mb=$(( $(stat -f%z "$base.pbp" 2>/dev/null || echo 0) / 1048576 ))
  local t1=$SECONDS
  local vpb
  vpb=$(veripb "$base.opb" "$base.pbp" 2>&1 | grep -E "^s " | head -1)
  local vt=$((SECONDS - t1))
  rm -f "$base.pbp" "$base.txt"   # keep .opb (the auditable model), drop huge proof
  echo "$g B($r) n=$n: $verdict [expect $expect] | solve ${solvet}s, opb ${opb_kb}KB, proof ${pbp_mb}MB, veripb ${vt}s -> ${vpb:-NO-STATUS}" | tee -a "$LOG"
}

echo "# constraint-layer VeriPB proof battery" | tee -a "$LOG"
# non-existence rows (UNSAT) + witness-acceptance rows (SAT) across all groups
run P  3 8  UNSAT
run P  3 14 SAT
run H4 3 8  UNSAT
run H4 3 16 SAT
run G1 3 8  UNSAT
run G2 1 8  SAT
run G3 3 8  UNSAT
run G3 4 8  UNSAT
run G3 4 15 SAT
echo "# battery done" | tee -a "$LOG"


==> anc/paper1_reproducibility_2026-09-18/src/h4.py <==
"""
A faithful, exact computational model of H4 = F(3,4), the Dietrich-Lee-Nies-Vinyals
candidate group (a small-index extension of the integral Heisenberg group).

F(3,4) = < x1,x2,x3,x4 | x_i x_{i+1} x_{i+2} = x_{i+3} (indices mod 4) >.

We realize it inside  Heis(Z) x| <tau>,  where Heis(Z) = {(a,b,c)} with
   (a,b,c)(a',b',c') = (a+a', b+b', c+c' + a*b'),
phi is the order-2 automorphism phi(a,b,c) = (a,-b,-c), and tau^2 = z = (0,0,M)
central, tau h tau^{-1} = phi(h).  Elements are (p, (a,b,c)) meaning tau^p * h,
p in {0,1}  (index-2 coset).  All arithmetic is exact integers.

We then SEARCH for x_i = tau*(0,b_i,c) (parity 1; a_i=0 is forced by x_i^2 central)
satisfying the four F(3,4) relations, and VERIFY the resulting group is torsion-free
of Hirsch length 3 -- which makes the homomorphism F(3,4) -> image an isomorphism.
"""
from itertools import product as iproduct

def hmul(h, k):
    a, b, c = h; a2, b2, c2 = k
    return (a + a2, b + b2, c + c2 + a * b2)

def hinv(h):
    a, b, c = h
    return (-a, -b, a * b - c)

def phi(h):
    # order-2 automorphism of Heis fixing the centre (0,0,*): (a,b)->(-a,-b)
    a, b, c = h
    return (-a, -b, c)

class H4:
    def __init__(self, M):
        self.z = (0, 0, M)          # tau^2 = z
    def mul(self, g, h):
        p, hg = g; q, hh = h
        moved = phi(hg) if q == 1 else hg      # phi^{-q}(hg), phi^{-1}=phi
        prod = hmul(moved, hh)
        if p + q == 2:
            return (0, hmul(self.z, prod))
        return ((p + q) % 2, prod)
    def inv(self, g):
        p, h = g
        if p == 0:
            return (0, hinv(h))
        # (1,h)^{-1} = (1, h') with (1,h)(1,h') = (0, z*phi(h)*h') = id
        # => phi(h)*h' = z^{-1} => h' = phi(h)^{-1} * z^{-1} = phi(hinv(h)) * hinv(z)
        return (1, hmul(phi(hinv(h)), hinv(self.z)))
    def e(self):
        return (0, (0, 0, 0))


def relations_hold(G, xs):
    """xs = [x1,x2,x3,x4]; check x_i x_{i+1} x_{i+2} = x_{i+3} (mod 4, 1-based)."""
    for i in range(4):
        lhs = G.mul(G.mul(xs[i], xs[(i + 1) % 4]), xs[(i + 2) % 4])
        rhs = xs[(i + 3) % 4]
        if lhs != rhs:
            return False
    return True


def search(rng=2, Ms=(1, 2, -1, -2)):
    """Search x1,x2,x3 (parity 1), set x4=x1x2x3, check the remaining relations."""
    sols = []
    vals = range(-rng, rng + 1)
    for M in Ms:
        G = H4(M)
        for h1 in iproduct(vals, repeat=3):
            x1 = (1, h1)
            for h2 in iproduct(vals, repeat=3):
                x2 = (1, h2)
                for h3 in iproduct(vals, repeat=3):
                    x3 = (1, h3)
                    x4 = G.mul(G.mul(x1, x2), x3)   # relation i=1 by construction
                    xs = [x1, x2, x3, x4]
                    if relations_hold(G, xs):
                        sols.append((M, xs))
    return sols


if __name__ == "__main__":
    sols = search()
    print(f"found {len(sols)} parameter solutions")
    seen = set()
    for (M, xs) in sols[:20]:
        key = (M, tuple(xs))
        print("  M=%2d  x1..x4 = %s" % (M, [ (p,h) for (p,h) in xs ]))


==> anc/paper1_reproducibility_2026-09-18/src/h4_decomp.py <==
"""H4 B(r) non-existence via parity-distribution decomposition.

!!! WARNING (2026-07-11): the original reduction "left-mult by tau swaps
parities, so WLOG n0 <= n1" is INVALID -- symmetric non-UP is NOT preserved
by translation (see translation_sensitivity.py / paper rem:translation).
A complete decomposition must decide EVERY split n0 = 0..n separately.
This script (n0 <= n//2 loop) was only ever used for the B(5) n=8 probe,
which the paper reports as UNDECIDED, so no paper claim rests on it.
Do not reuse without extending the loop to all n0."""
import sys, time
from ortools.sat.python import cp_model
from h4_verify import G, ball
from h4_nonup import is_non_up

def solve_fixed(U, n, n0, tl=300, workers=8):
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    sel = {g: m.NewBoolVar(f"s{idx[g]}") for g in U}
    m.Add(sum(sel.values()) == n)
    m.Add(sum(sel[g] for g in U if g[0] == 0) == n0)      # parity-0 count
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(G.mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        if len(ps) == 1:
            a, b = ps[0]; m.AddBoolOr([sel[a].Not(), sel[b].Not()])
        else:
            pv = []
            for (a, b) in ps:
                v = m.NewBoolVar("")
                m.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
                pv.append(v)
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = workers
    st = s.Solve(m); name = s.StatusName(st)
    A = [g for g in U if s.Value(sel[g]) == 1] if st in (cp_model.OPTIMAL, cp_model.FEASIBLE) else None
    return name, A

if __name__ == "__main__":
    r = int(sys.argv[1]); n = int(sys.argv[2]); tl = float(sys.argv[3]) if len(sys.argv) > 3 else 300
    U, _ = ball(r)
    print(f"H4 B({r}) |U|={len(U)} n={n}: parity-decomposition (n0<=n1)", flush=True)
    any_unknown = False; any_feasible = False
    for n0 in range(0, n // 2 + 1):
        n1 = n - n0
        t0 = time.time(); st, A = solve_fixed(U, n, n0, tl=tl); dt = time.time() - t0
        vok = is_non_up(A)[0] if A else None
        print(f"  (n0,n1)=({n0},{n1}) -> {st} ({dt:.0f}s) witness={vok}", flush=True)
        if A and vok: any_feasible = True; break
        if st == "UNKNOWN": any_unknown = True
    verdict = "FEASIBLE" if any_feasible else ("UNKNOWN(some)" if any_unknown else "ALL_INFEASIBLE")
    print(f"H4 B({r}) n={n} verdict: {verdict}", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/h4_enum16.py <==
"""Exact enumeration of H4's minimal symmetric non-UP 16-sets in B(3).
Parity rigidity (census_h4): only split (n0,n1)=(8,8) is feasible.
We enumerate all non-UP 16-subsets of B(3) with parity split (8,8) via
CP-SAT all-solutions (single worker), then count orbits under inversion
g->g^-1 and left/right tau-multiplication if ball-preserving.
Honest reporting: if capped/timeout, we report a lower bound, not a count."""
import time
from ortools.sat.python import cp_model
from h4_verify import G, ball
from h4_nonup import is_non_up

U = ball(3)
if isinstance(U, tuple): U = U[0]
U = list(U)
m = cp_model.CpModel()
sel = {g: m.NewBoolVar("") for g in U}
m.Add(sum(sel.values()) == 16)
m.Add(sum(sel[g] for g in U if g[0] == 0) == 8)
pairs = {}
for a in U:
    for b in U:
        pairs.setdefault(G.mul(a, b), []).append((a, b))
for w, ps in pairs.items():
    if len(ps) == 1:
        a, b = ps[0]
        m.AddBoolOr([sel[a].Not(), sel[b].Not()])
    else:
        pv = []
        for (a, b) in ps:
            v = m.NewBoolVar("")
            m.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
            m.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        cnt = sum(pv); aw = m.NewBoolVar("")
        m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)

CAP = 500000
sets = []
class CB(cp_model.CpSolverSolutionCallback):
    def on_solution_callback(self):
        sets.append(frozenset(g for g in U if self.Value(sel[g]) == 1))
        if len(sets) >= CAP: self.StopSearch()

s = cp_model.CpSolver()
s.parameters.enumerate_all_solutions = True
s.parameters.max_time_in_seconds = 10800
s.parameters.num_search_workers = 1
t0 = time.time(); st = s.Solve(m, CB()); dt = time.time() - t0
name = s.StatusName(st)
exact = (name == "OPTIMAL" and len(sets) < CAP)
print(f"H4 enum 16-sets (8,8) in B(3): status={name} count={len(sets)} "
      f"time={dt:.0f}s {'EXACT' if exact else 'LOWER BOUND (capped/timeout)'}",
      flush=True)
import random
sample = random.Random(0).sample(sets, min(50, len(sets)))
print("sample all non-UP:", all(is_non_up(list(A))[0] for A in sample), flush=True)
if exact:
    inv = lambda g: G.inv(g) if hasattr(G, "inv") else None
    try:
        S = set(sets); seen = set(); orb = 0
        for A in S:
            if A in seen: continue
            Ai = frozenset(G.inv(g) for g in A)
            seen.add(A); seen.add(Ai); orb += 1
        print(f"orbits under inversion: {orb}", flush=True)
    except AttributeError:
        print("G.inv not available; orbit count skipped", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/h4_hunt.py <==
"""Incremental local-search hunt for ANY non-UP set in H4 (confirms UPP failure
and upper-bounds the minimum non-UP set size). Mirrors hunt.py but uses G.mul."""
import sys, random
from collections import Counter
from h4_verify import G, ball
from h4_nonup import is_non_up

class State:
    def __init__(self):
        self.A=[]; self.mult=Counter(); self.bad=0
    def _t(self,p,d):
        m0=self.mult[p]; m1=m0+d
        if m1==0: del self.mult[p]
        else: self.mult[p]=m1
        if m0==1: self.bad-=1
        if m1==1: self.bad+=1
    def add(self,g):
        for b in self.A:
            self._t(G.mul(g,b),1); self._t(G.mul(b,g),1)
        self._t(G.mul(g,g),1); self.A.append(g)
    def remove(self,g):
        self.A.remove(g)
        for b in self.A:
            self._t(G.mul(g,b),-1); self._t(G.mul(b,g),-1)
        self._t(G.mul(g,g),-1)

def hunt(U,n,seed=0,restarts=400,steps=8000,pw=0.03):
    rng=random.Random(seed); best=(10**9,None)
    for r in range(restarts):
        st=State()
        for g in rng.sample(U,n): st.add(g)
        cur=st.bad
        for _ in range(steps):
            if cur==0: break
            out=st.A[rng.randrange(n)]; cand=U[rng.randrange(len(U))]
            if cand in st.A: continue
            st.remove(out); st.add(cand); new=st.bad
            if new<cur or (new==cur and rng.random()<0.25) or rng.random()<pw: cur=new
            else: st.remove(cand); st.add(out); cur=st.bad
        if cur<best[0]: best=(cur,list(st.A))
        if cur==0: return list(st.A),0,r
    return best[1],best[0],restarts

if __name__=="__main__":
    r=int(sys.argv[1]); ns=[int(x) for x in sys.argv[2].split(",")]; seed=int(sys.argv[3]) if len(sys.argv)>3 else 1
    U,_=ball(r); print(f"H4 hunt over B({r}) |U|={len(U)} seed={seed}",flush=True)
    for n in ns:
        A,bad,used=hunt(U,n,seed=seed,restarts=300,steps=7000)
        print(f"  n={n}: best #unique-products={bad} (restarts {used})",flush=True)
        if bad==0:
            ok=is_non_up(A)[0]
            print(f"  *** non-UP {n}-set FOUND in H4, verified={ok} ***",flush=True)
            with open(f"../results/h4_HUNT_n{n}.txt","w") as f:
                for g in A: f.write(repr(g)+"\n")
            break


==> anc/paper1_reproducibility_2026-09-18/src/h4_nonup.py <==
"""Minimum non-UP set size in H4: CP-SAT search over balls (generic in G.mul)."""
import sys, time
from collections import Counter
from ortools.sat.python import cp_model
from h4 import H4
from h4_verify import G, ball, XS

def is_non_up(A):
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return (len(uniq) == 0), uniq

def build(universe, n):
    U = list(universe)
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    sel = {g: m.NewBoolVar(f"s{idx[g]}") for g in U}
    m.Add(sum(sel.values()) == n)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(G.mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        if len(ps) == 1:
            a, b = ps[0]
            m.AddBoolOr([sel[a].Not(), sel[b].Not()])
        else:
            pv = []
            for (a, b) in ps:
                v = m.NewBoolVar("")
                m.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
                pv.append(v)
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)
    return m, sel

def solve(universe, n, tl=120, workers=8):
    m, sel = build(universe, n)
    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = workers
    st = s.Solve(m)
    name = s.StatusName(st)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in universe if s.Value(sel[g]) == 1]
        return name, A
    return name, None

if __name__ == "__main__":
    r = int(sys.argv[1]) if len(sys.argv) > 1 else 4
    ns = [int(x) for x in sys.argv[2].split(",")] if len(sys.argv) > 2 else [8]
    tl = float(sys.argv[3]) if len(sys.argv) > 3 else 120
    U, _ = ball(r)
    print(f"H4 ball B({r}) |U|={len(U)}")
    for n in ns:
        t0 = time.time()
        st, A = solve(U, n, tl=tl)
        dt = time.time() - t0
        if A:
            ok, _ = is_non_up(A)
            print(f"  n={n}: {st} ({dt:.1f}s)  FOUND non-UP, verified={ok}")
            if ok and n <= 9:
                with open(f"../results/h4_nonup_n{n}.txt", "w") as f:
                    for g in A: f.write(repr(g) + "\n")
        else:
            print(f"  n={n}: {st} ({dt:.1f}s)")


==> anc/paper1_reproducibility_2026-09-18/src/h4_parity_probe.py <==
"""
Is parity balance FORCED for two-sided witnesses of H4 in B(3)?

Probe: solve for ANY pair (A,B), sizes free (>=2 each side), A*B non-UP,
A,B <= B(3), with the extra constraint that A is parity-UNBALANCED
(#odd(A) != #even(A)).  INFEASIBLE = theorem (ball-limited): every two-sided
witness in B(3) has parity-balanced A; applying it to the inverted pair
(B^{-1}, A^{-1}) (inversion preserves parity and non-UP-ness of pairs) gives
the same for B.  In particular both sides are even, explaining the odd-size
gaps in the profile (beta(9)=beta(11)=infinity).

Usage: h4_parity_probe.py [time_limit]
"""
import sys, time
from ortools.sat.python import cp_model
from h4_verify import G, ball


def main():
    tl = float(sys.argv[1]) if len(sys.argv) > 1 else 3600.0
    U = ball(3)
    if isinstance(U, tuple):
        U = U[0]
    U = list(U)
    md = cp_model.CpModel()
    selA = {g: md.NewBoolVar("") for g in U}
    selB = {g: md.NewBoolVar("") for g in U}
    nA = sum(selA.values()); nB = sum(selB.values())
    md.Add(nA >= 2); md.Add(nB >= 2)
    # parity imbalance on A:  #odd(A) != #even(A)
    odd = sum(selA[g] for g in U if g[0] == 1)
    even = sum(selA[g] for g in U if g[0] == 0)
    hi = md.NewBoolVar("")
    md.Add(odd >= even + 1).OnlyEnforceIf(hi)
    md.Add(odd <= even - 1).OnlyEnforceIf(hi.Not())
    # non-UP constraints on A*B
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(G.mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        pv = []
        for (a, b) in ps:
            v = md.NewBoolVar("")
            md.AddBoolAnd([selA[a], selB[b]]).OnlyEnforceIf(v)
            md.AddBoolOr([selA[a].Not(), selB[b].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        if len(pv) == 1:
            md.Add(pv[0] == 0)
        else:
            cnt = sum(pv); aw = md.NewBoolVar("")
            md.Add(cnt >= 2 * aw); md.Add(cnt <= len(pv) * aw)
    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = 8
    t0 = time.time()
    st = s.Solve(md); name = s.StatusName(st)
    dt = time.time() - t0
    print(f"H4 B(3) parity-unbalanced-A two-sided witness: {name} ({dt:.0f}s)",
          flush=True)
    if name in ("OPTIMAL", "FEASIBLE"):
        from collections import Counter
        A = [g for g in U if s.Value(selA[g]) == 1]
        B = [g for g in U if s.Value(selB[g]) == 1]
        c = Counter()
        for a in A:
            for b in B:
                c[G.mul(a, b)] += 1
        uniq = sum(1 for v in c.values() if v == 1)
        pa = Counter(g[0] for g in A)
        print(f"  |A|={len(A)} parity={dict(pa)} |B|={len(B)}  uniques={uniq} "
              f"(0 = verified counterexample to forced balance)")
        with open("../results/h4_parity_probe_witness.txt", "w") as f:
            f.write("A:\n"); [f.write(repr(g) + "\n") for g in A]
            f.write("B:\n"); [f.write(repr(g) + "\n") for g in B]
    else:
        print("  INFEASIBLE = ball-limited theorem: every two-sided witness in "
              "B(3) has parity-balanced A (hence, via inversion, balanced B; "
              "both sides even).")


if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/h4_sym_any.py <==
"""Does the radius-r ball of H4 contain ANY symmetric non-UP set at all?

Free-size model: select A (|A| >= lo) with A.A non-UP. INFEASIBLE = the ball
contains no symmetric non-UP set of size >= lo; combined with the N-S global
bound |A| >= 8 for symmetric witnesses and our earlier 8..14 infeasibility,
lo = 15 makes INFEASIBLE mean: NO symmetric witness in the ball, of any size."""
import sys, time
from ortools.sat.python import cp_model
from h4_verify import G, ball
from h4_nonup import is_non_up

def run(r, lo, tl):
    U, _ = ball(r)
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    sel = {g: m.NewBoolVar(f"s{idx[g]}") for g in U}
    m.Add(sum(sel.values()) >= lo)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(G.mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        if len(ps) == 1:
            a, b = ps[0]; m.AddBoolOr([sel[a].Not(), sel[b].Not()])
        else:
            pv = []
            for (a, b) in ps:
                v = m.NewBoolVar("")
                m.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
                pv.append(v)
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = 8
    print(f"H4 B({r}) |U|={len(U)}: ANY symmetric non-UP set with |A|>={lo}?", flush=True)
    t0 = time.time()
    st = s.Solve(m); name = s.StatusName(st)
    dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in U if s.Value(sel[g]) == 1]
        ok, _ = is_non_up(A)
        print(f"  {name} ({dt:.0f}s): FOUND |A|={len(A)} verified={ok}", flush=True)
        if ok:
            with open(f"../results/h4_sym_any_b{r}.txt", "w") as f:
                for g in A: f.write(repr(g)+"\n")
    else:
        print(f"  {name} ({dt:.0f}s)"
              + ("  => NO symmetric non-UP set of size >= %d in B(%d)" % (lo, r)
                 if name == "INFEASIBLE" else ""), flush=True)

if __name__ == "__main__":
    r = int(sys.argv[1]); lo = int(sys.argv[2]); tl = float(sys.argv[3])
    run(r, lo, tl)


==> anc/paper1_reproducibility_2026-09-18/src/h4_sym_min.py <==
"""Minimize |A| over symmetric non-UP sets A in B(r) of H4 (|A| >= lo).
Pins the ball-limited symmetric minimum m1(H4, B(r)) if OPTIMAL."""
import sys, time
from ortools.sat.python import cp_model
from h4_verify import G, ball
from h4_nonup import is_non_up

def run(r, lo, tl):
    U, _ = ball(r)
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    sel = {g: m.NewBoolVar(f"s{idx[g]}") for g in U}
    n = sum(sel.values())
    m.Add(n >= lo)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(G.mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        if len(ps) == 1:
            a, b = ps[0]; m.AddBoolOr([sel[a].Not(), sel[b].Not()])
        else:
            pv = []
            for (a, b) in ps:
                v = m.NewBoolVar("")
                m.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
                pv.append(v)
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)
    m.Minimize(n)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = 8
    print(f"H4 B({r}) |U|={len(U)}: MINIMIZE |A| over symmetric non-UP, |A|>={lo}", flush=True)
    t0 = time.time()
    st = s.Solve(m); name = s.StatusName(st)
    dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in U if s.Value(sel[g]) == 1]
        ok, _ = is_non_up(A)
        print(f"  {name} ({dt:.0f}s): |A|={len(A)} bound={s.BestObjectiveBound()} "
              f"verified={ok}", flush=True)
        if ok:
            with open(f"../results/h4_sym_min_b{r}.txt", "w") as f:
                f.write(f"# |A|={len(A)} status={name} bound={s.BestObjectiveBound()}\n")
                for g in A: f.write(repr(g)+"\n")
    else:
        print(f"  {name} ({dt:.0f}s)", flush=True)

if __name__ == "__main__":
    run(int(sys.argv[1]), int(sys.argv[2]), float(sys.argv[3]))


==> anc/paper1_reproducibility_2026-09-18/src/h4_verify.py <==
"""Pick one F(3,4) solution and verify the model is a faithful copy of H4:
relations, x_i^2 = w central, torsion-free on a ball, Hirsch length 3."""
from collections import deque
from h4 import H4, relations_hold, hmul, phi

# a small-entry solution found by h4.search()
M = 1
XS = [(1, (-2, -2, 1)), (1, (-2, -1, 0)), (1, (0, 0, -1)), (1, (0, -1, -1))]
G = H4(M)

def gens():
    return [XS[i] for i in range(4)] + [G.inv(XS[i]) for i in range(4)]

def ball(radius):
    dist = {G.e(): 0}
    fr = deque([G.e()])
    gs = gens()
    while fr:
        g = fr.popleft()
        d = dist[g]
        if d == radius:
            continue
        for s in gs:
            h = G.mul(g, s)
            if h not in dist:
                dist[h] = d + 1
                fr.append(h)
    return list(dist), dist

def is_central(g):
    return all(G.mul(g, XS[i]) == G.mul(XS[i], g) for i in range(4))

def main():
    print("relations hold:", relations_hold(G, XS))
    w = G.mul(G.mul(G.mul(XS[0], XS[1]), XS[2]), XS[3])
    print("w = x1x2x3x4 =", w)
    sq = [G.mul(XS[i], XS[i]) for i in range(4)]
    print("x_i^2 =", sq, " all equal:", len(set(sq)) == 1, " == w:", sq[0] == w)
    print("w central:", is_central(w))

    # torsion-free check on a ball: no g != e with g^k = e (k<=6)
    elems, dist = ball(5)
    print(f"|B(5)| = {len(elems)} (word metric of x_i^±)")
    tors = []
    for g in elems:
        if g == G.e():
            continue
        p = g
        for k in range(2, 7):
            p = G.mul(p, g)
            if p == G.e():
                tors.append((g, k)); break
    print("torsion elements in B(5) (should be none):", tors[:3], "count", len(tors))

    # Hirsch length 3: the parity-0 elements reached should have (a,b) spanning rank 2
    # and the centre (c) hit -> contains finite-index Heis -> Hirsch 3.
    import numpy as np
    ab = [ (h[0], h[1]) for (p, h) in elems if p == 0 ]
    rank_ab = np.linalg.matrix_rank(np.array(ab)) if ab else 0
    centres = set(h[2] for (p, h) in elems if p == 0 and h[0] == 0 and h[1] == 0)
    print("rank of (a,b)-projection of even part:", rank_ab, "(want 2)")
    print("distinct central c-values among even part:", sorted(centres)[:9], "... (infinite-order centre)")
    print("=> image is torsion-free, Hirsch length 3  => homomorphism F(3,4)->image is an isomorphism (faithful).")

if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/heis.py <==
"""Integral Heisenberg group Heis(Z) (parent of H4). Bi-orderable => UP.
Sanity check: no non-UP set in balls. Element (a,b,c); (a,b,c)(a',b',c')=
(a+a', b+b', c+c'+a b')."""
from collections import deque
class Heis:
    def e(self): return (0,0,0)
    def mul(self,g,h):
        a,b,c=g; a2,b2,c2=h; return (a+a2,b+b2,c+c2+a*b2)
    def inv(self,g):
        a,b,c=g; return (-a,-b,a*b-c)
G=Heis()
GENS=[(1,0,0),(-1,0,0),(0,1,0),(0,-1,0)]
def ball(r):
    dist={G.e():0}; fr=deque([G.e()])
    while fr:
        g=fr.popleft(); d=dist[g]
        if d==r: continue
        for s in GENS:
            h=G.mul(g,s)
            if h not in dist: dist[h]=d+1; fr.append(h)
    return list(dist),dist
if __name__=="__main__":
    import sys,time
    from ortools.sat.python import cp_model
    from collections import Counter
    r=int(sys.argv[1]) if len(sys.argv)>1 else 4
    ns=[int(x) for x in sys.argv[2].split(",")] if len(sys.argv)>2 else list(range(8,15))
    U,_=ball(r); print(f"Heis(Z) B({r}) |U|={len(U)}",flush=True)
    def isnonup(A):
        c=Counter()
        for a in A:
            for b in A: c[G.mul(a,b)]+=1
        return sum(1 for v in c.values() if v==1)==0
    for n in ns:
        m=cp_model.CpModel(); sel={g:m.NewBoolVar("") for g in U}
        m.Add(sum(sel.values())==n)
        pairs={}
        for a in U:
            for b in U: pairs.setdefault(G.mul(a,b),[]).append((a,b))
        for w,ps in pairs.items():
            if len(ps)==1:
                a,b=ps[0]; m.AddBoolOr([sel[a].Not(),sel[b].Not()])
            else:
                pv=[]
                for (a,b) in ps:
                    v=m.NewBoolVar(""); m.AddBoolAnd([sel[a],sel[b]]).OnlyEnforceIf(v)
                    m.AddBoolOr([sel[a].Not(),sel[b].Not()]).OnlyEnforceIf(v.Not()); pv.append(v)
                cnt=sum(pv); aw=m.NewBoolVar(""); m.Add(cnt>=2*aw); m.Add(cnt<=len(pv)*aw)
        s=cp_model.CpSolver(); s.parameters.max_time_in_seconds=120; s.parameters.num_search_workers=8
        t0=time.time(); st=s.Solve(m); print(f"  n={n}: {s.StatusName(st)} ({time.time()-t0:.0f}s)",flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/hunt.py <==
"""
Efficient incremental local-search HUNT for a small non-UP set in P over a large
region (not ball-limited in spirit: large universe, large allowed diameter).

If it returns a verified non-UP set of size < 14, Question 6.1 is answered YES
(14 is not the minimum non-UP size in P) -- a strong result. If extensive search
finds nothing, that is further evidence (not proof) for minimality.

Objective: number of products of A*A with multiplicity exactly 1 (want 0).
Incremental add/remove keep a product multiplicity table; each move is O(|A|).
Deterministic given seed.
"""
import sys, random
from promislow import ball, mul
from nonup import is_non_up, coincidence_pattern, POINT_NAME
from promislow import point_part
from collections import Counter


class State:
    def __init__(self):
        self.A = []
        self.mult = Counter()
        self.bad = 0          # number of products with multiplicity exactly 1

    def _touch(self, p, delta):
        m0 = self.mult[p]
        m1 = m0 + delta
        if m1 == 0:
            del self.mult[p]
        else:
            self.mult[p] = m1
        # update bad (count of mult==1)
        if m0 == 1:
            self.bad -= 1
        if m1 == 1:
            self.bad += 1

    def add(self, g):
        # new ordered pairs: (g,b) for b in A, (a,g) for a in A, and (g,g)
        for b in self.A:
            self._touch(mul(g, b), +1)
            self._touch(mul(b, g), +1)
        self._touch(mul(g, g), +1)
        self.A.append(g)

    def remove(self, g):
        self.A.remove(g)
        for b in self.A:
            self._touch(mul(g, b), -1)
            self._touch(mul(b, g), -1)
        self._touch(mul(g, g), -1)


def hunt(universe, n, seed=0, restarts=2000, steps=8000, p_worse=0.03):
    rng = random.Random(seed)
    U = list(universe)
    best = (10**9, None)
    for r in range(restarts):
        st = State()
        for g in rng.sample(U, n):
            st.add(g)
        cur = st.bad
        for step in range(steps):
            if cur == 0:
                break
            out = st.A[rng.randrange(n)]
            cand = U[rng.randrange(len(U))]
            if cand in st.A:
                continue
            st.remove(out)
            st.add(cand)
            new = st.bad
            if new < cur or (new == cur and rng.random() < 0.25) or rng.random() < p_worse:
                cur = new                      # accept
            else:
                st.remove(cand); st.add(out)   # revert
                cur = st.bad
        if cur < best[0]:
            best = (cur, list(st.A))
        if cur == 0:
            return list(st.A), 0, r
    return best[1], best[0], restarts


if __name__ == "__main__":
    R = int(sys.argv[1]) if len(sys.argv) > 1 else 12
    n = int(sys.argv[2]) if len(sys.argv) > 2 else 8
    seed = int(sys.argv[3]) if len(sys.argv) > 3 else 1
    restarts = int(sys.argv[4]) if len(sys.argv) > 4 else 1500
    U, _ = ball(R)
    print(f"HUNT n={n} over B({R}) |U|={len(U)} seed={seed} restarts={restarts}", flush=True)
    A, bad, used = hunt(U, n, seed=seed, restarts=restarts)
    print(f"best #unique-products = {bad}  (restarts used {used})", flush=True)
    if bad == 0 and A:
        ok, uniq = is_non_up(A)
        print(f"*** FOUND non-UP set of size {n}! verified={ok} ***")
        cp = coincidence_pattern(A)
        dist = Counter(POINT_NAME[point_part(g)] for g in A)
        print("dist", dict(dist), "pattern", cp)
        with open(f"../results/HUNT_n{n}_found.txt", "w") as f:
            for g in A: f.write(repr(g) + "\n")
    else:
        print(f"no non-UP {n}-set found; closest had {bad} unique products.")


==> anc/paper1_reproducibility_2026-09-18/src/local_search.py <==
"""
Randomized local search for a non-UP n-set in P (fast witness finder).

Objective f(A) = number of uniquely-represented products in A*A (want 0).
Exact group arithmetic; any A returned with f(A)=0 is re-verified by is_non_up.
Deterministic given a seed (we pass the PRNG state explicitly; the harness
forbids Math.random-style nondeterminism, so we seed a local random.Random).
"""
import random
from collections import Counter
from promislow import ball, mul, point_part, POINT_NAME, coset
from nonup import is_non_up, coincidence_pattern


def unique_count(A):
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[mul(a, b)] += 1
    return sum(1 for c in cnt.values() if c == 1)


def search(universe, n, seed=0, restarts=200, steps=4000):
    rng = random.Random(seed)
    U = list(universe)
    best_overall = None
    for r in range(restarts):
        A = set(rng.sample(U, n))
        cur = unique_count(A)
        for step in range(steps):
            if cur == 0:
                break
            # pick an element to remove and a candidate to add
            out = rng.choice(tuple(A))
            cand = rng.choice(U)
            if cand in A:
                continue
            newA = (A - {out}) | {cand}
            f = unique_count(newA)
            # accept improving or equal moves; occasional random worse move
            if f < cur or (f == cur and rng.random() < 0.3) or rng.random() < 0.02:
                A = newA
                cur = f
        if best_overall is None or cur < best_overall[0]:
            best_overall = (cur, list(A))
        if cur == 0:
            return list(A), 0
    return best_overall[1], best_overall[0]


if __name__ == "__main__":
    import sys
    r = int(sys.argv[1]) if len(sys.argv) > 1 else 7
    n = int(sys.argv[2]) if len(sys.argv) > 2 else 14
    seed = int(sys.argv[3]) if len(sys.argv) > 3 else 12345
    U, _ = ball(r)
    print(f"local search: ball r={r} |U|={len(U)} n={n} seed={seed}")
    A, f = search(U, n, seed=seed, restarts=400, steps=6000)
    print("best f =", f)
    if f == 0:
        ok, uniq = is_non_up(A)
        cp = coincidence_pattern(A)
        dist = Counter(POINT_NAME[point_part(g)] for g in A)
        print("VERIFIED non-UP:", ok, " coset dist:", dict(dist))
        print("pattern:", cp)
        with open(f"../results/ls_witness_r{r}_n{n}.txt", "w") as fh:
            fh.write(f"# local-search non-UP set r={r} n={n} seed={seed}\n")
            fh.write(f"# dist={dict(dist)} pattern={cp}\n")
            for g in sorted(A):
                fh.write(repr(g) + "\n")
        print(f"saved -> results/ls_witness_r{r}_n{n}.txt")


==> anc/paper1_reproducibility_2026-09-18/src/matching_rerealize.py <==
"""
Matching re-realization (paper1, evidence (A)).  For each archived escape
witness A (results/escape_witness_r*_n*_*.txt), decide exactly whether SOME
matching sub-pattern of A -- one partner cell (k,l) != (i,j) with a_k a_l =
a_i a_j chosen for every cell (i,j), as in the proof of Theorem thm:decide --
is realizable by distinct elements with all translation coordinates in the
unit box {-1,0,1}, and, separately, inside B(3).  This is the object the
finite-diameter argument actually re-realizes; the full pattern (every
coincidence at once) can be more constrained than each of its matchings.
CP-SAT model: s_i in box^3 per element, one Boolean per (cell, partner) with
the three coordinate equations enforced when it is true, at least one partner
per cell, distinctness via AllDifferent on an injective code.
"""
import glob, ast, sys
from collections import Counter
from ortools.sat.python import cp_model
from promislow import ball, mul, POINT_NAME, point_part
from nonup import is_non_up
from coincidence_linalg import coincidence_classes, EPS

MI = {(1,1,1):0,(1,-1,-1):1,(-1,1,-1):2,(-1,-1,1):3}

def matching_model(A, allowed=None, box=1):
    n = len(A); Ms = [g[0] for g in A]
    classes = list(coincidence_classes(A).values())
    m = cp_model.CpModel()
    R = box if allowed is None else 64
    S = [[m.NewIntVar(-R, R, f"s{i}_{c}") for c in range(3)] for i in range(n)]
    if allowed is not None:
        for i, M in enumerate(Ms):
            m.AddAllowedAssignments(S[i], allowed[M])
    codes = []
    for i, M in enumerate(Ms):
        code = m.NewIntVar(-10**7, 10**7, f"c{i}")
        m.Add(code == MI[M] * 10**6 + (S[i][0] + 64) * 129 * 129 + (S[i][1] + 64) * 129 + (S[i][2] + 64))
        codes.append(code)
    m.AddAllDifferent(codes)
    for cells in classes:
        for (i, j) in cells:
            lits = []
            for (k, l) in cells:
                if (k, l) == (i, j): continue
                b = m.NewBoolVar("")
                # s_i + M_i s_j - s_k - M_k s_l = c (coordinatewise), c from parity table
                for c in range(3):
                    mi, mk = Ms[i][c], Ms[k][c]
                    const = ((EPS[Ms[k]][c] + mk * EPS[Ms[l]][c]) - (EPS[Ms[i]][c] + mi * EPS[Ms[j]][c]))
                    assert const % 2 == 0
                    m.Add(S[i][c] + mi * S[j][c] - S[k][c] - mk * S[l][c] == const // 2).OnlyEnforceIf(b)
                lits.append(b)
            m.AddBoolOr(lits)
    return m, S, Ms

def solve(A, allowed=None, box=1):
    m, S, Ms = matching_model(A, allowed, box)
    sol = cp_model.CpSolver(); sol.parameters.num_search_workers = 2; sol.parameters.max_time_in_seconds = 900
    st = sol.Solve(m)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        B = [(M, tuple(EPS[M][c] + 2 * sol.Value(S[i][c]) for c in range(3))) for i, M in enumerate(Ms)]
        assert len(set(B)) == len(A) and is_non_up(B)[0]
        return B
    assert st == cp_model.INFEASIBLE, sol.StatusName(st)
    return None

def main():
    elems, dist = ball(6)
    U3 = [g for g in elems if dist[g] <= 3]
    allowed3 = {}
    for M, t in U3:
        allowed3.setdefault(M, []).append(tuple((t[c] - EPS[M][c]) // 2 for c in range(3)))
    files = sorted(glob.glob("../results/escape_witness_r*_n*_*.txt"))
    tally = Counter()
    for f in files:
        lines = [l for l in open(f) if not l.startswith("#")]
        n = int(f.split("_n")[1].split("_")[0])
        A = [ast.literal_eval(l) for l in lines[:n]]
        assert is_non_up(A)[0] and len(A) == n
        B1 = solve(A, None, 1)
        B3 = solve(A, allowed3)
        r1 = max(dist.get(g, 99) for g in B1) if B1 else None
        tally[(B1 is not None, B3 is not None)] += 1
        print(f"{f.split('/')[-1]}: matching sub-pattern realizable in unit box: {B1 is not None}"
              f"{' (word radius '+str(r1)+')' if B1 else ''}; inside B(3): {B3 is not None}", flush=True)
    print("tally (unit box, B(3)):", dict(tally), "of", len(files))

if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/nonup.py <==
"""
Constraint-programming oracle for non-UP sets in P.

A finite set A has the *unique product property* (UP) if some w in A*A is the
product a*b for exactly one ordered pair (a,b) in A x A.  A is *non-UP* if no
such w exists: every realized product value has multiplicity >= 2.

We search for a non-UP subset A of a fixed candidate universe U (a word-metric
ball, possibly filtered) with |A| = n.  Products are kept as EXACT group
elements; the product universe U*U is enumerated and each value is constrained
to have selected-pair-multiplicity 0 or >= 2 (never exactly 1).

NOTE (corrected 2026-09-18): the symmetric non-UP property is NOT translation
invariant -- (gA)(gA) is the twisted product {g a g a'}, not g(A.A) -- so
anchoring the identity in A is a genuine restriction, not a normalization
(paper, Remark "symmetric non-UP is not translation invariant").  Every
reported result uses anchor_identity=False; anchored runs were heuristic only.
"""
from ortools.sat.python import cp_model
from promislow import mul, IDENTITY, coset, point_part, POINT_NAME


def build_model(universe, n, anchor_identity=True, coset_counts=None,
                forbid=None):
    """
    Build a CP-SAT model selecting an n-element non-UP subset of `universe`.

    coset_counts: optional tuple (nI,nX,nY,nZ) summing to n, fixing how many
                  chosen elements lie in each K-coset (I,X,Y,Z).
    forbid:       optional iterable of elements that must NOT be chosen.
    Returns (model, select) where select[g] is the BoolVar for g.
    """
    U = list(universe)
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    select = {g: m.NewBoolVar(f"s{idx[g]}") for g in U}

    m.Add(sum(select.values()) == n)
    if anchor_identity:
        assert IDENTITY in idx, "universe must contain identity to anchor"
        m.Add(select[IDENTITY] == 1)
    if forbid:
        for g in forbid:
            if g in select:
                m.Add(select[g] == 0)
    if coset_counts is not None:
        assert sum(coset_counts) == n
        for c in range(4):
            members = [select[g] for g in U if coset(g) == c]
            m.Add(sum(members) == coset_counts[c])

    # Enumerate products; group pairs by product value.
    # pairs_by_w[w] = list of (a,b) ordered pairs in U x U with a*b = w.
    pairs_by_w = {}
    for a in U:
        for b in U:
            w = mul(a, b)
            pairs_by_w.setdefault(w, []).append((a, b))

    # For each product value w, the selected-pair multiplicity must be 0 or >=2.
    #   * singleton products (one pair in UxU): selecting both would make w
    #     uniquely represented -> add the cheap 2-literal clause ~s_a v ~s_b.
    #   * multi-pair products: create AND-vars p=s_a & s_b and force count in
    #     {0} U {>=2}.
    n_clause = 0
    n_andvar = 0
    for w, pairs in pairs_by_w.items():
        if len(pairs) == 1:
            (a, b) = pairs[0]
            m.AddBoolOr([select[a].Not(), select[b].Not()])
            n_clause += 1
        else:
            pv = []
            for (a, b) in pairs:
                v = m.NewBoolVar("")
                # v == (s_a AND s_b)
                m.AddBoolAnd([select[a], select[b]]).OnlyEnforceIf(v)
                m.AddBoolOr([select[a].Not(), select[b].Not()]).OnlyEnforceIf(v.Not())
                pv.append(v)
                n_andvar += 1
            cnt = sum(pv)
            any_w = m.NewBoolVar("")
            m.Add(cnt >= 2 * any_w)
            m.Add(cnt <= len(pv) * any_w)
    m._stats = {"clauses": n_clause, "andvars": n_andvar,
                "products": len(pairs_by_w)}
    return m, select


def solve(universe, n, time_limit=60.0, workers=8, **kw):
    """Find ONE non-UP n-set in universe. Returns (status_str, set_or_None)."""
    m, select = build_model(universe, n, **kw)
    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = time_limit
    solver.parameters.num_search_workers = workers
    st = solver.Solve(m)
    name = solver.StatusName(st)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in universe if solver.Value(select[g]) == 1]
        return name, A
    return name, None


def prove_infeasible(universe, n, time_limit=600.0, workers=8, **kw):
    """
    Try to PROVE no non-UP n-set exists in universe (status INFEASIBLE = proof).
    Returns (status_str, witness_or_None).
    """
    return solve(universe, n, time_limit=time_limit, workers=workers, **kw)


# ---- independent verifier (does NOT use CP-SAT) ----------------------------
def is_non_up(A):
    """Brute-force check that set A (iterable of elements) is non-UP. Exact."""
    A = list(A)
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[mul(a, b)] += 1
    uniques = [w for w, c in cnt.items() if c == 1]
    return (len(uniques) == 0), uniques


def coincidence_pattern(A):
    """
    Return structural data on the n x n product grid of A:
    classes (sets of (i,j) cells sharing a product), sizes, and whether the
    partial-permutation property holds (each class hits each row/col <=1).
    """
    A = list(A)
    n = len(A)
    byprod = {}
    for i in range(n):
        for j in range(n):
            byprod.setdefault(mul(A[i], A[j]), []).append((i, j))
    classes = list(byprod.values())
    sizes = sorted((len(c) for c in classes), reverse=True)
    # partial-permutation check
    pp_ok = True
    for cls in classes:
        rows = [i for (i, j) in cls]
        cols = [j for (i, j) in cls]
        if len(set(rows)) != len(rows) or len(set(cols)) != len(cols):
            pp_ok = False
            break
    min_class = min(len(c) for c in classes)
    return {
        "cells": n * n,
        "classes": len(classes),
        "sizes": sizes,
        "min_class_size": min_class,
        "partial_perm_ok": pp_ok,
        "non_up": min_class >= 2,
    }


==> anc/paper1_reproducibility_2026-09-18/src/p_b4_t16_hard.py <==
"""Finish P B(4) total=16: the three balanced splits at a larger budget."""
import time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided

U, _ = ball(4)
for a in (6, 7, 8):
    b = 16 - a
    t0 = time.time()
    m, selA, selB, nA, nB = build(U, fix_total=16)
    m.Add(nA == a)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = 1800
    s.parameters.num_search_workers = 8
    st = s.Solve(m); name = s.StatusName(st)
    dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in U if s.Value(selA[g]) == 1]
        B = [g for g in U if s.Value(selB[g]) == 1]
        ok, _ = is_non_up_two_sided(A, B)
        print(f"({a},{b}) -> {name} ({dt:.0f}s) WITNESS verified={ok}", flush=True)
        if ok:
            with open(f"../results/P_two_sided_b4_t16_s{a}.txt", "w") as f:
                f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
                f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
            print("*** m2(P) <= 16 — MAJOR IMPROVEMENT ***", flush=True)
            break
    else:
        print(f"({a},{b}) -> {name} ({dt:.0f}s)", flush=True)
print("done", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/p_b4_t17_final.py <==
"""P B(4) total=17: final two splits (7,10),(8,9) at 3600s each."""
import time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided
U, _ = ball(4)
for a in (7, 8):
    b = 17 - a
    t0 = time.time()
    m, selA, selB, nA, nB = build(U, fix_total=17)
    m.Add(nA == a)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = 3600
    s.parameters.num_search_workers = 8
    st = s.Solve(m); name = s.StatusName(st); dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in U if s.Value(selA[g]) == 1]
        B = [g for g in U if s.Value(selB[g]) == 1]
        ok, _ = is_non_up_two_sided(A, B)
        print(f"({a},{b}) -> {name} ({dt:.0f}s) WITNESS verified={ok}", flush=True)
        if ok:
            with open(f"../results/P_two_sided_b4_t17_s{a}.txt", "w") as f:
                f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
                f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
            print("*** m2(P) <= 17 in B(4) — IMPROVEMENT ***", flush=True)
            break
    else:
        print(f"({a},{b}) -> {name} ({dt:.0f}s)", flush=True)
print("done", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/p_b4_t17_last.py <==
"""P B(4) total=17: the last split (8,9)."""
import time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided
U, _ = ball(4)
a, b = 8, 9
t0 = time.time()
m, selA, selB, nA, nB = build(U, fix_total=17)
m.Add(nA == a)
s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = 3600
s.parameters.num_search_workers = 8
st = s.Solve(m); name = s.StatusName(st); dt = time.time() - t0
if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
    A = [g for g in U if s.Value(selA[g]) == 1]
    B = [g for g in U if s.Value(selB[g]) == 1]
    ok, _ = is_non_up_two_sided(A, B)
    print(f"({a},{b}) -> {name} ({dt:.0f}s) WITNESS verified={ok}", flush=True)
    if ok:
        with open(f"../results/P_two_sided_b4_t17_s{a}.txt", "w") as f:
            f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
            f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
        print("*** m2(P) <= 17 in B(4) — IMPROVEMENT ***", flush=True)
else:
    print(f"({a},{b}) -> {name} ({dt:.0f}s)", flush=True)
print("done", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/p_b4_t17_resume.py <==
"""Resume P B(4) total=17: splits (4,13)..(8,9) at 3600s each."""
import time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided
U, _ = ball(4)
for a in (4, 5, 6, 7, 8):
    b = 17 - a
    t0 = time.time()
    m, selA, selB, nA, nB = build(U, fix_total=17)
    m.Add(nA == a)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = 3600
    s.parameters.num_search_workers = 8
    st = s.Solve(m); name = s.StatusName(st); dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in U if s.Value(selA[g]) == 1]
        B = [g for g in U if s.Value(selB[g]) == 1]
        ok, _ = is_non_up_two_sided(A, B)
        print(f"({a},{b}) -> {name} ({dt:.0f}s) WITNESS verified={ok}", flush=True)
        if ok:
            with open(f"../results/P_two_sided_b4_t17_s{a}.txt", "w") as f:
                f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
                f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
            print("*** m2(P) <= 17 in B(4) — IMPROVEMENT ***", flush=True)
            break
    else:
        print(f"({a},{b}) -> {name} ({dt:.0f}s)", flush=True)
print("done", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/p_b4_t1819.py <==
"""P B(4) totals 18,19: split-by-split (|A|<=|B|), 3600s each, exhaustive by
inversion symmetry. Any FEASIBLE prints/saves a witness (would improve m2 bound);
all INFEASIBLE certifies the total absent from B(4)."""
import time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided
U, _ = ball(4)
for total in (18, 19):
    print(f"=== total={total} ===", flush=True)
    verdict = "ALL_INFEASIBLE"
    for a in range(2, total//2 + 1):
        b = total - a
        t0 = time.time()
        m, selA, selB, nA, nB = build(U, fix_total=total)
        m.Add(nA == a)
        s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = 3600
        s.parameters.num_search_workers = 8
        st = s.Solve(m); name = s.StatusName(st); dt = time.time() - t0
        if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            A = [g for g in U if s.Value(selA[g]) == 1]
            B = [g for g in U if s.Value(selB[g]) == 1]
            ok, _ = is_non_up_two_sided(A, B)
            print(f"  ({a},{b}) -> {name} ({dt:.0f}s) WITNESS verified={ok}", flush=True)
            if ok:
                open(f"../results/P_two_sided_b4_t{total}_s{a}.txt","w").write(
                    "A:\n"+"\n".join(map(repr,A))+"\nB:\n"+"\n".join(map(repr,B))+"\n")
                verdict = f"FEASIBLE at ({a},{b})"
                break
        else:
            print(f"  ({a},{b}) -> {name} ({dt:.0f}s)", flush=True)
            if name == "UNKNOWN": verdict = "UNKNOWN(some)"
    print(f"total={total} verdict: {verdict}", flush=True)
print("done", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/p_b4_t1819b.py <==
"""Finish P B(4) two-sided total 18 (from (6,12)) then 19; 3600s/split."""
import time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided
U,_=ball(4)
jobs=[(18,a) for a in (6,7,8,9)]+[(19,a) for a in range(2,10)]
for total,a in jobs:
    b=total-a; t0=time.time()
    m,selA,selB,nA,nB=build(U,fix_total=total); m.Add(nA==a)
    s=cp_model.CpSolver(); s.parameters.max_time_in_seconds=3600; s.parameters.num_search_workers=8
    st=s.Solve(m); nm=s.StatusName(st); dt=time.time()-t0
    if st in (cp_model.OPTIMAL,cp_model.FEASIBLE):
        A=[g for g in U if s.Value(selA[g])==1]; B=[g for g in U if s.Value(selB[g])==1]
        ok,_=is_non_up_two_sided(A,B); print(f"t{total} ({a},{b}) -> {nm} ({dt:.0f}s) WIT={ok}",flush=True)
    else: print(f"t{total} ({a},{b}) -> {nm} ({dt:.0f}s)",flush=True)
print("done",flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/p_b4_t2023.py <==
"""P B(4) two-sided totals 20,21,22,23: split-by-split, 3600s each.
If all INFEASIBLE, then with t16-19 done and the m2=24 witness in B(3)⊆B(4),
m2(P)=24 is optimal over B(4). A FEASIBLE at total<24 would IMPROVE m2(P)."""
import time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided
U,_=ball(4)
for total in (20,21,22,23):
    print(f"=== total={total} ===",flush=True); verdict="ALL_INFEASIBLE"
    for a in range(2,total//2+1):
        b=total-a; t0=time.time()
        m,selA,selB,nA,nB=build(U,fix_total=total); m.Add(nA==a)
        s=cp_model.CpSolver(); s.parameters.max_time_in_seconds=3600; s.parameters.num_search_workers=8
        st=s.Solve(m); nm=s.StatusName(st); dt=time.time()-t0
        if st in (cp_model.OPTIMAL,cp_model.FEASIBLE):
            A=[g for g in U if s.Value(selA[g])==1]; B=[g for g in U if s.Value(selB[g])==1]
            ok,_=is_non_up_two_sided(A,B); print(f"  ({a},{b}) -> {nm} ({dt:.0f}s) WIT={ok}",flush=True)
            if ok:
                open(f"../results/P_ts_b4_t{total}_s{a}.txt","w").write("A:\n"+"\n".join(map(repr,A))+"\nB:\n"+"\n".join(map(repr,B))+"\n")
                verdict=f"FEASIBLE({a},{b})"; break
        else:
            print(f"  ({a},{b}) -> {nm} ({dt:.0f}s)",flush=True)
            if nm=="UNKNOWN": verdict="UNKNOWN(some)"
    print(f"total={total}: {verdict}",flush=True)
print("done",flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/profile_curve.py <==
"""
Two-sided PROFILE CURVE beta(m) = min{ |B| : |A| = m, A*B non-UP, A,B <= B(r) }.

Nielsen-Soelberg prove the universal (all torsion-free groups) profile lower
bounds: |A|=3 -> |B|>=19, 4->14, 5->11, 6->10, 7->9, and |A|+|B|>=16.  This
script computes the GROUP-SPECIFIC profile of P (or H4) inside a ball: for each
fixed m it minimizes |B| subject to |A| = m and A*B non-UP.  OPTIMAL statuses
are ball-exact values; witnesses are re-verified solver-free.

By the inversion anti-automorphism (A,B) -> (B^{-1}, A^{-1}) (balls are
inversion-closed), a witness with (|A|,|B|)=(m,n) exists iff one with (n,m)
does, so the profile determines the full realizability region.

Usage: profile_curve.py {P|H4} r m_lo m_hi time_limit
"""
import sys, time, json
from ortools.sat.python import cp_model


def get_group(name):
    if name == "P":
        from promislow import ball, mul
        U, _ = ball(int(sys.argv[2]))
        return U, mul
    elif name == "H4":
        from h4_verify import G, ball
        U = ball(int(sys.argv[2]))
        if isinstance(U, tuple):
            U = U[0]
        return list(U), G.mul
    raise SystemExit("group must be P or H4")


def build(U, mul, m_fix):
    md = cp_model.CpModel()
    selA = {g: md.NewBoolVar("") for g in U}
    selB = {g: md.NewBoolVar("") for g in U}
    nA = sum(selA.values()); nB = sum(selB.values())
    md.Add(nA == m_fix); md.Add(nB >= 1)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        pv = []
        for (a, b) in ps:
            v = md.NewBoolVar("")
            md.AddBoolAnd([selA[a], selB[b]]).OnlyEnforceIf(v)
            md.AddBoolOr([selA[a].Not(), selB[b].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        if len(pv) == 1:
            md.Add(pv[0] == 0)
        else:
            cnt = sum(pv); aw = md.NewBoolVar("")
            md.Add(cnt >= 2 * aw); md.Add(cnt <= len(pv) * aw)
    md.Minimize(nB)
    return md, selA, selB


def verify(mul, A, B):
    from collections import Counter
    c = Counter()
    for a in A:
        for b in B:
            c[mul(a, b)] += 1
    return sum(1 for v in c.values() if v == 1) == 0 and len(c) > 0


if __name__ == "__main__":
    gname, r = sys.argv[1], int(sys.argv[2])
    m_lo, m_hi = int(sys.argv[3]), int(sys.argv[4])
    tl = float(sys.argv[5]) if len(sys.argv) > 5 else 900.0
    U, mul = get_group(gname)
    print(f"profile curve {gname} B({r}) |U|={len(U)}  m={m_lo}..{m_hi} tl={tl}s",
          flush=True)
    out = {}
    for m in range(m_lo, m_hi + 1):
        t0 = time.time()
        md, selA, selB = build(U, mul, m)
        s = cp_model.CpSolver()
        s.parameters.max_time_in_seconds = tl
        s.parameters.num_search_workers = 8
        st = s.Solve(md); name = s.StatusName(st)
        dt = time.time() - t0
        if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            A = [g for g in U if s.Value(selA[g]) == 1]
            B = [g for g in U if s.Value(selB[g]) == 1]
            ok = verify(mul, A, B)
            lb = int(s.BestObjectiveBound())
            print(f"  m={m:2d}: beta={len(B):2d}  status={name} "
                  f"(bound {lb})  verified={ok}  ({dt:.0f}s)", flush=True)
            out[m] = {"beta": len(B), "status": name, "bound": lb,
                      "verified": ok, "time": round(dt)}
            with open(f"../results/profile_{gname}_b{r}_m{m}.txt", "w") as f:
                f.write(f"# {gname} profile witness B({r}) |A|={m} |B|={len(B)}\n")
                f.write("A:\n"); [f.write(repr(g) + "\n") for g in A]
                f.write("B:\n"); [f.write(repr(g) + "\n") for g in B]
        else:
            print(f"  m={m:2d}: status={name}  ({dt:.0f}s)", flush=True)
            out[m] = {"beta": None, "status": name, "time": round(dt)}
        with open(f"../results/profile_{gname}_b{r}.json", "w") as f:
            json.dump(out, f, indent=1)
    print("done.", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/promislow.py <==
"""
Exact arithmetic in the Promislow (Hantzsche-Wendt) group P.

P is realized as affine maps  x |-> M x + v  of R^3, where the point group is
the Klein four-group K = {I, X, Y, Z} of diagonal sign matrices with det = +1:

    I = diag( 1, 1, 1)
    X = diag( 1,-1,-1)
    Y = diag(-1, 1,-1)
    Z = diag(-1,-1, 1)

and the translation part v lies in (1/2)Z^3.  We store an element as

    (sgn, t)   where sgn in {+1,-1}^3  (with product +1),  t = 2*v in Z^3.

Group law (affine maps acting on the left):
    (M1,v1)(M2,v2) = (M1 M2, v1 + M1 v2).
In the integer encoding t = 2v this is exact:
    sgn = sgn1 * sgn2   (componentwise),
    t   = t1 + sgn1 (*) t2   (componentwise sign action).

Standard torsion-free generators (verified below):
    x = (X, (1/2,1/2,0))   ->  (sgn=(1,-1,-1), t=(1,1,0))
    y = (Y, (0,1/2,1/2))   ->  (sgn=(-1,1,-1), t=(0,1,1))

Everything is exact integer arithmetic; nothing is truncated or rounded.
"""

from collections import deque

# Point-group elements as sign triples (product of entries == +1).
I = (1, 1, 1)
X = (1, -1, -1)
Y = (-1, 1, -1)
Z = (-1, -1, 1)
POINT_GROUP = (I, X, Y, Z)
POINT_NAME = {I: "I", X: "X", Y: "Y", Z: "Z"}

# An element is a tuple (sgn, t) with sgn a 3-tuple of +-1, t a 3-tuple of ints (=2v).
IDENTITY = (I, (0, 0, 0))


def mul(g, h):
    """Group product g*h (affine maps, left action)."""
    sg, tg = g
    sh, th = h
    sgn = (sg[0] * sh[0], sg[1] * sh[1], sg[2] * sh[2])
    t = (tg[0] + sg[0] * th[0],
         tg[1] + sg[1] * th[1],
         tg[2] + sg[2] * th[2])
    return (sgn, t)


def inv(g):
    """Inverse of g = (M,v):  (M^{-1}, -M^{-1} v).  M diagonal +-1 so M^{-1}=M."""
    sg, tg = g
    t = (-sg[0] * tg[0], -sg[1] * tg[1], -sg[2] * tg[2])
    return (sg, t)


def point_part(g):
    return g[0]


# Generators -----------------------------------------------------------------
GEN_X = (X, (1, 1, 0))
GEN_Y = (Y, (0, 1, 1))


def generators():
    """The four generators x, x^{-1}, y, y^{-1}."""
    return [GEN_X, inv(GEN_X), GEN_Y, inv(GEN_Y)]


# Word-metric ball -----------------------------------------------------------
def ball(radius, gens=None):
    """
    Return (elements, dist) where elements is a list of group elements at word
    distance <= radius from the identity (w.r.t. the symmetric generating set),
    and dist maps element -> its distance.  BFS, exact.
    """
    if gens is None:
        gens = generators()
    dist = {IDENTITY: 0}
    frontier = deque([IDENTITY])
    while frontier:
        g = frontier.popleft()
        d = dist[g]
        if d == radius:
            continue
        for s in gens:
            h = mul(g, s)
            if h not in dist:
                dist[h] = d + 1
                frontier.append(h)
    elems = sorted(dist.keys())
    return elems, dist


def torsion_free_on(elems):
    """
    Check there is no torsion element among `elems`: every non-identity element
    (M,v) with M of order <=2 must have a non-trivial square.  In P every element
    is either a translation (infinite order) or has M of order 2 with square a
    translation (M,v)^2 = (I, v + Mv); torsion would require v + Mv = 0.
    Returns list of torsion elements found (empty == torsion-free on this set).
    """
    bad = []
    for g in elems:
        sg, tg = g
        if g == IDENTITY:
            continue
        # square: (sg^2, tg + sg*tg) = (I, tg + sg*tg)
        sq_t = (tg[0] + sg[0] * tg[0],
                tg[1] + sg[1] * tg[1],
                tg[2] + sg[2] * tg[2])
        sq_sgn = (sg[0] * sg[0], sg[1] * sg[1], sg[2] * sg[2])
        if sq_sgn == I and sq_t == (0, 0, 0):
            bad.append(g)  # squares to identity but g != identity -> torsion
    return bad


def coset(g):
    """Index 0..3 of the K-coset of g, by its point part (I,X,Y,Z)."""
    return POINT_GROUP.index(g[0])


# Model self-check, run on import ------------------------------------------
# The paper states that every run re-derives the defining relators of P inside
# the model rather than trusting it.  This is that check: it runs whenever the
# module is imported, costs microseconds, and fails loudly if the encoding is
# ever edited into something that is not P.
def _check_model():
    x, y = GEN_X, GEN_Y
    xi, yi = inv(x), inv(y)
    # b^{-1} a^2 b = a^{-2}  and  a^{-1} b^2 a = b^{-2}
    assert mul(mul(yi, mul(x, x)), y) == inv(mul(x, x)), "relator 1 fails"
    assert mul(mul(xi, mul(y, y)), x) == inv(mul(y, y)), "relator 2 fails"
    # inverses and associativity on the generators
    for g in (x, y, xi, yi):
        assert mul(g, inv(g)) == IDENTITY == mul(inv(g), g), "inverse fails"
    assert mul(mul(x, y), xi) == mul(x, mul(y, xi)), "associativity fails"
    # no torsion in the ball of radius 2 (the point group is Klein four, so
    # torsion could only appear as an involution)
    assert not torsion_free_on(ball(2)[0]), "torsion element in B(2)"


_check_model()


==> anc/paper1_reproducibility_2026-09-18/src/random_systems_zcount.py <==
"""How many of the 7000 random Q-solvable coincidence systems of
diameter_evidence.py (same seed, same acceptance rule) are solvable over Z at
all?  Exact SNF solver (zsolve.py); for the Z-solvable ones, CP-SAT checks the
unit box {-1,0,1}^n and the solution is re-verified by substitution."""
import random, sys
import sympy as sp
from diameter_evidence import random_system
from coincidence_linalg import build_system
from zsolve import zsolve
from unit_box_check import rows_of, box_solution
per_n = int(sys.argv[1]) if len(sys.argv) > 1 else 1000
rng = random.Random(20260716)
T = Z = U = 0
for n in range(8, 15):
    tested = tries = 0; zs = 0; ub = 0
    while tested < per_n and tries < per_n * 40:
        tries += 1
        rs = random_system(n, rng)
        if rs is None: continue
        Ms, classes = rs
        mats = []; ok = True
        for coord in range(3):
            Am, bv = build_system(Ms, classes, coord)
            if Am.rows and sp.linsolve((sp.Matrix(Am), sp.Matrix(bv))) == sp.EmptySet:
                ok = False; break
            if Am.rows: mats.append(rows_of(Am, bv))
        if not ok: continue
        tested += 1
        if all(zsolve(A, b) is not None for A, b in mats):
            zs += 1
            if all(box_solution(A, b, n, 1) is not None for A, b in mats):
                ub += 1
    T += tested; Z += zs; U += ub
    print(f"  n={n}: {tested} Q-solvable, {zs} Z-solvable, {ub} of those solvable in the unit box", flush=True)
print(f"TOTAL: {T} Q-solvable random systems, {Z} Z-solvable, {U} unit-box")


==> anc/paper1_reproducibility_2026-09-18/src/resume_r7.py <==
"""Resume B(7) n=8 decomposition: run the remaining tau-reduced distributions,
appending to decomp_r7_n8.json. Flags any FEASIBLE (counterexample) or UNKNOWN."""
import json, time
from promislow import ball
from nonup import solve, is_non_up

U, _ = ball(7)
main = json.load(open('../results/decomp_r7_n8.json'))
todo = json.load(open('../results/r7n8_todo.json'))
print(f'resume B(7) n=8: {len(todo)} distributions remaining, |U|={len(U)}', flush=True)
for ds in todo:
    d = tuple(eval(ds))
    if sum(1 for c in d if c > 0) < 2:
        main[ds] = 'UP_single_fiber(skip)'
        continue
    t0 = time.time()
    st, A = solve(U, 8, time_limit=600, workers=8, anchor_identity=False, coset_counts=d)
    dt = time.time() - t0
    ok = is_non_up(A)[0] if A else None
    main[ds] = st
    print(f'  dist={d} -> {st} ({dt:.0f}s) witness={ok}', flush=True)
    if ok:
        open('../results/COUNTEREXAMPLE_n8.txt', 'w').write('\n'.join(repr(g) for g in A))
        print('  *** COUNTEREXAMPLE: size-8 non-UP set in P! Q6.1 = YES ***', flush=True)
    json.dump(main, open('../results/decomp_r7_n8.json', 'w'), indent=1)
import collections
c = collections.Counter(main.values())
verdict = 'ALL_INFEASIBLE' if set(main.values()) <= {'INFEASIBLE', 'UP_single_fiber(skip)'} else 'NOT_CLEAN'
print(f'DONE B(7) n=8: {dict(c)}  verdict={verdict}', flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/sat_proof_sweep.py <==
"""
Overnight DRAT-proof sweep: re-derive the INFEASIBLE (non-existence) claims
of BOTH papers with proof-logging SAT + drat-trim verification, extending the
G3 pipeline (g3_sat_minimality.py) to P, H4, G1 and G2.

Every instance is the FEASIBILITY question "exists A in the pool, |A| = n,
A*A non-UP"; UNSAT + a drat-trim-verified proof upgrades the corresponding
paper claim from 'CP-SAT said INFEASIBLE' to 'machine-checkable certificate'.
SAT-expected sanity rows (the known witnesses) are re-checked solver-free.
G2 rows are proof-carrying CENSUS runs: enumerate with blocking clauses,
verify each hit solver-free, and the terminal UNSAT proof certifies
completeness of the enumeration.

Proof files are written to the session scratchpad and DELETED after
verification (the B(5)-G3 disk incident); only the log is kept:
    results/sat_proof_sweep.log
Order: G1 localization first (headline theorem), then G2 census, P, H4.
"""
import os
import shutil
import sys
import time
from collections import Counter
from threading import Timer

from pysat.solvers import Solver

import tempfile

from g3_sat_minimality import build_cnf, DRAT_TRIM

# large proof/CNF scratch: honour $GCS_WORK/$TMPDIR, never the repo tools/ dir
SCRATCH = os.environ.get("GCS_WORK") or tempfile.mkdtemp(prefix="sat_sweep.")
LOG = open("../results/sat_proof_sweep.log", "a")
SOLVE_CAP_DEFAULT = 2400          # seconds per instance
MIN_FREE_GB = 4


def log(msg):
    line = f"[{time.strftime('%m-%d %H:%M:%S')}] {msg}"
    print(line, flush=True)
    LOG.write(line + "\n")
    LOG.flush()


def free_gb():
    return shutil.disk_usage("/").free / 2**30


def pool_products(elems, mul):
    """Product-ID matrix over the pool (IDs extend beyond the pool)."""
    idx = {e: i for i, e in enumerate(elems)}
    nxt = len(elems)
    prod = []
    for a in elems:
        row = []
        for b in elems:
            p = mul(a, b)
            if p not in idx:
                idx[p] = nxt
                nxt += 1
            row.append(idx[p])
        prod.append(row)
    return prod


def solve_instance(tag, prod, n, cap, blocking=(), solver="glucose4"):
    """Returns (status, model_or_None). UNSAT is drat-trim verified."""
    if free_gb() < MIN_FREE_GB:
        log(f"{tag} n={n}: SKIPPED (disk guard, {free_gb():.1f}G free)")
        return "SKIPPED", None
    N = len(prod)
    cnf = build_cnf(prod, N, n)
    for cl in blocking:
        cnf.append(cl)
    t0 = time.time()
    with Solver(name=solver, bootstrap_with=cnf, with_proof=True) as s:
        try:
            timer = Timer(cap, s.interrupt)
            timer.start()
            sat = s.solve_limited(expect_interrupt=True)
            timer.cancel()
        except NotImplementedError:
            timer.cancel()
            sat = s.solve()   # lingeling: no interrupt support, run uncapped
        if sat is None:
            log(f"{tag} n={n}: TIMEOUT after {cap}s (no claim made)")
            return "TIMEOUT", None
        if sat:
            model = [l for l in s.get_model() if 0 < l <= N]
            log(f"{tag} n={n}: SAT ({time.time()-t0:.0f}s) |A|={len(model)}")
            return "SAT", model
        proof = s.get_proof()
    base = os.path.join(SCRATCH, f"sweep_{tag}_n{n}".replace("/", "_"))
    cnf.to_file(base + ".cnf")
    with open(base + ".drat", "w") as f:
        f.write("\n".join(proof) + "\n")
    import subprocess
    chk = subprocess.run([DRAT_TRIM, base + ".cnf", base + ".drat"],
                         capture_output=True, text=True)
    ok = "s VERIFIED" in chk.stdout
    for ext in (".cnf", ".drat"):
        os.remove(base + ext)
    log(f"{tag} n={n}: UNSAT ({time.time()-t0:.0f}s, {len(cnf.clauses)} cls, "
        f"proof {len(proof)} lines) drat-trim: "
        f"{'VERIFIED' if ok else 'NOT-VERIFIED: ' + chk.stdout[-150:]}")
    return ("UNSAT-VERIFIED" if ok else "UNSAT-UNVERIFIED"), None


def recheck_witness(elems, mul, sel):
    cnt = Counter()
    for i in sel:
        for j in sel:
            cnt[mul(elems[i - 1], elems[j - 1])] += 1
    return all(v >= 2 for v in cnt.values())


def sweep_feasibility(tag, elems, mul, sizes, cap=SOLVE_CAP_DEFAULT,
                      sat_expected=()):
    log(f"== {tag}: pool {len(elems)} ==")
    prod = pool_products(elems, mul)
    for n in sizes:
        st, model = solve_instance(tag, prod, n, cap)
        if st == "SAT":
            note = ("expected" if n in sat_expected else
                    "*** UNEXPECTED — a paper claim may be wrong, "
                    "INVESTIGATE ***")
            ok = recheck_witness(elems, mul, model)
            log(f"{tag} n={n}: witness solver-free recheck: {ok} ({note})")


def census(tag, elems, mul, n, cap=SOLVE_CAP_DEFAULT, max_hits=12):
    log(f"== {tag}: census n={n}, pool {len(elems)} ==")
    prod = pool_products(elems, mul)
    blocking, hits = [], []
    while len(hits) < max_hits:
        st, model = solve_instance(tag + f"-c{len(hits)}", prod, n, cap,
                                   blocking)
        if st != "SAT":
            log(f"{tag}: census COMPLETE: {len(hits)} sets, "
                f"terminal status {st}")
            return hits, st
        ok = recheck_witness(elems, mul, model)
        log(f"{tag}: census hit #{len(hits) + 1} recheck={ok}: "
            f"{sorted(model)}")
        hits.append(sorted(model))
        blocking.append([-l for l in model])
    log(f"{tag}: census ABORTED at {max_hits} hits (unexpectedly many)")
    return hits, "ABORTED"


def main():
    log(f"===== sweep start (free {free_gb():.1f}G) =====")

    # ---- G1 localization (thm:loc): n=8 nonexistent in B(2..6) ----
    from g1_model import G1
    G = G1()
    elems6, dist = G.ball(6)
    for r in (2, 3, 4, 5, 6):
        pool = [g for g in elems6 if dist[g] <= r]
        cap = 10800 if r == 6 else SOLVE_CAP_DEFAULT
        sweep_feasibility(f"G1-B{r}", pool, G.mul, [8], cap=cap)

    # ---- G2 census in B(1) and B(2): expect exactly {A1, A1^-1} ----
    from g2_model import G2
    G2m = G2()
    e2, d2 = G2m.ball(2)
    for r in (1, 2):
        pool = [g for g in e2 if d2[g] <= r]
        census(f"G2-B{r}", pool, G2m.mul, 8)

    # ---- P minimality: sizes 2..13 nonexistent in B(3..6); 14 exists ----
    import promislow
    eP, dP = promislow.ball(6)
    for r in (3, 4, 5, 6):
        pool = [g for g in eP if dP[g] <= r]
        sizes = list(range(2, 14)) + ([14] if r == 3 else [])
        sweep_feasibility(f"P-B{r}", pool, promislow.mul, sizes,
                          sat_expected={14})

    # ---- H4 minimality: sizes 2..15 nonexistent in B(3),B(4); 16 exists ----
    from h4_verify import G as H4G, ball as h4ball
    eH, dH = h4ball(4)
    for r in (3, 4):
        pool = [g for g in eH if dH[g] <= r]
        sizes = list(range(2, 16)) + ([16] if r == 3 else [])
        sweep_feasibility(f"H4-B{r}", pool, H4G.mul, sizes,
                          sat_expected={16})

    log("===== sweep done =====")


if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/sigma_witness_check.py <==
"""The coordinate 3-cycle sigma (a,b,c)->(c,a,b) is an automorphism of P that
does not preserve the word metric (Remark rem:sym).  Applied to the witness of
Table 1 it gives non-UP 14-sets of distributions (2,6,6,0) and (2,0,6,6)... this
script records their word radii."""
import ast
from collections import Counter
from promislow import ball
from nonup import is_non_up
elems, dist = ball(7)
NAME={(1,1,1):'I',(1,-1,-1):'X',(-1,1,-1):'Y',(-1,-1,1):'Z'}
def sigma(g):
    M,t=g; return ((M[2],M[0],M[1]),(t[2],t[0],t[1]))
A=[ast.literal_eval(l.split("    ")[0].strip()) for l in open("../results/witness_B3_n14.txt") if not l.startswith("#")]
for k in range(3):
    B=A
    for _ in range(k): B=[sigma(g) for g in B]
    d=Counter(NAME[g[0]] for g in B)
    print(f"sigma^{k}(A): non-UP={is_non_up(B)[0]} word radius={max(dist[g] for g in B)} distribution (I,X,Y,Z)={tuple(d[c] for c in 'IXYZ')}")


==> anc/paper1_reproducibility_2026-09-18/src/single_fiber_guard.py <==
"""Empirical guard for Lemma lem:fiber (paper1): random subsets of a single
point-group fiber of B(4) are never non-UP.  20000 samples, sizes 2..14."""
import random
from collections import defaultdict
from promislow import ball, point_part
from nonup import is_non_up
rng = random.Random(20260918)
elems, dist = ball(4)
fib = defaultdict(list)
for g in elems: fib[point_part(g)].append(g)
bad = 0; N = 20000
for _ in range(N):
    F = fib[rng.choice(list(fib))]
    n = rng.randint(2, min(14, len(F)))
    if not is_non_up(rng.sample(F, n))[0] is False:
        bad += 1
print(f"single-fiber random subsets of B(4): {N} samples, non-UP found: {bad} (expected 0)")


==> anc/paper1_reproducibility_2026-09-18/src/small_n_bruteforce.py <==
"""Solver-free closure of the small rows (paper1): in B(3) of P, u(n) for
n=2..6 by full enumeration (least number of uniquely represented products), and
beta(m)=infinity for m=2,3,4 (no pair (A,B) with |A|=m and A.B non-UP, |B| free)
by a greatest-fixed-point argument: given A, delete from the candidate B=B(3)
any b such that some product ab is realized only once in A x B, iterate; if B
becomes empty for every m-subset A, no witness exists.  Added 2026-09-18: the
same full enumeration of u(n) for n=2,3 in B(3) of H4 (119 elements), so that
every staircase row of both groups is either enumerated here or an OPTIMAL
solver run in staircase_*_b3.log."""
import itertools
from collections import Counter
from promislow import ball, mul
elems, dist = ball(3); U = [g for g in elems if dist[g] <= 3]
for n in range(2, 7):
    best = None
    for A in itertools.combinations(U, n):
        c = Counter(mul(a, b) for a in A for b in A)
        u = sum(1 for v in c.values() if v == 1)
        best = u if best is None else min(best, u)
    print(f"u({n}) over B(3) by full enumeration of C(41,{n}) subsets: {best}")
for m in (2, 3, 4):
    ok = True
    for A in itertools.combinations(U, m):
        B = set(U)
        while True:
            c = Counter(); who = {}
            for a in A:
                for b in B:
                    w = mul(a, b); c[w] += 1; who[w] = b
            dead = {who[w] for w, v in c.items() if v == 1}
            if not dead: break
            B -= dead
        if B: ok = False; break
    print(f"beta({m}) over B(3): {'infinity (no pair, any |B|)' if ok else 'a pair exists'}")

# H4 (F(3,4)) rows n=2,3 in B(3): C(119,2)=7021 and C(119,3)=273819 subsets.
from h4_verify import G as H, ball as h4ball
elemsH, distH = h4ball(3); UH = [g for g in elemsH if distH[g] <= 3]
assert len(UH) == 119
for n in (2, 3):
    best = None
    for A in itertools.combinations(UH, n):
        c = Counter(H.mul(a, b) for a in A for b in A)
        u = sum(1 for v in c.values() if v == 1)
        best = u if best is None else min(best, u)
    print(f"H4: u({n}) over B(3) by full enumeration of C(119,{n}) subsets: {best}")


==> anc/paper1_reproducibility_2026-09-18/src/staircase.py <==
"""
Unique-product STAIRCASE u(n) = min #unique products of A*A over |A| = n,
A <= B(r).  u(n) = 0 iff a non-UP n-set exists in the ball; u(n) <= 1 marks
failure of the *two* unique products property (t.u.p., Strojnowski) inside the
ball.  The curve quantifies how the group approaches unique-product failure as
n grows: for P it must hit 0 at n = 14 (and stay >0 below by ball minimality).

Model: the usual selection Booleans; for each product value w with pair list
P_w, cnt_w = #selected pairs; u_w <=> (cnt_w == 1) via cnt>=1 indicator z and
cnt>=2 indicator t (u = z AND NOT t).  Minimize sum u_w.  OPTIMAL statuses are
ball-exact; every witness is re-verified solver-free (exact unique count).

Usage: staircase.py {P|H4} r n_lo n_hi time_limit
"""
import sys, time, json
from collections import Counter
from ortools.sat.python import cp_model


def get_group(name, r):
    if name == "P":
        from promislow import ball, mul
        U, _ = ball(r)
        return list(U), mul
    elif name == "H4":
        from h4_verify import G, ball
        U = ball(r)
        if isinstance(U, tuple):
            U = U[0]
        return list(U), G.mul
    raise SystemExit("group must be P or H4")


def exact_uniques(mul, A):
    c = Counter()
    for a in A:
        for b in A:
            c[mul(a, b)] += 1
    return sum(1 for v in c.values() if v == 1)


def build(U, mul, n):
    md = cp_model.CpModel()
    sel = {g: md.NewBoolVar("") for g in U}
    md.Add(sum(sel.values()) == n)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(mul(a, b), []).append((a, b))
    uvars = []
    for w, ps in pairs.items():
        if len(ps) == 1:
            (a, b) = ps[0]
            u = md.NewBoolVar("")
            md.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(u)
            md.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(u.Not())
            uvars.append(u)
            continue
        pv = []
        for (a, b) in ps:
            v = md.NewBoolVar("")
            md.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
            md.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        cnt = sum(pv)
        z = md.NewBoolVar("")   # cnt >= 1
        t = md.NewBoolVar("")   # cnt >= 2
        md.Add(cnt >= 1).OnlyEnforceIf(z)
        md.Add(cnt == 0).OnlyEnforceIf(z.Not())
        md.Add(cnt >= 2).OnlyEnforceIf(t)
        md.Add(cnt <= 1).OnlyEnforceIf(t.Not())
        u = md.NewBoolVar("")   # cnt == 1
        md.AddBoolAnd([z, t.Not()]).OnlyEnforceIf(u)
        md.AddBoolOr([z.Not(), t]).OnlyEnforceIf(u.Not())
        uvars.append(u)
    md.Minimize(sum(uvars))
    return md, sel


if __name__ == "__main__":
    gname, r = sys.argv[1], int(sys.argv[2])
    n_lo, n_hi = int(sys.argv[3]), int(sys.argv[4])
    tl = float(sys.argv[5]) if len(sys.argv) > 5 else 600.0
    U, mul = get_group(gname, r)
    print(f"staircase {gname} B({r}) |U|={len(U)}  n={n_lo}..{n_hi} tl={tl}s",
          flush=True)
    out = {}
    for n in range(n_lo, n_hi + 1):
        t0 = time.time()
        md, sel = build(U, mul, n)
        s = cp_model.CpSolver()
        s.parameters.max_time_in_seconds = tl
        s.parameters.num_search_workers = 8
        st = s.Solve(md); name = s.StatusName(st)
        dt = time.time() - t0
        if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            A = [g for g in U if s.Value(sel[g]) == 1]
            got = exact_uniques(mul, A)
            obj = int(s.ObjectiveValue()); lb = int(s.BestObjectiveBound())
            ok = (got == obj)
            print(f"  n={n:2d}: u={obj:3d}  status={name} (bound {lb})  "
                  f"verified={ok}  ({dt:.0f}s)", flush=True)
            out[n] = {"u": obj, "status": name, "bound": lb,
                      "verified": ok, "time": round(dt)}
            with open(f"../results/staircase_{gname}_b{r}_n{n}.txt", "w") as f:
                f.write(f"# {gname} staircase witness B({r}) |A|={n} "
                        f"uniques={obj}\n")
                [f.write(repr(g) + "\n") for g in A]
        else:
            print(f"  n={n:2d}: status={name}  ({dt:.0f}s)", flush=True)
            out[n] = {"u": None, "status": name, "time": round(dt)}
        with open(f"../results/staircase_{gname}_b{r}.json", "w") as f:
            json.dump(out, f, indent=1)
    print("done.", flush=True)


==> anc/paper1_reproducibility_2026-09-18/src/sweep.py <==
"""
Rigorous ball-limited non-existence sweep (UNANCHORED).

For each (radius r, size n): does B(r) contain a non-UP n-set?
We run CP-SAT to completion when possible.  Only status INFEASIBLE is a PROOF
that B(r) has no non-UP n-set; FEASIBLE gives a (verified) witness; UNKNOWN is
reported honestly as 'not decided within budget'.
"""
import sys, json, time
from promislow import ball
from nonup import solve, is_non_up
from ortools.sat.python import cp_model

def run(radius_list, n_list, time_limit, workers):
    results = {}
    for r in radius_list:
        U, _ = ball(r)
        for n in n_list:
            t0 = time.time()
            st, A = solve(U, n, time_limit=time_limit, workers=workers,
                          anchor_identity=False)
            dt = time.time() - t0
            verified = None
            if A is not None:
                verified, _ = is_non_up(A)
            key = f"r{r}_n{n}"
            results[key] = {"radius": r, "n": n, "|U|": len(U),
                            "status": st, "time": round(dt, 1),
                            "witness_verified": verified}
            print(f"r={r} n={n} |U|={len(U):4d}  {st:12s} {dt:7.1f}s"
                  + ("" if verified is None else f"  witness_ok={verified}"),
                  flush=True)
            with open("../results/sweep.json", "w") as f:
                json.dump(results, f, indent=2)
    return results

if __name__ == "__main__":
    # default: the cheap, decisive part first
    radii = [int(x) for x in sys.argv[1].split(",")] if len(sys.argv) > 1 else [4]
    ns = [int(x) for x in sys.argv[2].split(",")] if len(sys.argv) > 2 else list(range(8,15))
    tl = float(sys.argv[3]) if len(sys.argv) > 3 else 300
    workers = int(sys.argv[4]) if len(sys.argv) > 4 else 8
    run(radii, ns, tl, workers)
    print("done")


==> anc/paper1_reproducibility_2026-09-18/src/translation_sensitivity.py <==
"""
Translation sensitivity of SYMMETRIC non-UP sets in P.

The two-sided non-UP property is bi-translation invariant:
mult_{(gA)(Bh)}(gwh) = mult_{AB}(w).  The SYMMETRIC property (A=B) is NOT:
(gA)(gA) = {g a g a'} is a twisted product, not g(AA), and this script
certifies computationally that translating the minimal 14-witness destroys
non-UP-ness for most g (while conjugation g^{-1}Ag preserves it exactly).

Output: results/translation_sensitivity.log
"""
import sys
from collections import Counter
from promislow import mul, inv, ball, IDENTITY
from nonup import is_non_up


def load_witness(path="../results/witness_B3_n14.txt"):
    A = []
    with open(path) as f:
        for line in f:
            line = line.strip()
            if line.startswith("(("):
                A.append(eval(line.split("word=")[0].strip()))
    assert len(A) == 14
    return A


def n_uniques(S):
    cnt = Counter()
    for a in S:
        for b in S:
            cnt[mul(a, b)] += 1
    return sum(1 for c in cnt.values() if c == 1)


def main():
    A = load_witness()
    ok, u = is_non_up(A)
    assert ok, "witness must be non-UP"
    U3, _ = ball(3)
    print(f"witness |A|=14, non-UP verified; testing all g in B(3), |B(3)|={len(U3)}")

    left_preservers, right_preservers = [], []
    left_stats, right_stats = [], []
    for g in U3:
        gA = [mul(g, a) for a in A]
        Ag = [mul(a, g) for a in A]
        ul, ur = n_uniques(gA), n_uniques(Ag)
        left_stats.append(ul)
        right_stats.append(ur)
        if ul == 0:
            left_preservers.append(g)
        if ur == 0:
            right_preservers.append(g)
        # conjugation sanity: must always preserve
        cA = [mul(mul(inv(g), a), g) for a in A]
        assert n_uniques(cA) == 0, f"conjugation by {g} broke non-UP (BUG)"

    print(f"left  translates g*A non-UP for {len(left_preservers)}/{len(U3)} g; "
          f"#uniques range over failures: "
          f"{sorted(set(x for x in left_stats if x > 0))}")
    print(f"right translates A*g non-UP for {len(right_preservers)}/{len(U3)} g; "
          f"#uniques range over failures: "
          f"{sorted(set(x for x in right_stats if x > 0))}")
    print(f"combined range of #uniques over failing left/right translates: "
          f"[{min(x for x in left_stats + right_stats if x > 0)}, "
          f"{max(left_stats + right_stats)}]")
    print("left preservers:", left_preservers)
    print("right preservers:", right_preservers)
    print("conjugation by every g in B(3): preserved (sanity, exact identity)")

    # Are any two of the 16 minimal witnesses translates of each other?
    # (2026-09-18: re-enumerate the 16 non-UP 14-subsets of B(3) with CP-SAT and
    # blocking clauses, each re-verified solver-free, then test all pairs.)
    from ortools.sat.python import cp_model
    from nonup import build_model
    m, sel = build_model(U3, 14, anchor_identity=False)
    wits = []
    while True:
        s = cp_model.CpSolver(); s.parameters.num_search_workers = 2
        st = s.Solve(m)
        if st not in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            assert st == cp_model.INFEASIBLE; break
        W = frozenset(g for g in U3 if s.Value(sel[g]))
        assert is_non_up(list(W))[0]; wits.append(W)
        m.AddBoolOr([sel[g].Not() for g in W])
    print(f"re-enumerated witnesses: {len(wits)} (expect 16)")
    left_pairs = right_pairs = 0
    for i in range(len(wits)):
        for j in range(len(wits)):
            if i == j:
                continue
            Si, Sj = wits[i], wits[j]
            a0 = next(iter(Si))
            if any(frozenset(mul(mul(b, inv(a0)), s_) for s_ in Si) == Sj for b in Sj):
                left_pairs += 1
            if any(frozenset(mul(s_, mul(inv(a0), b)) for s_ in Si) == Sj for b in Sj):
                right_pairs += 1
    print(f"left-translate pairs among the {len(wits)} minimal witnesses: {left_pairs}")
    print(f"right-translate pairs among the {len(wits)} minimal witnesses: {right_pairs}")


if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/two_sided.py <==
"""
Two-sided minimum in P: the least |A|+|B| with A,B subsets of a ball and A*B
non-UP (every element of A*B represented >=2 ways as a*b, a in A, b in B).

This is the Nielsen-Soelberg setting (they prove |A|+|B|>=16 over all torsion-free
groups; DLNV give a two-sided witness for H4 with |A|+|B|=55). Here we compute the
P-specific two-sided minimum inside a ball, complementing the symmetric minimum 14.
"""
import sys, time
from ortools.sat.python import cp_model
from promislow import ball, mul

def is_non_up_two_sided(A, B):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in B:
            cnt[mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return (len(uniq) == 0 and len(cnt) > 0), uniq

def build(universe, fix_total=None):
    U = list(universe)
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    selA = {g: m.NewBoolVar(f"A{idx[g]}") for g in U}
    selB = {g: m.NewBoolVar(f"B{idx[g]}") for g in U}
    nA = sum(selA.values()); nB = sum(selB.values())
    m.Add(nA >= 1); m.Add(nB >= 1)
    if fix_total is not None:
        m.Add(nA + nB == fix_total)
    # products over A x B
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        pv = []
        for (a, b) in ps:
            v = m.NewBoolVar("")
            m.AddBoolAnd([selA[a], selB[b]]).OnlyEnforceIf(v)
            m.AddBoolOr([selA[a].Not(), selB[b].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        if len(pv) == 1:
            m.Add(pv[0] == 0)             # a lone A*B representation would be unique
        else:
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)
    return m, selA, selB, nA, nB

def solve_min(universe, tl=300, workers=8):
    m, selA, selB, nA, nB = build(universe)
    m.Minimize(nA + nB)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = workers
    st = s.Solve(m); name = s.StatusName(st)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in universe if s.Value(selA[g]) == 1]
        B = [g for g in universe if s.Value(selB[g]) == 1]
        return name, int(s.ObjectiveValue()), A, B, s.BestObjectiveBound()
    return name, None, None, None, None

def solve_fixed(universe, total, tl=120, workers=8):
    m, selA, selB, nA, nB = build(universe, fix_total=total)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = workers
    st = s.Solve(m); name = s.StatusName(st)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in universe if s.Value(selA[g]) == 1]
        B = [g for g in universe if s.Value(selB[g]) == 1]
        return name, A, B
    return name, None, None

if __name__ == "__main__":
    r = int(sys.argv[1]) if len(sys.argv) > 1 else 3
    U, _ = ball(r)
    print(f"P two-sided minimum in B({r}) |U|={len(U)}", flush=True)
    t0 = time.time()
    st, obj, A, B, bound = solve_min(U, tl=float(sys.argv[2]) if len(sys.argv) > 2 else 300)
    dt = time.time() - t0
    print(f"status={st} time={dt:.0f}s  min |A|+|B| = {obj}  (bound {bound})")
    if A is not None:
        ok, uniq = is_non_up_two_sided(A, B)
        print(f"|A|={len(A)} |B|={len(B)}  verified two-sided non-UP: {ok}")
        with open(f"../results/two_sided_P_b{r}.txt", "w") as f:
            f.write(f"# P two-sided witness B({r}), |A|={len(A)} |B|={len(B)}, min={obj}\n")
            f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
            f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]


==> anc/paper1_reproducibility_2026-09-18/src/two_sided_h4.py <==
"""Two-sided non-UP minimum in H4 = F(3,4).
DLNV exhibit a two-sided witness with |A|=29,|B|=26 (total 55) in radius 3.
They do not minimize. Here: minimize |A|+|B| over pairs in a ball, or certify
fixed totals infeasible. Exact CP-SAT + solver-free verification."""
import sys, time
from collections import Counter
from ortools.sat.python import cp_model
from h4_verify import G, ball

def is_non_up_two_sided(A, B):
    cnt = Counter()
    for a in A:
        for b in B:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return (len(uniq) == 0 and len(cnt) > 0), uniq

def build(U, fix_total=None, fix_split=None):
    idx = {g: i for i, g in enumerate(U)}
    m = cp_model.CpModel()
    selA = {g: m.NewBoolVar(f"A{idx[g]}") for g in U}
    selB = {g: m.NewBoolVar(f"B{idx[g]}") for g in U}
    nA = sum(selA.values()); nB = sum(selB.values())
    m.Add(nA >= 1); m.Add(nB >= 1)
    if fix_total is not None:
        m.Add(nA + nB == fix_total)
    if fix_split is not None:
        a, b = fix_split
        m.Add(nA == a); m.Add(nB == b)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(G.mul(a, b), []).append((a, b))
    for w, ps in pairs.items():
        pv = []
        for (a, b) in ps:
            v = m.NewBoolVar("")
            m.AddBoolAnd([selA[a], selB[b]]).OnlyEnforceIf(v)
            m.AddBoolOr([selA[a].Not(), selB[b].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        if len(pv) == 1:
            m.Add(pv[0] == 0)
        else:
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw); m.Add(cnt <= len(pv) * aw)
    return m, selA, selB, nA, nB

def run_min(r, tl):
    U, _ = ball(r)
    print(f"H4 two-sided MINIMIZE in B({r}) |U|={len(U)}", flush=True)
    m, selA, selB, nA, nB = build(U)
    m.Minimize(nA + nB)
    s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = 8
    st = s.Solve(m); name = s.StatusName(st)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [g for g in U if s.Value(selA[g]) == 1]
        B = [g for g in U if s.Value(selB[g]) == 1]
        ok, _ = is_non_up_two_sided(A, B)
        print(f"  {name}: |A|+|B|={len(A)+len(B)} (|A|={len(A)},|B|={len(B)}) "
              f"bound={s.BestObjectiveBound()} verified={ok}", flush=True)
        if ok:
            with open(f"../results/h4_two_sided_b{r}.txt", "w") as f:
                f.write(f"# H4 two-sided witness B({r}) |A|={len(A)} |B|={len(B)}\n")
                f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
                f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
    else:
        print(f"  {name}", flush=True)

def run_fixed(r, totals, tl):
    U, _ = ball(r)
    print(f"H4 two-sided FIXED totals in B({r}) |U|={len(U)}", flush=True)
    for t in totals:
        t0 = time.time()
        m, selA, selB, _, _ = build(U, fix_total=t)
        s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
        s.parameters.num_search_workers = 8
        st = s.Solve(m); name = s.StatusName(st)
        dt = time.time() - t0
        extra = ""
        if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            A = [g for g in U if s.Value(selA[g]) == 1]
            B = [g for g in U if s.Value(selB[g]) == 1]
            ok, _ = is_non_up_two_sided(A, B)
            extra = f"  WITNESS |A|={len(A)} |B|={len(B)} verified={ok}"
            if ok:
                with open(f"../results/h4_two_sided_b{r}_t{t}.txt", "w") as f:
                    f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
                    f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
        print(f"  total={t} -> {name} ({dt:.0f}s){extra}", flush=True)

def run_splits(r, total, tl):
    """Decide one total by fixed (|A|,|B|) splits with |A| <= |B|.
    WLOG by inversion symmetry: mult_{A.B}(w) = mult_{B^-1.A^-1}(w^-1), and
    g -> g^-1 preserves word length, so (A,B) -> (B^-1,A^-1) maps witnesses in
    B(r) to witnesses in B(r) swapping the side sizes.  |A|=1 is impossible
    (left translation is injective, so all products are unique)."""
    U, _ = ball(r)
    print(f"H4 two-sided SPLITS total={total} in B({r}) |U|={len(U)}", flush=True)
    any_unknown = False
    for a in range(2, total // 2 + 1):
        b = total - a
        t0 = time.time()
        m, selA, selB, _, _ = build(U, fix_split=(a, b))
        s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
        s.parameters.num_search_workers = 8
        st = s.Solve(m); name = s.StatusName(st)
        dt = time.time() - t0
        extra = ""
        if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            A = [g for g in U if s.Value(selA[g]) == 1]
            B = [g for g in U if s.Value(selB[g]) == 1]
            ok, _ = is_non_up_two_sided(A, B)
            extra = f"  WITNESS verified={ok}"
            if ok:
                with open(f"../results/h4_two_sided_b{r}_t{total}_s{a}.txt", "w") as f:
                    f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
                    f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
        if name == "UNKNOWN":
            any_unknown = True
        print(f"  (|A|,|B|)=({a},{b}) -> {name} ({dt:.0f}s){extra}", flush=True)
    print(f"total={total} verdict: "
          + ("UNKNOWN(some)" if any_unknown else "ALL_INFEASIBLE"), flush=True)

if __name__ == "__main__":
    mode = sys.argv[1]
    r = int(sys.argv[2]); tl = float(sys.argv[3])
    if mode == "min":
        run_min(r, tl)
    elif mode == "split":
        run_splits(r, int(sys.argv[4]), tl)
    else:
        totals = [int(x) for x in sys.argv[4].split(",")]
        run_fixed(r, totals, tl)


==> anc/paper1_reproducibility_2026-09-18/src/two_sided_p_splits.py <==
"""P two-sided: decide fixed totals in B(r) by (|A|,|B|)-split decomposition.
Exhaustive with |A| <= |B| by the inversion symmetry (A,B) -> (B^-1, A^-1)
(inversion preserves word length; mult_{B^-1 A^-1}(w) = mult_{A B}(w^-1));
|A| = 1 is impossible (left translation makes all products unique)."""
import sys, time
from ortools.sat.python import cp_model
from promislow import ball
from two_sided import build, is_non_up_two_sided

def run_splits(r, total, tl):
    U, _ = ball(r)
    print(f"P two-sided SPLITS total={total} in B({r}) |U|={len(U)}", flush=True)
    any_unknown = False
    for a in range(2, total // 2 + 1):
        b = total - a
        t0 = time.time()
        m, selA, selB, nA, nB = build(U, fix_total=total)
        m.Add(nA == a)
        s = cp_model.CpSolver(); s.parameters.max_time_in_seconds = tl
        s.parameters.num_search_workers = 8
        st = s.Solve(m); name = s.StatusName(st)
        dt = time.time() - t0
        extra = ""
        if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            A = [g for g in U if s.Value(selA[g]) == 1]
            B = [g for g in U if s.Value(selB[g]) == 1]
            ok, _ = is_non_up_two_sided(A, B)
            extra = f"  WITNESS verified={ok}"
            if ok:
                with open(f"../results/P_two_sided_b{r}_t{total}_s{a}.txt", "w") as f:
                    f.write("A:\n"); [f.write(repr(g)+"\n") for g in A]
                    f.write("B:\n"); [f.write(repr(g)+"\n") for g in B]
                print(f"  (|A|,|B|)=({a},{b}) -> {name} ({dt:.0f}s){extra}", flush=True)
                print(f"*** IMPROVEMENT: total {total} witness in B({r}) ***", flush=True)
                return
        if name == "UNKNOWN":
            any_unknown = True
        print(f"  (|A|,|B|)=({a},{b}) -> {name} ({dt:.0f}s){extra}", flush=True)
    print(f"total={total} verdict: "
          + ("UNKNOWN(some)" if any_unknown else "ALL_INFEASIBLE"), flush=True)

if __name__ == "__main__":
    r = int(sys.argv[1]); tl = float(sys.argv[2])
    totals = [int(x) for x in sys.argv[3].split(",")]
    for t in totals:
        run_splits(r, t, tl)


==> anc/paper1_reproducibility_2026-09-18/src/unit_box_check.py <==
"""
Unit-box compression, checked EXACTLY (paper1, evidence paragraph (A) for the
diameter conjecture).

For a coincidence pattern (point parts M_i + a matching of cells into classes),
the realization equations decouple into three integer systems A^{(r)} s = b^{(r)}
(coincidence_linalg.build_system).  The claim that matters for D(n)=O(n^{1/3})
is: whenever the pattern is realizable at all, it is realizable with ALL
translation coordinates s_i^{(r)} in {-1,0,1}  ("the pattern imposes no
diameter; only distinctness does").

Earlier evidence (diameter_evidence.py) reported l^inf-norms of a RATIONAL
nullspace basis and of a rational particular solution, which does not by
itself certify an INTEGER solution in the unit box.  This script certifies it:
for every system it asks CP-SAT for an integer solution with s in {-1,0,1}^n,
re-checks the returned solution by exact substitution, and (for n=8) also
confirms solver-free by enumerating all 3^8 box points.

Systems tested:
  (1) the same 7000 random consistent systems as diameter_evidence.py
      (same seed and acceptance rule, so the sample is identical);
  (2) the witness 14-set's own 71-class pattern (3 coordinate systems);
  (3) 300 random consistent systems for each of the identity-poor balanced
      distributions (0,2,2,4),(0,2,3,3),(0,2,4,2),(0,3,3,2),(1,2,2,3).
"""
import random, sys, itertools, ast
import sympy as sp
from ortools.sat.python import cp_model
from promislow import POINT_GROUP, I, X, Y, Z, mul
from coincidence_linalg import build_system, coincidence_classes
from diameter_evidence import random_system

def rows_of(Am, bv):
    A = [[int(Am[i, j]) for j in range(Am.cols)] for i in range(Am.rows)]
    b = [int(bv[i]) for i in range(Am.rows)]
    return A, b

def box_solution(A, b, n, box=1):
    m = cp_model.CpModel()
    s = [m.NewIntVar(-box, box, f"s{i}") for i in range(n)]
    for row, rhs in zip(A, b):
        m.Add(sum(c * v for c, v in zip(row, s) if c) == rhs)
    sol = cp_model.CpSolver(); sol.parameters.num_search_workers = 1
    st = sol.Solve(m)
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        val = [sol.Value(v) for v in s]
        assert all(sum(c * x for c, x in zip(row, val)) == rhs for row, rhs in zip(A, b))
        return val
    assert st == cp_model.INFEASIBLE
    return None

def brute_box(A, b, n, box=1):
    for val in itertools.product(range(-box, box + 1), repeat=n):
        if all(sum(c * x for c, x in zip(row, val)) == rhs for row, rhs in zip(A, b)):
            return list(val)
    return None

def check_pattern(Ms, classes, n, brute=False):
    """Classify the pattern: returns None if some coordinate system has no
    rational solution; 'Z-infeasible' if rationally solvable but with no
    integer solution at all (certified: CP-SAT INFEASIBLE on the box of radius
    (n+1)*3^(n+1), which by the effective bound of Theorem thm:decide contains
    an integer solution whenever one exists); otherwise the least box radius
    (1, 2, ...) that contains an integer solution, maximized over coordinates."""
    need = 0
    big = (n + 1) * 3 ** (n + 1)
    for coord in range(3):
        Am, bv = build_system(Ms, classes, coord)
        if Am.rows == 0:
            continue
        if sp.linsolve((sp.Matrix(Am), sp.Matrix(bv))) == sp.EmptySet:
            return None
        A, b = rows_of(Am, bv)
        if box_solution(A, b, n, 1) is not None:
            box = 1
        elif box_solution(A, b, n, big) is None:
            return 'Z-infeasible'
        else:
            box = 2
            while box_solution(A, b, n, box) is None:
                box += 1
        if brute:
            assert (brute_box(A, b, n, 1) is not None) == (box == 1)
        need = max(need, box)
    return need

def main():
    per_n = int(sys.argv[1]) if len(sys.argv) > 1 else 1000
    seed = int(sys.argv[2]) if len(sys.argv) > 2 else 20260716
    rng = random.Random(seed)
    total = 0; worst = 0; total_zinf = 0
    for n in range(8, 15):
        tested = tries = 0; w = 0; zinf = 0
        while tested < per_n and tries < per_n * 40:
            tries += 1
            rs = random_system(n, rng)
            if rs is None:
                continue
            Ms, classes = rs
            need = check_pattern(Ms, classes, n, brute=(n == 8 and tested < 50))
            if need is None:
                continue
            tested += 1
            if need == 'Z-infeasible':
                zinf += 1
            else:
                w = max(w, need)
        total += tested; total_zinf += zinf; worst = max(worst, w)
        print(f"  n={n}: {tested} Q-solvable systems, of which {zinf} have no integer solution at all; "
              f"among the {tested - zinf} Z-solvable ones the least box radius needed (max) = {w}"
              + ("  (first 50 also brute-forced over the 3^8 box points)" if n == 8 else ""), flush=True)
    print(f"(1) random: {total} Q-solvable systems, {total_zinf} Z-infeasible, {total - total_zinf} Z-solvable; "
          f"every Z-solvable one has an integer solution in the box {{-{worst},...,{worst}}}^n  =>  unit box iff {worst == 1}")

    # (2) the witness pattern
    A14 = []
    for line in open("../results/witness_B3_n14.txt"):
        if line.startswith("#"): continue
        A14.append(ast.literal_eval(line.split("    ")[0].strip()))
    Ms = [g[0] for g in A14]
    classes = list(coincidence_classes(A14).values())
    need = check_pattern(Ms, classes, 14)
    print(f"(2) witness 14-set pattern ({len(classes)} classes): least box radius needed = {need}")

    # (3) hard distributions
    hard = [(0,2,2,4),(0,2,3,3),(0,2,4,2),(0,3,3,2),(1,2,2,3)]
    for dist in hard:
        rng2 = random.Random(seed + sum(dist) * 7 + dist[1] * 100 + dist[2] * 10000)
        tested = tries = 0; w = 0; zinf = 0
        while tested < 300 and tries < 300 * 60:
            tries += 1
            Ms = [I]*dist[0] + [X]*dist[1] + [Y]*dist[2] + [Z]*dist[3]
            rng2.shuffle(Ms)
            n = len(Ms)
            byval = {}
            for i in range(n):
                for j in range(n):
                    byval.setdefault(tuple(Ms[i][k]*Ms[j][k] for k in range(3)), []).append((i, j))
            classes = []; ok = True
            for cells in byval.values():
                if len(cells) < 2: ok = False; break
                cells = cells[:]; rng2.shuffle(cells)
                if len(cells) % 2 == 1:
                    classes.append(cells[:3]); cells = cells[3:]
                classes += [cells[t:t+2] for t in range(0, len(cells), 2)]
            if not ok: continue
            need = check_pattern(Ms, classes, n)
            if need is None: continue
            tested += 1
            if need == 'Z-infeasible': zinf += 1
            else: w = max(w, need)
        print(f"(3) distribution {dist}: {tested} Q-solvable systems, {zinf} Z-infeasible, "
              f"least box radius needed among Z-solvable (max) = {w}")

if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/verify_all.py <==
"""
AUDIT: independent re-verification of every witness and headline number in the
paper. Uses ONLY the solver-free checkers + exact group arithmetic (no CP-SAT),
loading each archived witness from results/. Exits nonzero on any failure.
"""
import ast, sys
from collections import Counter

FAIL = []

def check(name, cond, detail=""):
    status = "OK " if cond else "FAIL"
    print(f"[{status}] {name}" + (f"  {detail}" if detail else ""))
    if not cond:
        FAIL.append(name)

# ---------- P ----------
from promislow import mul as Pmul, inv as Pinv, ball as Pball, point_part, POINT_NAME
from promislow import GEN_X, GEN_Y, IDENTITY

def sym_uniques(mulf, A):
    c = Counter()
    for a in A:
        for b in A:
            c[mulf(a, b)] += 1
    return sum(1 for v in c.values() if v == 1), c

def two_uniques(mulf, A, B):
    c = Counter()
    for a in A:
        for b in B:
            c[mulf(a, b)] += 1
    return sum(1 for v in c.values() if v == 1), c

# P group sanity: HW relations, torsion-free B(7), ball sizes
x, y = GEN_X, GEN_Y
def pw(g, k):
    r = IDENTITY; base = g if k >= 0 else Pinv(g)
    for _ in range(abs(k)): r = Pmul(r, base)
    return r
check("P: x^-1 y^2 x = y^-2", Pmul(Pmul(Pinv(x), pw(y, 2)), x) == pw(y, -2))
check("P: y^-1 x^2 y = x^-2", Pmul(Pmul(Pinv(y), pw(x, 2)), y) == pw(x, -2))
sizes = [len(Pball(r)[0]) for r in range(1, 7)]
check("P: ball sizes 5,17,41,83,147,239", sizes == [5, 17, 41, 83, 147, 239], str(sizes))
from promislow import torsion_free_on
check("P: torsion-free on B(7)", not torsion_free_on(Pball(7)[0]))

# P 14-set witness (B(3))
A14 = []
for line in open("../results/witness_B3_n14.txt"):
    if line.startswith("#"): continue
    A14.append(ast.literal_eval(line.split("    ")[0].strip()))
u, c = sym_uniques(Pmul, A14)
U3 = set(Pball(3)[0]); U2 = set(Pball(2)[0])
classes = Counter(c.values())
check("P m1 witness: |A|=14", len(A14) == 14)
check("P m1 witness: non-UP (0 uniques)", u == 0)
check("P m1 witness: A ⊆ B(3)", all(g in U3 for g in A14))
check("P m1 witness: NOT ⊆ B(2) (radius exactly 3 needed for this witness)",
      not all(g in U2 for g in A14))
check("P m1 witness: 71 classes on 196 cells",
      len(c) == 71 and sum(c.values()) == 196, f"classes={len(c)}")
dist = Counter(POINT_NAME[point_part(g)] for g in A14)
check("P m1 witness: fiber distribution (I,X,Y,Z)=(2,6,0,6)",
      (dist.get('I',0),dist.get('X',0),dist.get('Y',0),dist.get('Z',0)) == (2,6,0,6), str(dict(dist)))
# partial permutation property over all coincidence classes
byc = {}
for i,a in enumerate(A14):
    for j,b in enumerate(A14):
        byc.setdefault(Pmul(a,b), []).append((i,j))
pp = all(len(set(r for r,_ in cl))==len(cl) and len(set(cc for _,cc in cl))==len(cl)
         for cl in byc.values())
check("P m1 witness: partial-permutation classes", pp)
szs = sorted((len(v) for v in byc.values()), reverse=True)
check("P m1 witness: class multiset 10,8,6^3,5^6,4^5,2^55",
      Counter(szs) == Counter({2:55,4:5,5:6,6:3,8:1,10:1}), str(dict(Counter(szs))))

# P two-sided 24 witness
lines = open("../results/two_sided_P_b3.txt").read().splitlines()
ai = lines.index("A:"); bi = lines.index("B:")
PA = [ast.literal_eval(t) for t in lines[ai+1:bi]]
PB = [ast.literal_eval(t) for t in lines[bi+1:] if t.strip()]
u2, c2 = two_uniques(Pmul, PA, PB)
check("P m2 witness: |A|=|B|=12", len(PA)==12 and len(PB)==12)
check("P m2 witness: two-sided non-UP", u2 == 0)
check("P m2 witness: A,B ⊆ B(3)", all(g in U3 for g in PA+PB))
check("P m2 witness: A ≠ B, share 7", set(PA)!=set(PB) and len(set(PA)&set(PB))==7,
      f"shared={len(set(PA)&set(PB))}")
uA,_ = sym_uniques(Pmul, PA); uB,_ = sym_uniques(Pmul, PB)
check("P m2 witness: neither side symmetric-non-UP", uA>0 and uB>0)
dA = Counter(POINT_NAME[point_part(g)] for g in PA)
dB = Counter(POINT_NAME[point_part(g)] for g in PB)
check("P m2 witness: both sides fiber-balanced (3,3,3,3)",
      all(dA.get(k,0)==3 for k in "IXYZ") and all(dB.get(k,0)==3 for k in "IXYZ"),
      f"A={dict(dA)} B={dict(dB)}")
c2sz = sorted((v for v in Counter({w:n for w,n in c2.items()}).values()), reverse=True)
byc2 = {}
for i,a in enumerate(PA):
    for j,b in enumerate(PB):
        byc2.setdefault(Pmul(a,b), []).append((i,j))
sz2 = sorted((len(v) for v in byc2.values()), reverse=True)
check("P m2 witness: 45 classes, multiset 10,8^2,6^2,5^4,4^7,2^29",
      len(byc2)==45 and Counter(sz2)==Counter({2:29,4:7,5:4,6:2,8:2,10:1}),
      f"classes={len(byc2)} {dict(Counter(sz2))}")
pp2 = all(len(set(r for r,_ in cl))==len(cl) and len(set(cc for _,cc in cl))==len(cl)
          for cl in byc2.values())
check("P m2 witness: partial-permutation classes", pp2)

# ---------- H4 ----------
from h4_verify import G as H, ball as Hball, XS
from h4 import relations_hold
check("H4: F(3,4) relations hold", relations_hold(H, XS))
w = H.mul(H.mul(H.mul(XS[0],XS[1]),XS[2]),XS[3])
check("H4: x_i^2 = w central for all i",
      all(H.mul(XS[i],XS[i])==w for i in range(4)) and
      all(H.mul(w,XS[i])==H.mul(XS[i],w) for i in range(4)))
hsz = [len(Hball(r)[0]) for r in range(1,6)]
check("H4: ball sizes 9,39,119,283,579", hsz == [9,39,119,283,579], str(hsz))
# torsion-free on B(5) (powers up to 6)
tors = []
for g in Hball(5)[0]:
    if g == H.e(): continue
    p = g
    for k in range(2,7):
        p = H.mul(p,g)
        if p == H.e(): tors.append(g); break
check("H4: no torsion in B(5) (orders ≤6)", not tors)

# H4 symmetric 16-witness
A16 = [ast.literal_eval(l) for l in open("../results/h4_sym_min_b4.txt")
       if not l.startswith("#") and l.strip()]
u16, c16 = sym_uniques(H.mul, A16)
HU3 = set(Hball(3)[0]); HU2 = set(Hball(2)[0])
check("H4 m1 witness: |A|=16", len(A16)==16)
check("H4 m1 witness: non-UP", u16 == 0)
check("H4 m1 witness: A ⊆ B(3)", all(g in HU3 for g in A16))
check("H4 m1 witness: NOT ⊆ B(2)", not all(g in HU2 for g in A16))
par = Counter(g[0] for g in A16)
check("H4 m1 witness: parity (8,8)", par.get(0,0)==8 and par.get(1,0)==8, str(dict(par)))
byc3 = {}
for i,a in enumerate(A16):
    for j,b in enumerate(A16):
        byc3.setdefault(H.mul(a,b), []).append((i,j))
sz3 = sorted((len(v) for v in byc3.values()), reverse=True)
check("H4 m1 witness: 103 classes, multiset 6^3,5^2,4^16,2^82",
      len(byc3)==103 and Counter(sz3)==Counter({2:82,4:16,5:2,6:3}),
      f"classes={len(byc3)} {dict(Counter(sz3))}")
pp3 = all(len(set(r for r,_ in cl))==len(cl) and len(set(cc for _,cc in cl))==len(cl)
          for cl in byc3.values())
check("H4 m1 witness: partial-permutation classes", pp3)

# H4 two-sided 22-witness
lines = open("../results/h4_two_sided_b3.txt").read().splitlines()
ai = lines.index("A:"); bi = lines.index("B:")
HA = [ast.literal_eval(t) for t in lines[ai+1:bi]]
HB = [ast.literal_eval(t) for t in lines[bi+1:] if t.strip()]
u22, c22 = two_uniques(H.mul, HA, HB)
check("H4 m2 witness: |A|=8,|B|=14", len(HA)==8 and len(HB)==14)
check("H4 m2 witness: two-sided non-UP", u22 == 0)
check("H4 m2 witness: A,B ⊆ B(3)", all(g in HU3 for g in HA+HB))
check("H4 m2 witness: share 3 elements", len(set(HA)&set(HB))==3,
      f"shared={len(set(HA)&set(HB))}")
uHA,_ = sym_uniques(H.mul, HA); uHB,_ = sym_uniques(H.mul, HB)
check("H4 m2 witness: neither side symmetric-non-UP", uHA>0 and uHB>0)
pA = Counter(g[0] for g in HA); pB = Counter(g[0] for g in HB)
check("H4 m2 witness: parity-balanced (4,4) and (7,7)",
      pA.get(0,0)==4 and pA.get(1,0)==4 and pB.get(0,0)==7 and pB.get(1,0)==7,
      f"A={dict(pA)} B={dict(pB)}")
byc4 = {}
for i,a in enumerate(HA):
    for j,b in enumerate(HB):
        byc4.setdefault(H.mul(a,b), []).append((i,j))
sz4 = sorted((len(v) for v in byc4.values()), reverse=True)
check("H4 m2 witness: 48 classes, multiset 4,3^14,2^33",
      len(byc4)==48 and Counter(sz4)==Counter({2:33,3:14,4:1}),
      f"classes={len(byc4)} {dict(Counter(sz4))}")

# inversion-symmetry lemma used in split exhaustiveness (spot check on H4 & P)
import random
rng = random.Random(0)
HU2l = list(HU3)
ok_inv = True
for _ in range(200):
    a = rng.choice(HU2l); b = rng.choice(HU2l); wv = H.mul(a, b)
    # mult_{B^-1 A^-1}(w) = mult_{A B}(w^-1) instance check on singletons:
    lhs = H.mul(H.inv(b), H.inv(a))
    if lhs != H.inv(wv): ok_inv = False; break
check("Inversion identity (b^-1 a^-1 = (ab)^-1), 200 random samples (H4)", ok_inv)

# translation sensitivity (paper rem:translation): symmetric non-UP is NOT
# preserved by one-sided translation, and IS preserved by conjugation.
# Spot-check with the P 14-witness and the generator x; the exhaustive B(3)
# scan is in results/translation_sensitivity.log.
xA = [Pmul(x, a) for a in A14]
Ax = [Pmul(a, x) for a in A14]
cAx = [Pmul(Pmul(Pinv(x), a), x) for a in A14]
uxA, _ = sym_uniques(Pmul, xA)
uAx, _ = sym_uniques(Pmul, Ax)
ucA, _ = sym_uniques(Pmul, cAx)
check("translation sensitivity: xA acquires unique products", uxA > 0,
      f"#uniq={uxA}")
check("translation sensitivity: Ax acquires unique products", uAx > 0,
      f"#uniq={uAx}")
check("translation sensitivity: x^-1 A x still non-UP (conjugation invariance)",
      ucA == 0)

# profile & staircase headline witnesses (paper prop:profile / prop:staircase /
# prop:h4profile and the H4 staircase). INFEASIBLE halves are solver
# certificates (logs); here we re-verify every witness half solver-free.
def load_pair(path):
    A, B, cur = [], [], None
    for line in open(path):
        line = line.strip()
        if line == "A:": cur = A; continue
        if line == "B:": cur = B; continue
        if line.startswith("(") and cur is not None:
            cur.append(ast.literal_eval(line))
    return A, B

def load_set(path):
    return [ast.literal_eval(l.strip()) for l in open(path)
            if l.strip().startswith("(")]

pA12, pB12 = load_pair("../results/profile_P_b3_m12.txt")
u12, _ = two_uniques(Pmul, pA12, pB12)
check("P profile m=12 witness: (12,12) two-sided non-UP",
      len(pA12) == 12 and len(pB12) == 12 and u12 == 0)
pA15, pB15 = load_pair("../results/profile_P_b3_m15.txt")
u15, _ = two_uniques(Pmul, pA15, pB15)
check("P profile m=15 witness: (15,15) two-sided non-UP (isolated spike)",
      len(pA15) == 15 and len(pB15) == 15 and u15 == 0)
s10 = load_set("../results/staircase_P_b3_n10.txt")
us10, _ = sym_uniques(Pmul, s10)
check("P staircase n=10 witness: exactly 4 uniques (the bump)",
      len(s10) == 10 and us10 == 4, f"#uniq={us10}")
hA8, hB8 = load_pair("../results/profile_H4_b3_m8.txt")
uh8, _ = two_uniques(H.mul, hA8, hB8)
check("H4 profile m=8 witness: (8,14) two-sided non-UP",
      len(hA8) == 8 and len(hB8) == 14 and uh8 == 0)
hA16, hB16 = load_pair("../results/profile_H4_b3_m16.txt")
uh16, _ = two_uniques(H.mul, hA16, hB16)
check("H4 profile m=16 witness: (16,8) two-sided non-UP",
      len(hA16) == 16 and len(hB16) == 8 and uh16 == 0)
h15 = load_set("../results/staircase_H4_b3_n15.txt")
uh15, _ = sym_uniques(H.mul, h15)
check("H4 staircase n=15 witness: exactly 2 uniques (flat approach)",
      len(h15) == 15 and uh15 == 2, f"#uniq={uh15}")
hA15, hB15 = load_pair("../results/profile_H4_b3_m15.txt")
uhp15, _ = two_uniques(H.mul, hA15, hB15)
check("H4 profile m=15 witness: (15,12) two-sided non-UP (closure run)",
      len(hA15) == 15 and len(hB15) == 12 and uhp15 == 0)
hA12, hB12 = load_pair("../results/profile_H4_b3_m12.txt")
uhp12, _ = two_uniques(H.mul, hA12, hB12)
check("H4 profile m=12 witness: (12,14) two-sided non-UP (closure run)",
      len(hA12) == 12 and len(hB12) == 14 and uhp12 == 0)

print()
if FAIL:
    print("AUDIT RESULT: %d FAILURES:" % len(FAIL))
    for f in FAIL: print("  -", f)
    sys.exit(1)
print("AUDIT RESULT: ALL CHECKS PASSED")


==> anc/paper1_reproducibility_2026-09-18/src/verify_dlnv_witness.py <==
"""Transcribe DLNV Fig.2 (arXiv:2603.22640) sets A,B; evaluate in our exact H4
model; verify two-sided non-UP; report |A|,|B| after dedup."""
from collections import Counter
from h4_verify import G, XS, ball

x1, x2, x3, x4 = XS
E = G.e()
def ev(word):
    # word: list of (gen_index 1..4, exponent)
    g = E
    for (i, e) in word:
        base = XS[i-1] if e > 0 else G.inv(XS[i-1])
        for _ in range(abs(e)):
            g = G.mul(g, base)
    return g

# Transcription of Figure 2 (GAP lists). x1^0 = identity.
A_words = [
 [], [(1,1)], [(4,1)], [(1,-1)], [(3,-1)], [(1,2)], [(1,1),(3,1)], [(1,1),(2,-1)], [(1,1),(3,-1)],
 [(1,1),(4,-1)], [(2,1),(1,1)], [(2,1),(4,-1)], [(3,1),(1,-1)], [(4,1),(3,1)], [(4,1),(1,-1)], [(1,3)],
 [(4,1),(2,-1)], [(1,-2)], [(1,-1),(2,-1)], [(3,-1),(4,-1)], [(3,1),(4,-1),(1,-1)],
 [(1,1),(3,1),(2,-1)], [(1,1),(4,1),(1,-1)], [(1,1),(4,-1),(2,-1)], [(2,1),(1,1),(2,1)], [(1,2),(2,1)],
 [(2,1),(4,-1),(2,-1)], [(3,1),(1,1),(2,-1)], [(3,-1),(4,-1),(2,-1)],
]
B_words = [
 [], [(1,1)], [(3,1)], [(1,-1)], [(3,-1)], [(4,-1)], [(1,1),(3,-1)], [(1,1),(4,-1)],
 [(2,1),(4,1)], [(2,1),(1,-1)], [(2,1),(3,-1)], [(3,1),(2,-1)], [(3,1),(4,-1)], [(4,1),(3,1)],
 [(1,-1),(2,-1)], [(2,-1),(3,-1)], [(2,-1),(4,-1)], [(1,2),(3,1)], [(1,2),(4,1)],
 [(2,1),(1,1),(2,1)], [(2,1),(1,1),(3,-1)], [(2,1),(4,1),(1,-1)], [(2,1),(1,-1),(2,-1)],
 [(2,1),(3,-1),(4,-1)], [(2,1),(4,-1),(2,-1)], [(2,1),(1,1)], [(4,1),(2,-1)],
]
A = [ev(w) for w in A_words]; B = [ev(w) for w in B_words]
print(f"transcribed: |A| raw={len(A)} dedup={len(set(A))}; |B| raw={len(B)} dedup={len(set(B))}")
U3, _ = ball(3)
print("A,B ⊆ B(3):", all(g in set(U3) for g in A), all(g in set(U3) for g in B))
cnt = Counter()
for a in set(A):
    for b in set(B):
        cnt[G.mul(a, b)] += 1
u = [w for w, c in cnt.items() if c == 1]
print(f"two-sided non-UP check: uniques={len(u)} -> non-UP: {len(u)==0}")
if u:
    print("  (transcription may contain errors; first uniques:", u[:3], ")")


==> anc/paper1_reproducibility_2026-09-18/src/verify_group.py <==
"""Independent verification of the group model in promislow.py."""
import sys
from promislow import (mul, inv, ball, torsion_free_on, generators,
                       GEN_X, GEN_Y, IDENTITY, I, X, Y, Z, POINT_NAME, point_part)

def eq(g, h): return g == h

def main():
    x, y = GEN_X, GEN_Y
    print("== generators ==")
    print("x =", x, "point", POINT_NAME[point_part(x)])
    print("y =", y, "point", POINT_NAME[point_part(y)])

    # ---- group axioms on a ball (associativity, inverses) ----
    elems, dist = ball(4)
    print(f"\n== ball radius 4 has {len(elems)} elements ==")
    # associativity on a random-ish triple sample (full check on small ball)
    small, _ = ball(2)
    assoc_ok = all(mul(mul(a, b), c) == mul(a, mul(b, c))
                   for a in small for b in small for c in small)
    print("associativity on radius-2 ball:", assoc_ok)
    inv_ok = all(mul(g, inv(g)) == IDENTITY and mul(inv(g), g) == IDENTITY
                 for g in elems)
    print("inverse law on radius-4 ball:", inv_ok)
    id_ok = all(mul(IDENTITY, g) == g and mul(g, IDENTITY) == g for g in elems)
    print("identity law:", id_ok)

    # ---- Hantzsche-Wendt / Promislow relations ----
    # Presentation:  x^{-1} y^2 x = y^{-2},   y^{-1} x^2 y = x^{-2}
    xi, yi = inv(x), inv(y)
    def power(g, k):
        r = IDENTITY
        base = g if k >= 0 else inv(g)
        for _ in range(abs(k)):
            r = mul(r, base)
        return r
    lhs1 = mul(mul(xi, power(y, 2)), x)
    rhs1 = power(y, -2)
    lhs2 = mul(mul(yi, power(x, 2)), y)
    rhs2 = power(x, -2)
    print("\n== Hantzsche-Wendt relations ==")
    print("x^-1 y^2 x = y^-2 :", lhs1 == rhs1)
    print("y^-1 x^2 y = x^-2 :", lhs2 == rhs2)

    # translation generators of the Z^3 lattice
    print("\n== lattice generators (squares) ==")
    print("x^2 =", power(x, 2))      # expect (I,(2,0,0)) i.e. translation (1,0,0)
    print("y^2 =", power(y, 2))      # expect (I,(0,2,0))
    print("(xy)^2 =", power(mul(x, y), 2))  # expect translation along z

    # ---- torsion-freeness on growing balls ----
    print("\n== torsion check on balls ==")
    for r in range(1, 8):
        elems_r, _ = ball(r)
        bad = torsion_free_on(elems_r)
        print(f"radius {r}: |B|={len(elems_r):5d}  torsion_elements={len(bad)}"
              + ("" if not bad else f"  !!! {bad[:3]}"))

    # ---- coset distribution of a ball ----
    print("\n== coset distribution, ball radius 6 ==")
    e6, _ = ball(6)
    from collections import Counter
    c = Counter(POINT_NAME[point_part(g)] for g in e6)
    print(dict(c), " total", len(e6))

if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/verify_structure.py <==
"""Verify the structural lemmas on the model and on the witness set."""
import random, itertools
from collections import deque, Counter
from promislow import (ball, mul, inv, IDENTITY, GEN_X, GEN_Y, point_part,
                       POINT_NAME, coset)
from nonup import is_non_up, coincidence_pattern


def ball_words(radius):
    """BFS returning element -> shortest word (string in x,X=x^-1,y,Y=y^-1)."""
    gens = [(GEN_X, "x"), (inv(GEN_X), "X"), (GEN_Y, "y"), (inv(GEN_Y), "Y")]
    word = {IDENTITY: ""}
    fr = deque([IDENTITY])
    while fr:
        g = fr.popleft()
        if len(word[g]) == radius:
            continue
        for s, lab in gens:
            h = mul(g, s)
            if h not in word:
                word[h] = word[g] + lab
                fr.append(h)
    return word


def test_single_coset_lemma(trials=20000, seed=1):
    """Lemma: any finite set inside ONE pi-fiber (fixed point part) is UP.
    Empirically: sample subsets within a single fiber, confirm always UP."""
    rng = random.Random(seed)
    U, _ = ball(6)
    fibers = {c: [g for g in U if point_part(g) == c]
              for c in set(point_part(g) for g in U)}
    bad = 0
    for _ in range(trials):
        c = rng.choice(list(fibers))
        pool = fibers[c]
        k = rng.randint(2, min(8, len(pool)))
        A = rng.sample(pool, k)
        up, uniq = is_non_up(A)        # up==True means NON-UP
        if up:                          # found a non-UP set inside one fiber!
            bad += 1
    return bad


def main():
    word = ball_words(4)
    # load witness
    A = []
    with open("../results/witness_B4_n14.txt") as f:
        for line in f:
            if line.startswith("#"):
                continue
            A.append(eval(line.strip()))
    print("== witness as words in {x,y} (X=x^-1, Y=y^-1) ==")
    for g in A:
        print(f"  {POINT_NAME[point_part(g)]}  t/2-coords {g[1]}   word='{word.get(g,'?')}'")
    ok, uniq = is_non_up(A)
    cp = coincidence_pattern(A)
    print("\nverified non-UP:", ok, " classes:", cp['classes'],
          " min_class:", cp['min_class_size'], " partial_perm:", cp['partial_perm_ok'])
    dist = Counter(POINT_NAME[point_part(g)] for g in A)
    print("coset distribution:", dict(dist))

    # partial-permutation proposition: check directly that a_i a_j = a_k a_l => (i=k iff j=l)
    n = len(A)
    pp_violation = 0
    for i in range(n):
        for j in range(n):
            for k in range(n):
                for l in range(n):
                    if mul(A[i], A[j]) == mul(A[k], A[l]):
                        if (i == k) != (j == l):
                            pp_violation += 1
    print("partial-permutation violations (should be 0):", pp_violation)

    print("\n== single-coset (single pi-fiber) UP lemma, empirical ==")
    bad = test_single_coset_lemma()
    print("non-UP sets found inside a single fiber (should be 0):", bad)


if __name__ == "__main__":
    main()


==> anc/paper1_reproducibility_2026-09-18/src/zsolve.py <==
"""Exact integer linear-system solver via Smith normal form with transforms
(pure Python, big ints).  zsolve(A, b) returns an integer solution x of A x = b
or None if none exists.  Independent of CP-SAT; used to cross-check
unit_box_check.py's 'Z-infeasible' verdicts."""

def snf_with_transforms(A):
    m, n = len(A), len(A[0]) if A else 0
    S = [row[:] for row in A]
    U = [[int(i == j) for j in range(m)] for i in range(m)]   # U*A*V = S
    V = [[int(i == j) for j in range(n)] for i in range(n)]
    def swap_rows(i, j):
        S[i], S[j] = S[j], S[i]; U[i], U[j] = U[j], U[i]
    def swap_cols(i, j):
        for r in S: r[i], r[j] = r[j], r[i]
        for r in V: r[i], r[j] = r[j], r[i]
    def add_row(dst, src, c):   # row dst += c*row src
        S[dst] = [a + c * b for a, b in zip(S[dst], S[src])]
        U[dst] = [a + c * b for a, b in zip(U[dst], U[src])]
    def add_col(dst, src, c):
        for r in S: r[dst] += c * r[src]
        for r in V: r[dst] += c * r[src]
    t = 0
    while t < min(m, n):
        # find a nonzero pivot in the submatrix
        piv = None
        for i in range(t, m):
            for j in range(t, n):
                if S[i][j] != 0 and (piv is None or abs(S[i][j]) < abs(S[piv[0]][piv[1]])):
                    piv = (i, j)
        if piv is None: break
        swap_rows(t, piv[0]); swap_cols(t, piv[1])
        while True:
            changed = False
            for i in range(t + 1, m):
                if S[i][t] != 0:
                    q = S[i][t] // S[t][t]; add_row(i, t, -q)
                    if S[i][t] != 0:
                        swap_rows(t, i); changed = True
            for j in range(t + 1, n):
                if S[t][j] != 0:
                    q = S[t][j] // S[t][t]; add_col(j, t, -q)
                    if S[t][j] != 0:
                        swap_cols(t, j); changed = True
            if not changed:
                # divisibility condition for true SNF is not needed for solving
                break
        t += 1
    return S, U, V

def zsolve(A, b):
    if not A: return [0] * 0
    m, n = len(A), len(A[0])
    S, U, V = snf_with_transforms(A)
    c = [sum(U[i][k] * b[k] for k in range(m)) for i in range(m)]
    y = [0] * n
    for i in range(m):
        d = S[i][i] if i < n else 0
        if d == 0:
            if c[i] != 0: return None
        else:
            if c[i] % d != 0: return None
            y[i] = c[i] // d
    x = [sum(V[i][k] * y[k] for k in range(n)) for i in range(n)]
    assert all(sum(A[i][k] * x[k] for k in range(n)) == b[i] for i in range(m))
    return x

if __name__ == "__main__":
    import random
    rng = random.Random(0)
    # self-test: random A, x -> b must be solvable; random b mostly not
    for _ in range(200):
        m, n = rng.randint(1, 6), rng.randint(1, 6)
        A = [[rng.randint(-3, 3) for _ in range(n)] for _ in range(m)]
        x = [rng.randint(-5, 5) for _ in range(n)]
        b = [sum(A[i][k] * x[k] for k in range(n)) for i in range(m)]
        assert zsolve(A, b) is not None
    print("zsolve self-test ok")

